Landau singularity of the K3 maximal cut in black-hole scattering at fifth post-Minkowskian order

Modeling the gravitational waves from merging black holes requires precise calculations of the two-body problem. The post-Minkowskian expansion of black-hole scattering, in powers of Newton's constant, now stands at fifth order, four loops. At this order one part of the deflection diverges when the black holes pass at about 94 percent of the speed of light. The divergence is known to come from periods of a K3 surface, which has a node at this speed. We show that the node lies on the integration contour of the K3 maximal cut, which makes this speed a Landau singularity of the cut. Requiring the divergence to cancel, without introducing new infinities, has been shown to fix the memory contribution, named for the permanent displacement that the waves leave in test masses, up to one constant. We derive the leading coefficients of its boundary integrals in closed form. We obtain both results from maximal cuts and boundary limits, without an integration-by-parts reduction of the full four-loop integrand. We also continue the K3 and Calabi--Yau periods of these integrals to the energies of bound orbits, as in the inspiral before a merger.

==> anc/LICENSE <==
MIT License

Copyright (c) 2026 Anthropic, PBC

Author: Matthew D. Schwartz

This license covers every file in this package: the data files, the tables and the scripts.

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/README.md <==
# Ancillary files for "Landau singularity of the K3 maximal cut in black-hole scattering at fifth post-Minkowskian order" (M. D. Schwartz)

Copyright 2026 Anthropic, PBC.  Author: Matthew D. Schwartz.  All files are released under the MIT License (file `LICENSE`).

This package contains the machine-readable data behind the tables of the paper: the integral-family definitions and the
Kira setup of the first-stage reductions (Table 3), the first-stage master-integral lists, the response matrices of the
auxiliary-mass flow and their left null vectors (Table 4, Sec. 4.5), the boundary master integrals of the crossed family PX2
with the values of those we computed (Table 5), the Picard-Fuchs operators and the full Frobenius matrices of the four
period geometries that occur through 5PM, continued to the bound arc (Sec. 5.3), and the assembly data for the constant c_M of Sec. 6
with the closed forms of the memory-region integrals.  It also contains the scripts and certificates of the proof that the period
of the Apery sector is the generating function of the Apery numbers (Sec. 3.3, Appendix D.1).
Section, table and equation numbers refer to the paper.  The directory `tables/` holds the data tables and the intermediate
formulas that the paper does not print; the paper names each of these files where its content is used.

Not included: the full reduction tables of the four families and the auxiliary-mass-flow solver itself (its driver is in the BootLoops repository cited in Appendix A.2 of the paper).  The response
matrices are the solver's output at the reference kinematic point; the boundary values of Table 5 were computed directly,
outside the flow, by the frequency-space reductions described in Sec. 4.4 and Appendix C.

## Conventions common to all files

- Integral families: four loop momenta k_1..k_4; u_1^2 = u_2^2 = 1, u_1.u_2 = y = gamma, u_i.q = 0, q^2 = -1.  Propagators
  D_1..D_22 in the order of `families_dissipative.json` and `kira/integralfamilies.yaml`; D_1..D_4 are cut, 2 pi delta(2 k_i.u).
  An index vector (n_1,...,n_22) gives the exponents; negative entries are numerators.  A sector label is the sum of
  2^(i-1) over the D_i with positive exponent (S_1 = 1077759, S_2 = 1091071, S_3 = 599551).
- Measure prod_i d^d k_i/(i pi^(d/2)), d = 4 - 2 eps, no exp(gamma_E eps) factor.  Boundary values at gamma = 5/4, q^2 = -1.
- No i0 assignment is part of a family definition.  All boundary values in this package are computed with Feynman
  propagators on the graviton lines (keys `fey`; `conj` and `pv` are the conjugate assignment and the average); integrals
  with an uncut linearized worldline propagator are given at sigma = +1 in 1/(D_j + i sigma 0).  No in-in (retarded)
  boundary values are given.
- Decimal strings are reproduced as computed.  Where a field `correct_digits` (or a digits statement in the file header)
  is present, digits beyond it are not significant.  Exact values are given as closed forms in pi, ln 2 and Euler's
  constant gamma_E; the finite parts of the corner integrals I_0, I_2, I_3 and the order-eps coefficient of I_r4 contain
  in addition ln 3 and Li_2(1/4).

## Files

| file | content | paper |
|---|---|---|
| `boundary_constants_PX2.json` | definitions (exponent vectors) of the 31 master integrals supporting the flow-free directions of S_1, S_2, S_3; values of the 12 computed ones to full precision with exact forms, including the closed forms of the finite parts of I_0, I_2, I_3 and of I_r4 through order eps; the ten left null vectors with their weights | Sec. 4.2-4.5; Tables 4, 5; Eqs. (4.3), (4.4), (4.6), (4.7), (4.10); Appendix C |
| `boundary_ibp_identities_PX2.m` | Kira reduction rules, symbolic in d and y, for the 42 boundary target integrals of S_1, S_2, S_3 (reduction identities of the undeformed family: integration-by-parts and Lorentz-invariance identities with the automatic sector symmetries, numerator integrals seeded) | Sec. 4.5 (the flow-free relations as reduction identities); Eq. (4.10) |
| `cM_laurent.json` | assembly data for c_M: sector integrals, cores, prefactor and identity-coefficient Laurent series, I_1, I_3 through eps^1 and I_2 through eps^-2 from two implementations; leading terms with Feynman propagators on the memory gravitons including the eps^-4 coefficient 1/(6144 pi^6); the closed forms of the Laurent coefficients (block `closed_forms`: 20 derived coefficients, 8 integer-relation fits, the polynomials and moments of the derivation) | Sec. 6.1-6.3; Eqs. (6.1)-(6.4), (6.13), (6.14), (6.18), (6.19); Appendix C.5 |
| `families_dissipative.json` | definitions of the four dissipative 5PM-2SF integral families P, PX1, PX2, NP (the families of Driesse et al., arXiv:2601.16256, under the names of its v1-v3; P, NP1, NP2, NPM in v4): loop momenta, kinematics, the 22 propagators, which are cut, the leading top sectors as propagator subsets, the sector-label convention | Sec. 2.1, Eq. (2.2); Table 3; Table 4 (sector labels 1077759, 1091071, 599551) |
| `operators.txt` | the four Picard-Fuchs operators in theta and d/dz form, variables, singular points and local exponents, Frobenius convention, continuation paths | Eqs. (2.4)-(2.7), (5.2), (5.4); Table 1; Sec. 5 |
| `LICENSE` | MIT License of the package |  |
| `apery_proof/fermi_certificate.json` | the certificates written by proof_fermi_pullback.py | Appendix D.1 |
| `apery_proof/gd_certificate.json` | the certificate written by gd_certificate.py: the ten polynomials u_ij(x) | Appendix D.1 |
| `apery_proof/gd_certificate.py` | first of two proofs that the period of Eq. (3.3) is the generating function of the Apery numbers: Griffiths-Dwork certificate for L_A varpi = 0 at symbolic x, solved and verified by exact expansion (Python 3 with sympy and python-flint) | Sec. 3.3, Eq. (3.3); Appendix D.1 |
| `apery_proof/proof_fermi_pullback.py` | second proof, and proof of Eq. (3.6) to all orders: Zeilberger certificates for the return numbers B_N and for the Apery numbers, the operator L_F and its pullback to L_A, exact series checks (Python 3 with sympy and python-flint) | Sec. 3.3, Eqs. (3.3), (3.6); Appendix D.1 |
| `apery_proof/verify_independent.py` | verification of the two certificate files without computer algebra: exact integer and rational arithmetic, and one numerical quadrature (Python 3; mpmath) | Sec. 3.3, Eqs. (3.3), (3.6); Appendix D.1 |
| `bound_frobenius/README_bound.md` | format, precision and per-point enclosure table of the value files | Sec. 5.3 |
| `bound_frobenius/values_F43_1_6.txt` | CY3 (4F3) 4x4 Frobenius matrices, energies 1-6 | Sec. 5.3, Eq. (5.10) |
| `bound_frobenius/values_F43_7_12.txt` | CY3 (4F3) 4x4 Frobenius matrices, energies 7-12 | Sec. 5.3, Eq. (5.10) |
| `bound_frobenius/values_HAD_1_12.txt` | CY3' (Hadamard) 4x4 Frobenius matrices at the twelve bound energies | Sec. 5.3 |
| `bound_frobenius/values_K30_1_12.txt` | K3 (Legendre) 3x3 Frobenius matrices at the twelve bound energies | Sec. 5.3 |
| `bound_frobenius/values_K3P_1_12.txt` | K3' (Apery) 3x3 Frobenius matrices at the twelve bound energies | Sec. 5.3, Eq. (5.9) |
| `kira/integralfamilies.yaml` | Kira integral-family file for PX2 (propagators D_1..D_22, cut D_1..D_4) | Sec. 2.1; Table 3 |
| `kira/jobs_PX2_first_stage.yaml` | Kira job file of the PX2 first-stage reduction (seeds r = 14, s = 1; sector symmetries on) | Table 3, PX2 row |
| `kira/jobs_PX2_first_stage_r15s2d2.yaml` | Kira job file of the same reduction with the seeds r = 15, s = 2, d = 2 added on the same four top sectors | Table 3, caption; Appendix B.1 |
| `kira/kinematics.yaml` | Kira kinematics file (u_1, u_2, q; y = gamma; q^2 = -1) | Sec. 2.1 |
| `kira/preferred` | preferred master integrals passed to the two PX2 jobs | Table 3, PX2 row |
| `masters/NP_first_stage_243.txt` | the 243 NP first-stage master integrals | Table 3 |
| `masters/PX1_first_stage_256.txt` | the 256 PX1 first-stage master integrals | Table 3 |
| `masters/PX2_first_stage_37.txt` | the 37 PX2 first-stage master integrals with parity and uncut linearized propagators | Table 3 (PX2: 37 = 12 + 25) |
| `masters/PX2_first_stage_r15s2d2_37.txt` | the 37 PX2 master integrals returned with the seeds r = 15, s = 2, d = 2 added: the same integrals as in PX2_first_stage_37.txt | Table 3, caption; Appendix B.1 |
| `masters/P_first_stage_195.txt` | the 195 P first-stage master integrals | Table 3 |
| `masters/t40_duhr_map_point.json` | the first seven elements of the nine-element maximal-cut basis of Duhr et al. (arXiv:2503.20655) expressed in the nine master integrals of the even topology-40 (Apery) sector with the worldline exchange imposed, at gamma = 23/17 and d = 97/23: exact rational coefficients, reconstructed from two 63-bit primes and confirmed by a third; rank 7 (also at d = 113/31); elements 8 and 9 are not reduced at this seeding (see masters/t40_duhr_map_u8_u9.json); the rows u2, u3 are derivatives of our corner integral and are not in the normalization of the other rows (field `conventions.normalization`) | Sec. 4.6 and Appendix B.3 |
| `masters/t40_duhr_map_u8_u9.json` | the integrals of the eighth and ninth elements of the basis of Duhr et al. expressed in the same nine master integrals, by the system extended with seeds that carry one power of P_11 or P_18, at gamma = 23/17 and d = 97/23: exact rational coefficients, reconstructed from two 63-bit primes and confirmed by a third; their dependence on d, interpolated; the relation u8 = -32 (d - 4) J[entry 6], exact in d and gamma; with the rows u1..u7 the nine rows have rank 9 | Sec. 4.6 and Appendix B.3 |
| `masters/t40_even_44_eleven.txt` | the eleven master integrals of the even topology-40 (Apery) sector returned at seeding (4,4), with the propagator list of that sector | Sec. 4.6 |
| `response_matrices/A_S1.json` | response matrix A(eps) of S_1 (14 x 27) at twelve eps, 60-digit midpoints, with rank check | Eq. (4.2); Table 4 |
| `response_matrices/A_S2.json` | response matrix A(eps) of S_2 (27 x 68) | Eq. (4.2); Table 4 |
| `response_matrices/A_S3.json` | response matrix A(eps) of S_3 (44 x 101) | Eq. (4.2); Table 4 |
| `response_matrices/null_vectors_S1.json` | left null vector of A_S1 (exact weights) | Eqs. (4.3), (4.10); Sec. 4.5 |
| `response_matrices/null_vectors_S2.json` | the four left null vectors of A_S2 at each eps | Table 4; Sec. 4.5 |
| `response_matrices/null_vectors_S3.json` | the five left null vectors of A_S3 at each eps | Table 4; Sec. 4.5 |
| `tables/PX2_first_stage_37_top_sectors.txt` | the top sector under which each of the 37 PX2 first-stage master integrals lies (S_1: 17, S_2: 16, S_3: 2, fourth top sector: 2) | Sec. 4.2; Table 3 |
| `tables/PX2_supporting_31.txt` | names, sectors, exponent vectors and parities of the 31 master integrals that support the ten flow-free directions (the definitions of boundary_constants_PX2.json as a plain table) | Sec. 4.2-4.5 |
| `tables/apery_torus_period_values.txt` | values of the torus period of topology 40 by quadrature at rational points inside and outside the disk of convergence, with the Frobenius solution of L_A | Sec. 3.3, Eq. (3.5); Table 2 |
| `tables/appendixC_intermediate_formulas.txt` | LaTeX source of the intermediate formulas of Appendix C that the paper does not print, for the PX2 boundary integrals and for the memory-region integrals | Appendix C |
| `tables/first_stage_seeding.txt` | seeds, required integrals, numbers of sector relations and sector symmetries, and master-integral counts of the four first-stage reductions | Table 3; Appendix B.1 |
| `tables/fourpm_master_ratios.txt` | the leading-order ratios m_r/m_0 of the cut top sector of the 4PM K3 family at x = 1/3 and x = 1/5 as reconstructed fractions, with the digit counts of the reconstruction | Appendix E.4 |
| `tables/fourpm_maxcut_values.txt` | LS_shape(x) and x K(x^2)^2 at the five rational points behind Eq. (3.10) | Sec. 3.6, Eq. (3.10); Appendix E.1 |
| `tables/memory_cores.txt` | the six two-frequency cores j_a^(k) of the memory-region integrals under the retarded routing: values from two quadratures and closed forms | Sec. 6; Appendix C.5 |
| `tables/px2_feynman_parameter_integrals.txt` | LaTeX source of the Feynman-parameter integrals of I_0, I_2, I_3 and I_r4: order eps^0 by exact integration, order eps^1 by integer-relation fits (not derived) | Appendix C.2, C.3 |
| `tables/t40_duhr_propagators_integrals.txt` | topology 40: the propagators of the family of Duhr et al. (arXiv:2503.20655), the eight integrals from which their nine-element maximal-cut basis is built, and the map of their loop momenta to ours | Appendix B.3 |
| `tables/threshold_frame_K3prime.txt` | the constants hat c_0, hat c_1, hat c_2 of Eq. (5.8) to thirty decimal places | Sec. 5.1, 5.3; Eq. (5.8) |
| `tables/topology40_position_space_ode.tex` | LaTeX source of Eq. (D.10), with the relation of its operator to the Picard-Fuchs operator of Driesse et al. (arXiv:2601.16256) | Appendix D.2, Eq. (D.10) |
| `tools/check_package.py` | consistency checks a reader can run on this package (manifest, v^T A = 0, Eq. (4.10), closed forms of the corner finite parts, static-slice closed forms, closed forms and overall sign of I_r4, c_M reassembly, Feynman eps^-4 coefficient, value-file format, closed forms of the memory-region integrals against the numerical values, the topology-40 map, the certificates of the Apery period, the PX2 master list at deeper seeding) |  |
| `tools/derive_cM_closed_forms.py` | symbolic derivation of the closed forms of the memory-region integrals (Python 3 with sympy and mpmath; no input files) | Sec. 6.1-6.3; Appendix C.5 |

## Notes per object

**Family definitions and Kira setup.**  `families_dissipative.json` defines the four integral families.  `kira/integralfamilies.yaml`, `kira/kinematics.yaml`
and `kira/jobs_PX2_first_stage.yaml` are
the Kira input of the PX2 first-stage reduction.  With Kira and these files the reduction reproduces the count 37 of Table 3
(Kira's automatic sector relations and sector symmetries are enabled, as in all four first-stage reductions; Kira reports
48 sector relations and 4 sector symmetries for PX2).  The P, PX1 and NP families differ from PX2 only in the propagator lists given
in `families_dissipative.json`; their seeds are stated in the headers of the master lists.  These are counts at fixed
seeding, not minimal bases.  `kira/jobs_PX2_first_stage_r15s2d2.yaml` is the same input with the seeds r = 15, s = 2, d = 2
added on the same four top sectors and nothing else changed; it returns the same 37 master
integrals, `masters/PX2_first_stage_r15s2d2_37.txt`.  The reductions of P, PX1 and NP have not been repeated with deeper seeds.

**Topology 40.**  `masters/t40_even_44_eleven.txt` lists the eleven master integrals our reduction of the even Apery sector
returns at seeding (4,4), in that sector's own momentum routing (propagators P_1..P_22 in the file header).  The
worldline-exchange symmetry of the sector (u1<->u2 with k1->k2+k4, k3->k2-k3-q, k4->k1-k2) is not imposed in that list;
adding the relations it generates to the same system and reducing again leaves nine master integrals, entries 1, 2, 3, 4,
6, 7, 8, 9 and 11 of the list (Sec. 4.6 and Appendix B.2), the number Duhr et al. (arXiv:2503.20655) give on
the maximal cut in their ancillary files.
`masters/t40_duhr_map_point.json` gives, at gamma = 23/17 and d = 97/23, the reduction onto these nine master integrals of the
integrals from which the first seven basis elements of Duhr et al. are built: the rows u1, u4, u5, u6 are integrals of their
family and u7 is the sum of two, in their normalization (u1 = INT[corner] = 16 J[corner]); the rows u2, u3 are (1 - gamma^2) d/dgamma and
(1 - gamma^2)^2 d^2/dgamma^2 of our corner integral J[corner], which are not in the normalization of the other rows (the same
derivatives of INT[corner] are 16 u2 and 16 u3).  The file lists the definition of every row as a combination of integrals
J, the exact rational coefficients, and the ranks: the seven rows are linearly independent (rank 7, also at d = 113/31),
entries 1, 3 and 4 of the list are the only master integrals in their span, and entry 2 enters u7 only.
The basis elements 8 and 9 contain numerators outside the seeded set and are not reduced by that system.
`masters/t40_duhr_map_u8_u9.json` gives their reduction onto the same nine master integrals by the system extended with seeds
that carry one power of P_11 or P_18: the rows of u8 = -64 J[...] and u9 = 16 J[...] (the integrals of the two elements, without
the prefactors of their basis) at the same point, the coefficients as functions of d at gamma = 23/17, and the relation
u8 = -32 (d - 4) J[entry 6], which contains no gamma.  With these two rows the nine rows are linearly independent (rank 9).
The dependence of the row of u9 on gamma is not determined.

**Apery period.**  `apery_proof/` holds the two computer-assisted proofs that the Taylor coefficients of the period of
Eq. (3.3) are the Apery numbers, L_A varpi = 0, and that Eq. (3.6) holds to all orders.  `gd_certificate.py` finds, at symbolic x,
the Laurent polynomials U_1, U_2 with L_A R^(-1/2) = delta_1(U_1 R^(-5/2)) + delta_2(U_2 R^(-5/2)) (a linear system of 85 equations
for ten polynomials in x, with a unique solution) and verifies the identity by exact expansion; the constant term of the
identity is L_A varpi = 0.  `proof_fermi_pullback.py` proves the same statement through the return numbers B_N of the cubic
lattice: Zeilberger certificates for the recurrences of B_N and of the Apery numbers, and the identity
L_A[(1+z)^(-1) f(zeta)] = (1 - z) (L_F f)(zeta) at zeta = z/(1+z)^2.  Each script prints one line per check
(15 and 37 checks) and writes its certificate to the file named on the command line; the two
certificates are included (`gd_certificate.json`, `fermi_certificate.json`).  `verify_independent.py` verifies the two
certificate files without computer algebra (6 checks): the Zeilberger identities by exact evaluation on integer
grids larger than their degrees, the Griffiths-Dwork identity by exact rational arithmetic on truncated Taylor series at
random rational points, and the torus integral by quadrature.  Run from the package root:
`python3 apery_proof/verify_independent.py apery_proof/fermi_certificate.json apery_proof/gd_certificate.json`.

**Response matrices and flow-free directions.**  `response_matrices/A_S*.json` give A(eps) of Eq. (4.2) at the twelve
sampled eps (near 3e-4) with midpoints truncated to 60 significant digits; the enclosure radii (below 1e-97) are
recorded per eps.  Rows are the master integrals of the eta-deformed system (exponent vectors over D_1..D_22); columns are
the boundary integrals of the large-eta region in the solver's own labeling, which we do not translate (ranks and left null
vectors do not depend on it).  Each file records the rank recomputed from the truncated data (13, 23, 39, with a gap of
more than 55 orders of magnitude in the singular values at every eps).  `null_vectors_S*.json` give the left null vectors:
exact rational weights where they are eps-independent (S_1, and the corner relation in S_2), otherwise the weights at each
eps to at least 45 digits.  `tools/check_package.py` verifies v^T A = 0 on the distributed files.

**Boundary master integrals.**  `boundary_constants_PX2.json` defines all 31 master integrals on which the ten null vectors
are supported (at most 25 distinct integrals, since the S_1 corner triple recurs in S_2 and S_3) and gives the 12 we
computed: I_0, I_2, I_3 (pole exactly; finite part to 26-28 digits from two quadratures, on the three graviton assignments, and in
closed form, identified by an integer relation fitted on the first 120 digits of an evaluation to 330 digits and holding on at
least 206 further digits; the closed forms satisfy Eq. (4.10)), I_r1 = Itilde_1 = 0,
I_r4 (pole, finite part and order-eps coefficient in closed form; finite part to 38 digits; the order-eps coefficient
identified by an integer relation fitted on the first 100 digits of an evaluation to 220 digits and holding on 118 further
digits, and reproduced to 52 digits by an independent evaluation), and the static-slice integrals I_r5, I_r6, I_r7 and
their S_3 images (I_r5, I_r6, I_r7: orders eps^0 and eps^1 in closed form with numerical values printed to 40 digits, order eps^2 numerically; the S_3 images: orders eps^0 and eps^1 in closed form, from an independent evaluation).
I_r4 is given with the sign of the integral as defined by its index vector (field `overall_sign`).
`boundary_ibp_identities_PX2.m` gives, symbolically in d and y, the integration-by-parts reduction of the 42 boundary
target integrals once numerator integrals are seeded; at d = 4 - 2 eps, y = 5/4 the flow-free relations of Sec. 4.5 and
Eq. (4.10) are among these identities (the first rule is Eq. (4.10) itself, with coefficients independent of d and y).


**Bound-arc Frobenius matrices.**  See `bound_frobenius/README_bound.md` and `operators.txt`.  48 points, 600 complex matrix entries
as (re, im) pairs of about 180 digits; every entry is a ball midpoint correct to at least 167 digits relative to the largest
entry of its matrix, and two homotopic paths agree to at least 176 digits.

**The constant c_M (Sec. 6).**  `cM_laurent.json` gives, for the retarded routing, the sixteen two-dimensional sector integrals and the
six cores j_a^(k) to 25 digits, the Laurent series of N_1, N_3, r_1, r_2, and the assembled I_1^(M), I_3^(M) through eps^1
and I_2^(M) through eps^-2 from two independently coded implementations of the same expansion-and-quadrature method
(agreement 17-25 digits; c_M - 1 = -2e-31 in the first), and,
for Feynman propagators on the two memory gravitons, the quadrant moments in closed form, the leading cores
j_1F^(0) = -1/90 - 1/(3 pi^2), j_3F^(0) = 8/315 + 4/(9 pi^2), the eps^-1 coefficient of I_1^(M) and the uncanceled eps^-4
coefficient of I_2^(M), 1/(6144 pi^6), from two numerical evaluations that agree with each other and with the closed form to 17 digits.

**Closed forms of the memory-region integrals.**  The block `closed_forms` of `cM_laurent.json` gives the Laurent coefficients in
closed form, written as (bracket) * (normalization) in pi, zeta(3), zeta(5) and lambda = ln(2 pi) - gamma_E, each with its value to
50 digits.  The entries under `derived` are derived symbolically: I_1^(M), I_3^(M) through eps^2 and I_2^(M) through eps^0 for the
retarded routing (the eps^-4 and eps^-3 coefficients of I_2^(M) vanish and the eps^-2 coefficient is -5/(6 (8 pi)^4), so c_M = 1),
and I_1^(M), I_3^(M) through eps^0 and I_2^(M) through eps^-2 with Feynman propagators on the two memory gravitons.  The 8 entries
under `integer_relation_fits` are not derived: each is an integer-relation fit to the first 50 to 80 digits (`fit_digits`) of a
value obtained by two-dimensional quadrature at 400 bits, and reproduces at least 33 further digits of that value
(`held_out_digits`).  The block also lists the quantities of the derivation: the polynomials B_1, B_2, R, q_0, q_1, q_2 in
z = sech^2 t, the coefficients a_k (k = 0, ..., 4) and c_k of the combination that gives I_2^(M), the retarded cores j_a^(k) (k = 0, 1, 2)
and the four quadrant moments in closed form, and the moments V_n and H_0.
`tools/derive_cM_closed_forms.py` is the derivation.  It starts from the frequency representations Eqs. (6.1), (6.2), the phases of
Eq. (6.5) and the identity Eqs. (6.3), (6.4) (inputs from arXiv:2601.16256), passes to the Fourier-conjugate variable k, uses the second-order differential equation
that the Bessel equation induces there, and reduces every coefficient to moments of powers of sech t, which Euler's Beta integral
gives exactly; the coefficients of I_1^(M), I_3^(M) at eps^2 and of I_2^(M) at eps^0 use the moments of the even solution
through eps^4, which are polygamma functions.
It needs Python 3 with sympy and mpmath, reads no input (if `cM_laurent.json` is present it also compares its
results with the numerical values there), prints one line per identity checked (189 in all):
`python3 tools/derive_cM_closed_forms.py`, with `--json FILE` to save the results.


**Checks.**  `python3 tools/check_package.py` (Python 3 with mpmath) verifies the manifest below, v^T A = 0 for all null
vectors at all eps, Eq. (4.10) on the distributed values and on the closed forms of the finite parts of I_0, I_2, I_3, these
closed forms against the values printed with them, the static-slice closed forms against the numerical values, the closed
forms of I_r4 against its numerical values, and that the entry carries the sign of the integral as defined (pole -pi^4,
imaginary finite part positive; the sign is derived in Appendix C.3 of the paper), the
reassembly of c_M = 1 with the eps^-4 and eps^-3 cancellation, the Feynman eps^-4 coefficient, the format of the value
files, and the closed forms: every closed form of `closed_forms` evaluates to the 50-digit value printed with it, and the
derived ones agree with the Laurent strings of both implementations, with the Feynman leading terms, with the 25-digit cores
and with the quadrant moments to the digits those strings print; for `masters/t40_duhr_map_point.json` the ranks, the span
and the normalization of the rows are recomputed from the rational entries, and for `masters/t40_duhr_map_u8_u9.json` the rank of the nine rows and the functions of d at the point; the PX2 master list at deeper seeding is compared
with the first-stage list integral by integral; the certificates of `apery_proof/` are verified by
running `apery_proof/verify_independent.py`.  Each script states its requirements in its header.

## Manifest

sha256 and size of every file in the package (this README excluded).

| file | bytes | sha256 |
|---|---|---|
| `LICENSE` | 1193 | 750b96c37cb8c45c1c0df7e58a5ab38ec7818349756c054640eaa3f21003878a |
| `apery_proof/fermi_certificate.json` | 1567 | 744327d486aa027e5eac4616823da47890de5a1cac381cb4b321b577da912cc3 |
| `apery_proof/gd_certificate.json` | 917 | 686b435341d30df49746c1b160e22a894edc1f6f3311828659ce59ebcf04649e |
| `apery_proof/gd_certificate.py` | 17242 | e2cedd245447ca701498c09241f85aebde58ca69aa02757815891f6855d198fb |
| `apery_proof/proof_fermi_pullback.py` | 28891 | 168986bfa6aed045163943cf0a7782091d830217ac27c66d1fd064be39bd4ddb |
| `apery_proof/verify_independent.py` | 23610 | 50f1d12fc179ba3f2a656ffbd02b6f0f687f977192f0d49becd3d88c2f861788 |
| `bound_frobenius/README_bound.md` | 5842 | 233e64146b1aa3021ffffb0f848068f3f16a098e78d41d2aeff65d2934d2c40b |
| `bound_frobenius/values_F43_1_6.txt` | 40010 | 769eeb2b2a82c55d0fd94c2602bf6764df6d2cefaa8f95b7b6d06d71cdaa7b4f |
| `bound_frobenius/values_F43_7_12.txt` | 39624 | 219c1fe65aba8b409e1c3a44b8f19ece6efa95cd781513d09610c29f436ba994 |
| `bound_frobenius/values_HAD_1_12.txt` | 41696 | c23a90ad45b7edb0c3cbff8cfc0cc4b6ca42874a5d65fef665a8552b3290d36a |
| `bound_frobenius/values_K30_1_12.txt` | 46622 | 6fccb7552c449c7cc62fd06b4a660d7a5f4a05e5d54e478209fcd82df4aa3c09 |
| `bound_frobenius/values_K3P_1_12.txt` | 46622 | 8fd01ccd00e33c4510b1b03c2958b6093cbda898fdddaa6fa37eaf581bd066b2 |
| `boundary_constants_PX2.json` | 145148 | 6c1c1667762d2cd79280080ba7fad73ad503f09813f646179471aae1eaafeb28 |
| `boundary_ibp_identities_PX2.m` | 17566 | 079e8103450ad516a4c5b224bd95fc3df344a290626d36567926a42f17c33646 |
| `cM_laurent.json` | 26665 | 0491c80b64a7aa5e36a6a282000934d4001d8bff07f676abc34b6cf2eefcb748 |
| `families_dissipative.json` | 22881 | 881f4ca85eadd15558054cf3340a2d962881d73fc67ac4b840506416fb2979ca |
| `kira/integralfamilies.yaml` | 1217 | 844713ca017bd2bb06cfb5fbde9336a37f387448e26749e1cc15f60f0b9f420f |
| `kira/jobs_PX2_first_stage.yaml` | 794 | 93685c6eb5b1348ce70a84e3ac23afee5fafee45a6f9e1b74495360b3d85a83d |
| `kira/jobs_PX2_first_stage_r15s2d2.yaml` | 995 | 78fabb608320a7c95299e6404a8099c43168acb35bb3fffb875eb654f68e1403 |
| `kira/kinematics.yaml` | 434 | 27246e1402e492a6d525c194d26eee5393692aafc5b6f503b147444498b6286e |
| `kira/preferred` | 496 | d706aee95999ea273027efaf206db61702d48beb5e00af6388c417191c9d3dca |
| `masters/NP_first_stage_243.txt` | 18072 | 1238180cd6fa879058c85b6dc6bab2930a468fc63193cf695e72c5411a7f5b14 |
| `masters/PX1_first_stage_256.txt` | 19438 | 96b26a1c5a79bfd01d7860119b71d7578a81c2ab6a5428196381b66dacf64675 |
| `masters/PX2_first_stage_37.txt` | 4875 | 488dc33887e8a62673229a2f75fd7edc7fb1b79706907c97c66431670620be03 |
| `masters/PX2_first_stage_r15s2d2_37.txt` | 4910 | 72d047ca71a33828fe47db56ffac84b740e2e7a6b192e61b58689605461faec0 |
| `masters/P_first_stage_195.txt` | 14594 | 281b1ad62f2fdc2926751beb262c36c2f0f88ff177f59879659c27f81fdbbebd |
| `masters/t40_duhr_map_point.json` | 20125 | d29520d596f32302ab110866845efa7bd9201153e2415584312d7f2e1b89fb00 |
| `masters/t40_duhr_map_u8_u9.json` | 9847 | 5ea39b55506c83ef8c2538d778c8b3a13fc198fdae7082f2b7b984be433d5911 |
| `masters/t40_even_44_eleven.txt` | 2529 | 50750fc30875e19e18339c13f8695150caf8f434ec0ef6a53a02b0f1996e7ddf |
| `operators.txt` | 8833 | f6f3046f856e012041f75f5f5d946b1e4025dd2ab0fbcb09678a8b16c4f6d032 |
| `response_matrices/A_S1.json` | 346223 | 9b27fcb233ea1c02b35663f970dd545706b5d33db12ec46d65288491d943e186 |
| `response_matrices/A_S2.json` | 899437 | e2791592703f93fbbc825b81e60b6d0b8ed0a63824cd601579c6a2e973b68494 |
| `response_matrices/A_S3.json` | 1785171 | c520846ea124f7369034fdb8a9f8d3c6a633a40d04f60b7e6d2bcf704e72605b |
| `response_matrices/null_vectors_S1.json` | 891 | 7a6d11db9dacebc392e5c2a9d0b337e9a79e96c779f725eb7070f8224f1f9078 |
| `response_matrices/null_vectors_S2.json` | 31211 | d4ce9f6cd3260f273eb97d0c9e83996e35bf97f09285e5f20f700af4121d3be4 |
| `response_matrices/null_vectors_S3.json` | 68920 | 57a708fb09bafda900909cd096ef397dd14084cd45430d8560c98a199e57a578 |
| `tables/PX2_first_stage_37_top_sectors.txt` | 3115 | 3b2a7100a30e618a6f9b8e9f47d7441562334e1f7a03e06cfe5e710dd73e199e |
| `tables/PX2_supporting_31.txt` | 3824 | 23f48bce2423e887b1c21e21fbf16daaee8a9c1b554a01f21982e87916bf7d69 |
| `tables/apery_torus_period_values.txt` | 1470 | 668c50944562ce386ce133fc252ebcab0fbcf8c8ef39f18bb07b978ffb64db9f |
| `tables/appendixC_intermediate_formulas.txt` | 6039 | e26cb1e5e86e2feb987292e992e0051d11bb8c9e7a9ce2b681c691a0743c75f4 |
| `tables/first_stage_seeding.txt` | 659 | 99f28a0a174a2d648937502cb12ffdbf0658a16ba1f9a053cbdefdac23f78042 |
| `tables/fourpm_master_ratios.txt` | 2062 | 4922be7762c103b40b87e37d16367abc81eda822a4a4e2386c9342b143dddbc8 |
| `tables/fourpm_maxcut_values.txt` | 756 | 40f1b36c61cd6c63700eebb351c461db6bd89f080d99814b3b23b85ccb6848cb |
| `tables/memory_cores.txt` | 1506 | d88f9db205a9610f296045ef4fb12ba77b846fdb15d9f7cf7ef6dfe7650b17eb |
| `tables/px2_feynman_parameter_integrals.txt` | 3805 | d3d4ec53b01562a257207a6e4470e89f0bb8ed5cd0251ff4adf4474a9df503b1 |
| `tables/t40_duhr_propagators_integrals.txt` | 2046 | cfa4e17c0f32568219c05c65bbe5c099ba57a10db7d4728d2dbad7d32e022c5b |
| `tables/threshold_frame_K3prime.txt` | 1763 | 40783355cb8fa428a5965ffdb7d515891dccb477cbae16ed5db07e856f8e923c |
| `tables/topology40_position_space_ode.tex` | 1144 | 13047ceb1b48da46ddfa89d0048a1d883deded8a33bf2da24cd4428d9f33cbce |
| `tools/check_package.py` | 28810 | a008f26470687548d97f70d2b693f6ac6c0fedd6f85a6bf6f65ebf9ee0585e47 |
| `tools/derive_cM_closed_forms.py` | 79616 | 4d17ea9c86e353a2fc1be5c80a7df71c572252ca93902518fab4617aebd6837c |

50 files, 3881723 bytes in total (this README excluded).


==> anc/apery_proof/fermi_certificate.json <==
{
 "B": {
  "summand": "F(N,j) = C(2N,N) C(N,j)^2 C(2j,j)",
  "base": "H(N,j) = C(2N,N) C(2j,j) (N!)^2 / (j!^2 (N+2-j)!^2)",
  "a": "(4*j + 2)*(N - j + 2)**2",
  "b": "j**3",
  "p": [
   "(N - j + 1)**2*(N - j + 2)**2",
   "(N + 1)*(4*N + 2)*(N - j + 2)**2",
   "(N + 1)*(N + 2)*(2*N + 3)*(8*N + 4)"
  ],
  "phi": "4*(N + 1)*(2*N + 1)*(2*N + 3)*(-4*N + 3*j - 8)",
  "c": [
   "36*(N + 1)*(2*N + 1)*(2*N + 3)",
   "-2*(2*N + 3)*(10*N**2 + 30*N + 23)",
   "(N + 2)**3"
  ],
  "identity": "a(j) phi(N,j+1) - b(j) phi(N,j) = sum_i c_i(N) p_i(N,j);  G(N,j) = j^3 phi(N,j) H(N,j)"
 },
 "A": {
  "summand": "F(n,k) = C(n,k)^2 C(n+k,k)^2",
  "base": "H(n,k) = [ (n+k)! / (k!^2 (n+2-k)!) ]^2",
  "a": "(-k + n + 2)**2*(k + n + 1)**2",
  "b": "k**4",
  "p": [
   "(-k + n + 1)**2*(-k + n + 2)**2",
   "(-k + n + 2)**2*(k + n + 1)**2",
   "(k + n + 1)**2*(k + n + 2)**2"
  ],
  "phi": "4*(2*n + 3)*(2*k**2 - 3*k - 4*n**2 - 12*n - 8)",
  "c": [
   "(n + 1)**3",
   "-(2*n + 3)*(17*n**2 + 51*n + 39)",
   "(n + 2)**3"
  ],
  "identity": "a(k) phi(n,k+1) - b(k) phi(n,k) = sum_i c_i(n) p_i(n,k);  G(n,k) = k^4 phi(n,k) H(n,k)"
 },
 "L_F": {
  "theta_poly_zeta0": "theta**3",
  "theta_poly_zeta1": "-2*(2*theta + 1)*(10*theta**2 + 10*theta + 3)",
  "theta_poly_zeta2": "36*(theta + 1)*(2*theta + 1)*(2*theta + 3)"
 },
 "pullback": {
  "zeta": "z/(1+z)^2",
  "gauge": "1/(1+z)",
  "r": "1 - z",
  "identity": "L_A[(1+z)^(-1) f(zeta(z))] = r(z) (L_F f)(zeta(z))"
 },
 "series_orders": {
  "double_sum_z": 100,
  "fermi_z": 300,
  "apery_binomial_n": 400
 },
 "all_checks_pass": true
}

==> anc/apery_proof/gd_certificate.json <==
{
 "definition": "U1 = sum_ij u_ij(x) (xi1^i - xi1^-i)(xi2^j + xi2^-j) [j=0: (xi1^i - xi1^-i)], U2(xi1,xi2) = U1(xi2,xi1); L_A R^(-1/2) = delta_1(U1 R^(-5/2)) + delta_2(U2 R^(-5/2)), delta_i = xi_i d/dxi_i, R = (x w - 1 - x^2)^2 - 4 x^2, w = xi1 + 1/xi1 + xi2 + 1/xi2",
 "u": {
  "1,0": "-x*(x - 1)*(x + 1)*(x**8 - 7*x**6 - 280*x**4 - 7*x**2 + 1)/8",
  "1,1": "-x**2*(x - 1)*(x + 1)*(x**2 + 1)*(3*x**4 + 128*x**2 + 3)/8",
  "1,2": "3*x**3*(x - 1)*(x + 1)*(3*x**4 + 38*x**2 + 3)/8",
  "1,3": "-5*x**4*(x - 1)*(x + 1)*(x**2 + 1)/8",
  "2,0": "x**2*(x - 1)*(x + 1)*(x**2 + 1)*(x**4 - 42*x**2 + 1)/8",
  "2,1": "5*x**3*(x - 1)*(x + 1)*(x**4 + 14*x**2 + 1)/4",
  "2,2": "-11*x**4*(x - 1)*(x + 1)*(x**2 + 1)/8",
  "3,0": "x**3*(x - 1)*(x + 1)*(x**4 + 26*x**2 + 1)/8",
  "3,1": "-7*x**4*(x - 1)*(x + 1)*(x**2 + 1)/8",
  "4,0": "-x**4*(x - 1)*(x + 1)*(x**2 + 1)/8"
 },
 "common_denominator": "8",
 "verified_identity": true
}

==> anc/apery_proof/gd_certificate.py <==
#!/usr/bin/env python3
# Copyright 2026 Anthropic, PBC.  Author: Matthew D. Schwartz.  SPDX-License-Identifier: MIT
"""
gd_certificate.py -- Griffiths-Dwork (creative-telescoping) certificate for L_A varpi = 0 at SYMBOLIC x,
directly on the integrand of Eq. (3.3) of the paper (Sec. 3.3 and Appendix D.1).

Setting.  With the unimodular monomial change t1 = xi1 xi2, t2 = xi2 one has
    dt1 dt2 / sqrt(Q6) = (dxi1/xi1)(dxi2/xi2) / sqrt(R),     R := Q6/(t1 t2)^2 = (x w - 1 - x^2)^2 - 4 x^2,
    w = xi1 + 1/xi1 + xi2 + 1/xi2,      varpi = CT_xi [ R^(-1/2) ]   (R = 1 + O(x)).
With delta_i := xi_i d/dxi_i (so CT_xi[delta_i G] = 0 for every Laurent series G) we exhibit Laurent polynomials
U1, U2 in Q(x)[xi1^+-1, xi2^+-1] with
    L_A R^(-1/2) = delta_1( U1 R^(-5/2) ) + delta_2( U2 R^(-5/2) ),
equivalently the Laurent-polynomial identity
    N_R := R^(7/2) L_A R^(-1/2) = R delta_1 U1 - (5/2) U1 delta_1 R + R delta_2 U2 - (5/2) U2 delta_2 R .      (*)
Taking constant terms gives L_A varpi = 0 identically, hence the Apery recurrence for all Taylor coefficients.

The ansatz is D4-symmetric: U1 = sum_{i>=1, j>=0, i+j<=4} u_ij(x) (xi1^i - xi1^-i)(xi2^j + xi2^-j) [j = 0: one term],
U2(xi1, xi2) = U1(xi2, xi1).  The system (85 equations, 10 unknowns) is solved over Q(x) and (*) is verified by
exact expansion.  The script also computes, with exact arithmetic, the rank of the corresponding polynomial system
in the original variables (t1, t2), with an ansatz of bidegree (9,9), and checks that it is consistent (this step
needs python-flint and is skipped without it).
Requirements: Python 3 with sympy; python-flint optional.
usage: python3 gd_certificate.py [OUT.json]      (OUT.json receives the certificate)
"""
import sys, json
from fractions import Fraction as Fr
import sympy as sp

RESULTS = []




def check(label, ok):
    RESULTS.append((label, bool(ok)))
    print(f"{'PASS' if ok else 'FAIL'}  {label}", flush=True)
    return bool(ok)


print("=" * 100)
print("gd_certificate.py   sympy", sp.__version__, "  python", sys.version.split()[0])
print("=" * 100)

x, t1, t2, X1, X2 = sp.symbols("x t1 t2 xi1 xi2")
h = sp.Rational

# ------------------------------------------------------------------------------------------
# G0: change of variables
# ------------------------------------------------------------------------------------------
print("\n--- G0: torus coordinates ---")
Q6 = (x * (1 + t1) * (t1 + t2**2) - (1 + x**2) * t1 * t2) ** 2 - 4 * x**2 * t1**2 * t2**2
w = X1 + 1 / X1 + X2 + 1 / X2
R = (x * w - 1 - x**2) ** 2 - 4 * x**2
Q6_xi = Q6.subs({t1: X1 * X2, t2: X2}, simultaneous=True)
check("G0a  Q6(t1 = xi1 xi2, t2 = xi2) = (xi1 xi2^2)^2 R,  R = (x w - 1 - x^2)^2 - 4 x^2",
      sp.cancel(sp.together(Q6_xi - (X1 * X2**2) ** 2 * R)) == 0)
jac = sp.Matrix([[sp.diff(X1 * X2, X1), sp.diff(X1 * X2, X2)], [sp.diff(X2, X1), sp.diff(X2, X2)]]).det()
check(f"G0b  dt1 dt2 = ({jac}) dxi1 dxi2 and t1 t2 = xi1 xi2^2, so dt1 dt2/sqrt(Q6) = (dxi1/xi1)(dxi2/xi2)/sqrt(R)",
      sp.simplify(jac - X2) == 0)
check("G0c  R = 1 at x = 0 (so R^(-1/2) is a power series in x with Laurent-polynomial coefficients)",
      sp.simplify(R.subs(x, 0) - 1) == 0)

# ------------------------------------------------------------------------------------------
# G1: N_R = R^(7/2) L_A R^(-1/2) for a GENERIC function R(x), then for our R
# ------------------------------------------------------------------------------------------
print("\n--- G1: N_R = R^(7/2) L_A R^(-1/2) ---")
Rf = sp.Function("Rf", positive=True)(x)
F = Rf ** h(-1, 2)


def theta(e):
    return x / 2 * sp.diff(e, x)          # theta = z d/dz with z = x^2


def LA(e):
    z = x**2
    th1 = theta(e)
    th2 = theta(th1)
    th3 = theta(th2)
    return th3 - z * (34 * th3 + 51 * th2 + 27 * th1 + 5 * e) + z**2 * (th3 + 3 * th2 + 3 * th1 + e)


th_sym = sp.Symbol("theta")
check("G1a  (2 theta+1)(17 theta^2+17 theta+5) = 34 theta^3 + 51 theta^2 + 27 theta + 5 and "
      "(theta+1)^3 = theta^3 + 3 theta^2 + 3 theta + 1",
      sp.expand((2 * th_sym + 1) * (17 * th_sym**2 + 17 * th_sym + 5)
                - (34 * th_sym**3 + 51 * th_sym**2 + 27 * th_sym + 5)) == 0)
r0, r1, r2, r3 = sp.symbols("r0 r1 r2 r3", positive=True)
gen = sp.expand(sp.powsimp(sp.expand(LA(F) * Rf ** h(7, 2)), force=True))
gen = gen.subs({sp.Derivative(Rf, (x, 3)): r3, sp.Derivative(Rf, (x, 2)): r2, sp.Derivative(Rf, x): r1}).subs(Rf, r0)
gen = sp.expand(sp.powsimp(gen, force=True))
check("G1b  for generic R(x): R^(7/2) L_A R^(-1/2) is a polynomial in R, R', R'', R''' and x "
      f"({len(sp.Poly(gen, r0, r1, r2, r3, x).terms())} terms)", gen.is_polynomial(r0, r1, r2, r3, x))
NR = sp.expand(gen.subs({r0: R, r1: sp.diff(R, x), r2: sp.diff(R, x, 2), r3: sp.diff(R, x, 3)}, simultaneous=True))


def laurent_dict(expr, shift):
    """dict {(i,j): coefficient in Q(x)} of a Laurent polynomial in xi1, xi2 (after multiplying by (xi1 xi2)^shift)"""
    e = sp.expand(sp.cancel(sp.together(expr * (X1 * X2) ** shift)))
    num, den = sp.fraction(sp.together(e))
    assert not den.has(X1) and not den.has(X2), "not a Laurent polynomial with this shift"
    P = sp.Poly(sp.expand(num), X1, X2)
    return {(i - shift, j - shift): sp.cancel(c / den) for (i, j), c in P.terms()}


NRd = laurent_dict(NR, 6)
Rd = laurent_dict(R, 2)
print(f"       R: {len(Rd)} monomials, support |i|+|j| <= {max(abs(i) + abs(j) for i, j in Rd)};  "
      f"N_R: {len(NRd)} monomials, support |i|+|j| <= {max(abs(i) + abs(j) for i, j in NRd)}, "
      f"max degree in x = {max(sp.Poly(c, x).degree() for c in NRd.values())}")
check("G1c  N_R is invariant under xi1 <-> xi2, xi1 -> 1/xi1, xi2 -> 1/xi2",
      all(sp.expand(NRd.get((j, i), 0) - c) == 0 and sp.expand(NRd.get((-i, j), 0) - c) == 0
          and sp.expand(NRd.get((i, -j), 0) - c) == 0 for (i, j), c in NRd.items()))

# ------------------------------------------------------------------------------------------
# G2: symmetric ansatz and exact solve over Q(x)
# ------------------------------------------------------------------------------------------
print("\n--- G2: symmetric ansatz, exact solve over Q(x) ---")
KMAX = 4
supp = [(i, j) for i in range(1, KMAX + 1) for j in range(0, KMAX + 1) if i + j <= KMAX]
us = {ij: sp.Symbol(f"u{ij[0]}{ij[1]}") for ij in supp}


def orbit_U1(i, j):
    return (X1**i - X1 ** (-i)) * ((X2**j + X2 ** (-j)) if j != 0 else 1)


U1_ans = sum(us[ij] * orbit_U1(*ij) for ij in supp)
U2_ans = U1_ans.subs({X1: X2, X2: X1}, simultaneous=True)


def d1(e):
    return X1 * sp.diff(e, X1)


def d2(e):
    return X2 * sp.diff(e, X2)


def rhs_of(U1, U2):
    return R * d1(U1) - h(5, 2) * U1 * d1(R) + R * d2(U2) - h(5, 2) * U2 * d2(R)


E_ans = sp.expand(NR - rhs_of(U1_ans, U2_ans))
Ed = laurent_dict(E_ans, 6)
eqs = [sp.expand(c) for c in Ed.values() if sp.expand(c) != 0]
unk = [us[ij] for ij in supp]
print(f"       unknowns: {len(unk)} (support i >= 1, j >= 0, i + j <= {KMAX});  equations: {len(eqs)} "
      f"(monomials of the residual: {len(Ed)})")
Mat = sp.Matrix([[e.coeff(u) for u in unk] for e in eqs])
rhsv = sp.Matrix([-(e.subs({u: 0 for u in unk})) for e in eqs])
sol = sp.linsolve((Mat, rhsv), unk)
assert sol != sp.EmptySet, "symbolic system inconsistent"
sol = list(sol)[0]
free = set().union(*[s_.free_symbols for s_ in sol]) & set(unk)
check(f"G2a  the system is consistent over Q(x) and the solution is unique (free parameters: {len(free)})",
      len(free) == 0)
usol = {ij: sp.factor(sp.cancel(sol[k])) for k, ij in enumerate(supp)}
print("       CERTIFICATE  u_ij(x):")
for ij in supp:
    print(f"         u_{ij[0]}{ij[1]} = {usol[ij]}")
dens = sp.lcm_list([sp.fraction(sp.together(v))[1] for v in usol.values()])
print(f"       common denominator of the u_ij: {sp.factor(dens)}")

U1 = sum(usol[ij] * orbit_U1(*ij) for ij in supp)
U2 = U1.subs({X1: X2, X2: X1}, simultaneous=True)
resid = sp.cancel(sp.together(sp.expand(NR - rhs_of(U1, U2))))
check("G2b  CERTIFICATE IDENTITY (*):  N_R - [R d1 U1 - (5/2) U1 d1 R + R d2 U2 - (5/2) U2 d2 R] = 0 "
      "(exact, symbolic x, xi1, xi2)", resid == 0)

# independent verification with a different code path: polynomial arithmetic in flint over Q[x, xi1, xi2]
try:
    from flint import fmpq_mpoly_ctx, fmpq, fmpq_mat, nmod_mat
    HAVE_FLINT = True
except Exception:
    HAVE_FLINT = False
if HAVE_FLINT:
    # clear denominators: multiply (*) by dens(x) and by (xi1 xi2)^6; compare as polynomials via sympy Poly -> dict
    lhsP = sp.Poly(sp.expand(sp.cancel(NR * dens * (X1 * X2) ** 6)), x, X1, X2).as_dict()
    rhsP = sp.Poly(sp.expand(sp.cancel(sp.together(rhs_of(U1, U2) * dens * (X1 * X2) ** 6))), x, X1, X2).as_dict()
    check(f"G2c  same identity as dictionaries of integer/rational coefficients after clearing denominators "
          f"({len(lhsP)} monomials in x, xi1, xi2)", lhsP == rhsP)

# pointwise exact evaluation at random rational points (third code path: plain Fractions, no sympy algebra)
import random
random.seed(12345)


def evalfr(expr, vals):
    v = sp.cancel(sp.together(sp.sympify(expr).subs(vals, simultaneous=True)))
    v = sp.Rational(v)
    return Fr(int(v.p), int(v.q))


okpts = True
npts = 0
dR1 = sp.diff(R, x); dR2 = sp.diff(R, x, 2); dR3 = sp.diff(R, x, 3)
D1U1, D2U2, D1R, D2R = d1(U1), d2(U2), d1(R), d2(R)
for _ in range(12):
    vals = {x: sp.Rational(random.randint(1, 40), random.randint(41, 97)),
            X1: sp.Rational(random.randint(2, 30), random.randint(31, 60)),
            X2: sp.Rational(random.randint(61, 90), random.randint(7, 50))}
    Rv = evalfr(R, vals); R1v = evalfr(dR1, vals); R2v = evalfr(dR2, vals); R3v = evalfr(dR3, vals)
    xv = Fr(int(vals[x].p), int(vals[x].q))
    # R^(7/2) d^k/dx^k R^(-1/2)
    D0 = Rv**3
    D1 = Fr(-1, 2) * Rv**2 * R1v
    D2 = Fr(3, 4) * Rv * R1v**2 - Fr(1, 2) * Rv**2 * R2v
    D3 = Fr(-15, 8) * R1v**3 + Fr(9, 4) * Rv * R1v * R2v - Fr(1, 2) * Rv**2 * R3v
    TH1 = xv / 2 * D1
    TH2 = xv**2 / 4 * D2 + xv / 4 * D1
    TH3 = xv**3 / 8 * D3 + 3 * xv**2 / 8 * D2 + xv / 8 * D1
    zv = xv * xv
    Nv = TH3 - zv * (34 * TH3 + 51 * TH2 + 27 * TH1 + 5 * D0) + zv * zv * (TH3 + 3 * TH2 + 3 * TH1 + D0)
    rv = (Rv * evalfr(D1U1, vals) - Fr(5, 2) * evalfr(U1, vals) * evalfr(D1R, vals)
          + Rv * evalfr(D2U2, vals) - Fr(5, 2) * evalfr(U2, vals) * evalfr(D2R, vals))
    npts += 1
    if Nv != rv:
        okpts = False
check(f"G2d  identity (*) at {npts} random rational points (x, xi1, xi2), exact Fractions, with N_R from the "
      "hand-written chain-rule formulas (independent of G1b)", okpts)

# poles of the certificate in x: where is it singular?
print(f"       zeros of the common denominator: {sp.roots(sp.Poly(dens, x)) if sp.Poly(dens, x).degree() > 0 else 'none'}")
check("G2e  the u_ij have no pole on 0 < x < 1 other than at zeros of the common denominator listed above; "
      "the identity L_A varpi = 0 is an identity of formal Laurent series in x in any case",
      True)

# ------------------------------------------------------------------------------------------
# G3: consequence for the Taylor coefficients (series check of varpi = CT[R^(-1/2)] itself)
# ------------------------------------------------------------------------------------------
print("\n--- G3: CT_xi[R^(-1/2)] expanded directly, against the Apery numbers ---")
from math import comb
# R^(-1/2) = sum_k C(2k,k) (V/4)^k with R = 1 - V, V = 2x(1+x^2) w - x^2 w^2 + 2x^2 - x^4 ... expand in x exactly:
# use CT[w^n] = C(n,n/2)^2 [n even]: CT[R^(-1/2)] = sum_k C(2k,k)/4^k CT[V^k],  V polynomial in w and x.
ww = sp.Symbol("w")
V = sp.expand(1 - ((x * ww - 1 - x**2) ** 2 - 4 * x**2))
KS = 20   # order in z = x^2


def ct_w(poly_w):
    P = sp.Poly(poly_w, ww)
    tot = 0
    for (n_,), c in P.terms():
        if n_ % 2 == 0:
            tot += c * comb(n_, n_ // 2) ** 2
    return tot


ser = sp.Integer(0)
Vk = sp.Integer(1)
trunc = 2 * KS + 1
for kk in range(0, 2 * KS + 1):
    if kk > 0:
        Vk = sp.expand(Vk * V)
        # truncate in x
        Vk = sum(c * x**e[0] * ww**e[1] for e, c in sp.Poly(Vk, x, ww).terms() if e[0] < trunc)
    ser += sp.Rational(comb(2 * kk, kk), 4**kk) * ct_w(Vk)
serP = sp.Poly(sp.expand(ser), x)
coef = [serP.coeff_monomial(x**i) for i in range(trunc)]
Aper = [sum(comb(n_, k_) ** 2 * comb(n_ + k_, k_) ** 2 for k_ in range(n_ + 1)) for n_ in range(KS + 1)]
check(f"G3a  CT_xi[R^(-1/2)] = sum_n A_n x^(2n) through x^{2 * KS} (direct expansion; V = 1 - R = O(x))",
      all(coef[2 * i] == Aper[i] for i in range(KS + 1)) and all(coef[2 * i + 1] == 0 for i in range(KS)))

# ------------------------------------------------------------------------------------------
# G4: the polynomial system in the ORIGINAL variables (t1, t2)
# ------------------------------------------------------------------------------------------
print("\n--- G4: rank of the polynomial Griffiths-Dwork system in (t1, t2), bidegree <= (9,9) ansatz ---")


def build_N_t(xv):
    xr = sp.Rational(xv.numerator, xv.denominator)
    P = lambda e: sp.Poly(sp.expand(e.subs(x, xr)), t1, t2, domain=sp.QQ)
    Q = P(Q6); q1 = P(sp.diff(Q6, x)); q2 = P(sp.diff(Q6, x, 2)); q3 = P(sp.diff(Q6, x, 3))
    D0 = Q**3
    D1 = Q**2 * q1 * h(-1, 2)
    D2 = Q * q1**2 * h(3, 4) + Q**2 * q2 * h(-1, 2)
    D3 = q1**3 * h(-15, 8) + Q * q1 * q2 * h(9, 4) + Q**2 * q3 * h(-1, 2)
    zr = xr**2
    TH1 = D1 * (xr / 2)
    TH2 = D2 * (xr**2 / 4) + D1 * (xr / 4)
    TH3 = D3 * (xr**3 / 8) + D2 * (3 * xr**2 / 8) + D1 * (xr / 8)
    N = TH3 - (TH3 * 34 + TH2 * 51 + TH1 * 27 + D0 * 5) * zr + (TH3 + TH2 * 3 + TH1 * 3 + D0) * zr**2
    tofr = lambda c: Fr(int(c.p), int(c.q))
    return ({m_: tofr(c) for m_, c in Q.as_dict().items()}, {m_: tofr(c) for m_, c in N.as_dict().items()})


def system_t(Qd, Nd, dA, dB):
    mons1 = [(a_, b_) for a_ in range(dA + 1) for b_ in range(dB + 1)]
    mons2 = [(a_, b_) for a_ in range(dB + 1) for b_ in range(dA + 1)]
    cols = []
    for (a_, b_) in mons1:
        col = {}
        for (p_, q_), c in Qd.items():
            if a_ >= 1:
                k_ = (a_ - 1 + p_, b_ + q_); col[k_] = col.get(k_, 0) + a_ * c
            if p_ >= 1:
                k_ = (a_ + p_ - 1, b_ + q_); col[k_] = col.get(k_, 0) - Fr(5, 2) * p_ * c
        cols.append(col)
    for (a_, b_) in mons2:
        col = {}
        for (p_, q_), c in Qd.items():
            if b_ >= 1:
                k_ = (a_ + p_, b_ - 1 + q_); col[k_] = col.get(k_, 0) + b_ * c
            if q_ >= 1:
                k_ = (a_ + p_, b_ + q_ - 1); col[k_] = col.get(k_, 0) - Fr(5, 2) * q_ * c
        cols.append(col)
    rows = set(Nd)
    for col in cols:
        rows |= {k_ for k_, v in col.items() if v != 0}
    rows = sorted(rows)
    ridx = {m_: i for i, m_ in enumerate(rows)}
    M = [[Fr(0)] * (len(cols) + 1) for _ in rows]
    for ci, col in enumerate(cols):
        for k_, v in col.items():
            M[ridx[k_]][ci] = v
    for k_, v in Nd.items():
        M[ridx[k_]][len(cols)] = v
    return rows, M


if HAVE_FLINT:
    PR = 2**31 - 1
    for xv in (Fr(1, 7), Fr(2, 11), Fr(3, 17)):
        Qd, Nd = build_N_t(xv)
        rows, M = system_t(Qd, Nd, 9, 9)
        A = fmpq_mat([[fmpq(v.numerator, v.denominator) for v in r[:-1]] for r in M])
        Aug = fmpq_mat([[fmpq(v.numerator, v.denominator) for v in r] for r in M])
        rk, rka = A.rank(), Aug.rank()
        # second determination modulo a prime (lower bound on the rational rank; equal for generic primes)
        Am = nmod_mat([[int(v.numerator) * pow(int(v.denominator), -1, PR) % PR for v in r[:-1]] for r in M], PR)
        rkp = Am.rank()
        print(f"       x = {xv}: {len(rows)} equations x {len(M[0]) - 1} unknowns; rank(M) = {rk} "
              f"(mod 2^31-1: {rkp}); rank([M|N]) = {rka}; N has {len(Nd)} monomials")
        check(f"G4   x = {xv}: polynomial system in (t1,t2) with P1, P2 of bidegree <= (9,9) is consistent "
              f"(rank {rk} = rank of the augmented matrix {rka})", rk == rka and rkp == rk)

# ------------------------------------------------------------------------------------------
# write the certificate
# ------------------------------------------------------------------------------------------
cert = {"definition": "U1 = sum_ij u_ij(x) (xi1^i - xi1^-i)(xi2^j + xi2^-j) [j=0: (xi1^i - xi1^-i)], "
                      "U2(xi1,xi2) = U1(xi2,xi1); "
                      "L_A R^(-1/2) = delta_1(U1 R^(-5/2)) + delta_2(U2 R^(-5/2)), delta_i = xi_i d/dxi_i, "
                      "R = (x w - 1 - x^2)^2 - 4 x^2, w = xi1 + 1/xi1 + xi2 + 1/xi2",
        "u": {f"{ij[0]},{ij[1]}": str(usol[ij]) for ij in supp},
        "common_denominator": str(sp.factor(dens)),
        "verified_identity": bool(resid == 0)}
out = sys.argv[1] if len(sys.argv) > 1 else None
if out:
    with open(out + ".tmp", "w") as fh:
        json.dump(cert, fh, indent=1)
    import os
    os.replace(out + ".tmp", out)
    print(f"\ncertificate written to {out}")

print("\n" + "=" * 100)
nfail = sum(1 for _, ok in RESULTS if not ok)
print(f"SUMMARY: {len(RESULTS)} checks, {len(RESULTS) - nfail} PASS, {nfail} FAIL")
print("VERDICT:", "PROVEN: L_A varpi = 0 identically (Griffiths-Dwork certificate at symbolic x verified)"
      if nfail == 0 else "NOT ESTABLISHED (see FAIL lines)")
sys.exit(0 if nfail == 0 else 1)


==> anc/apery_proof/proof_fermi_pullback.py <==
#!/usr/bin/env python3
# Copyright 2026 Anthropic, PBC.  Author: Matthew D. Schwartz.  SPDX-License-Identifier: MIT
"""
proof_fermi_pullback.py  --  all-order proof of the last equality of Eq. (3.3) and of Eq. (3.6)
of the paper (Sec. 3.3 and Appendix D.1; topology 40, Apery K3 sector).

CLAIM (a).  varpi(z) := CT_{t1,t2}[ t1 t2 Q6^{-1/2} ]
                      = (1/(1-z)) sum_m C(2m,m)^2/16^m sum_{j+k=2m} C(2j,j) C(2k,k) a^j b^k
            has Taylor coefficients [z^n] varpi = A_n = sum_k C(n,k)^2 C(n+k,k)^2 for ALL n >= 0.
CLAIM (b).  (1+z) varpi(z) = sum_N B_N (z/(1+z)^2)^N for ALL orders, B_N = closed 2N-step walks
            on the simple cubic lattice.

PROOF CHAIN (every step below is an exact symbolic identity checked by this script):
  S1  Q6 = t1^2 t2^2 [ (x w - 1 - x^2)^2 - 4 x^2 ] = (1-x^2)^2 t1^2 t2^2 (1 - a w)(1 - b w).
  S2  w = xi1 + 1/xi1 + xi2 + 1/xi2 under t1 = xi1 xi2, t2 = xi2 (unimodular), and
      w = (p + 1/p)(q + 1/q) under xi1 = p q, xi2 = p/q (injective on exponents), hence
      CT[w^n] = C(n,n/2)^2 [n even]  for all n   (constant-term lemma).
  S3  expanding (1-aw)^{-1/2}(1-bw)^{-1/2} in w gives the double sum; expanding
      1/sqrt(A^2-4) = sum_n C(2n,n) A^{-2n-1}, A = 2 gamma - w, gives
      varpi = (1/x) sum_M W_M (2 gamma)^{-M-1},  W_M = CT[(w + s + 1/s)^M],
      W_{2N} = B_N = sum_j C(2N,2j) C(2j,j) C(2N-2j,N-j)^2, W_odd = 0, i.e. Eq. (3.6).
      Both expansions are expansions of one element of Q[w][[x]], so they agree to all orders.
  S4  Zeilberger certificate: B_N obeys a three-term recurrence for all N >= 0
      (polynomial identity a(j) phi(j+1) - b(j) phi(j) = sum_i c_i(N) p_i(N,j)).
  S5  the recurrence is equivalent to L_F f = 0 for f(zeta) = sum_N B_N zeta^N.
  S6  operator pullback: L_A [ f(zeta(z))/(1+z) ] = r(z) (L_F f)(zeta(z)), zeta = z/(1+z)^2.
  S7  Zeilberger certificate: A_n = sum_k C(n,k)^2 C(n+k,k)^2 obeys the Apery recurrence.
  S8  both coefficient sequences solve m^3 u_m = (2m-1)(17m^2-17m+5) u_{m-1} - (m-1)^3 u_{m-2},
      m >= 1, u_0 = 1, u_{-1} = 0; the solution is unique, so [z^n] varpi = A_n for all n.
Independent exact series checks (not part of the proof) are run at the end.

No number in this file is an input from the paper except the definitions of Q6, L_A, A_n, B_N.
Requirements: Python 3 with sympy and python-flint.
usage: python3 proof_fermi_pullback.py [OUT.json]      (OUT.json receives the certificates)
"""
import sys
from math import comb, factorial
from fractions import Fraction
import sympy as sp

RESULTS = []




def check(label, ok):
    RESULTS.append((label, bool(ok)))
    print(f"{'PASS' if ok else 'FAIL'}  {label}", flush=True)
    return bool(ok)


def iszero(expr):
    return sp.cancel(sp.together(sp.expand(expr))) == 0


print("=" * 100)
print("proof_fermi_pullback.py   sympy", sp.__version__, "  python", sys.version.split()[0])
print("=" * 100)

# ------------------------------------------------------------------------------------------
# S1, S2: algebra of the cut polynomial
# ------------------------------------------------------------------------------------------
print("\n--- S1/S2: algebra of Q6 and the constant-term lemma ---")
x, t1, t2, xi1, xi2, p, q, s = sp.symbols("x t1 t2 xi1 xi2 p q s")
Q6 = (x * (1 + t1) * (t1 + t2**2) - (1 + x**2) * t1 * t2) ** 2 - 4 * x**2 * t1**2 * t2**2
w = (1 + t1) * (t1 + t2**2) / (t1 * t2)
a = x / (1 + x) ** 2
b = x / (1 - x) ** 2
check("S1a  Q6 = x^2 t1^2 t2^2 [(w - x - 1/x)^2 - 4]",
      iszero(Q6 - x**2 * t1**2 * t2**2 * ((w - (x + 1 / x)) ** 2 - 4)))
check("S1b  Q6 = t1^2 t2^2 [(x w - 1 - x^2)^2 - 4 x^2]",
      iszero(Q6 - t1**2 * t2**2 * ((x * w - 1 - x**2) ** 2 - 4 * x**2)))
check("S1c  Q6 = (1-x^2)^2 t1^2 t2^2 (1 - a w)(1 - b w),  a = x/(1+x)^2, b = x/(1-x)^2",
      iszero(Q6 - (1 - x**2) ** 2 * t1**2 * t2**2 * (1 - a * w) * (1 - b * w)))
W = sp.Symbol("W")
check("S1d  (W - x - 1/x)^2 - 4 = (W - 1/a)(W - 1/b)   (W generic)",
      iszero((W - (x + 1 / x)) ** 2 - 4 - (W - 1 / a) * (W - 1 / b)))
check("S2a  w = xi1 + 1/xi1 + xi2 + 1/xi2  under t1 = xi1 xi2, t2 = xi2",
      iszero(w.subs({t1: xi1 * xi2, t2: xi2}, simultaneous=True) - (xi1 + 1 / xi1 + xi2 + 1 / xi2)))
check("S2b  xi1 + 1/xi1 + xi2 + 1/xi2 = (p + 1/p)(q + 1/q)  under xi1 = p q, xi2 = p/q",
      iszero((xi1 + 1 / xi1 + xi2 + 1 / xi2).subs({xi1: p * q, xi2: p / q}, simultaneous=True)
             - (p + 1 / p) * (q + 1 / q)))
# exponent maps: (i,j) -> exponents of (xi1,xi2) and of (p,q)
M1 = sp.Matrix([[1, 0], [1, 1]])   # t1^i t2^j = xi1^i xi2^(i+j)
M2 = sp.Matrix([[1, 1], [1, -1]])  # xi1^i xi2^j = p^(i+j) q^(i-j)
check(f"S2c  exponent maps injective: det(t->xi) = {M1.det()}, det(xi->pq) = {M2.det()} (both nonzero; "
      "a monomial is constant iff its image is)", M1.det() != 0 and M2.det() != 0)


# brute-force Laurent arithmetic (dict exponent-tuple -> int) for independent sanity checks
def lmul(A, B):
    out = {}
    for ea, ca in A.items():
        for eb, cb in B.items():
            e = tuple(u + v for u, v in zip(ea, eb))
            out[e] = out.get(e, 0) + ca * cb
    return out


def ct_powers(base, nmax):
    dim = len(next(iter(base)))
    zero = (0,) * dim
    cur = {zero: 1}
    cts = [1]
    for _ in range(nmax):
        cur = lmul(cur, base)
        cts.append(cur.get(zero, 0))
    return cts


# w in the ORIGINAL variables: w = 1/t2 + t2/t1 + t1/t2 + t2
w_t = {(0, -1): 1, (-1, 1): 1, (1, -1): 1, (0, 1): 1}
check("S2d  w = 1/t2 + t2/t1 + t1/t2 + t2 (monomial form used for brute force)",
      iszero(w - (1 / t2 + t2 / t1 + t1 / t2 + t2)))
NCT = 24
cts = ct_powers(w_t, NCT)
check(f"S2e  brute force CT_(t1,t2)[w^n] = C(n,n/2)^2 [n even], n = 0..{NCT}",
      all(cts[n] == (comb(n, n // 2) ** 2 if n % 2 == 0 else 0) for n in range(NCT + 1)))
print(f"       CT[w^n], n=0..10: {cts[:11]}")

# simple cubic lattice: W_M = CT[(xi1+1/xi1+xi2+1/xi2+xi3+1/xi3)^M]
cube = {(1, 0, 0): 1, (-1, 0, 0): 1, (0, 1, 0): 1, (0, -1, 0): 1, (0, 0, 1): 1, (0, 0, -1): 1}
NW = 16
Wm = ct_powers(cube, NW)


def Bnum(N):
    return sum(comb(2 * N, 2 * jj) * comb(2 * jj, jj) * comb(2 * N - 2 * jj, N - jj) ** 2 for jj in range(N + 1))


def Bnum2(N):
    return comb(2 * N, N) * sum(comb(N, jj) ** 2 * comb(2 * jj, jj) for jj in range(N + 1))


check(f"S3a  brute force closed walks on Z^3: W_(2N) = sum_j C(2N,2j) C(2j,j) C(2N-2j,N-j)^2, W_odd = 0, "
      f"M = 0..{NW}",
      all(Wm[M] == (Bnum(M // 2) if M % 2 == 0 else 0) for M in range(NW + 1)))
check("S3b  sum_j C(2N,2j) C(2j,j) C(2N-2j,N-j)^2 = C(2N,N) sum_j C(N,j)^2 C(2j,j), N = 0..200 (exact)",
      all(Bnum(N) == Bnum2(N) for N in range(201)))
print(f"       B_N, N=0..7: {[Bnum(N) for N in range(8)]}")

# termwise identity behind S3b: C(2N,2j)C(2j,j)C(2N-2j,N-j)^2 = C(2N,N) C(N,N-j)^2 C(2(N-j),N-j)
# factorial atoms: F2N = (2N)!, F2j = (2j)!, F2d = (2N-2j)!, FN = N!, Fj = j!, Fd = (N-j)!  (0 <= j <= N)
F2N, F2j, F2d, FN, Fj, Fd = sp.symbols("F2N F2j F2d FN Fj Fd", positive=True)
lhs = (F2N / (F2j * F2d)) * (F2j / Fj**2) * (F2d / Fd**2) ** 2
rhs = (F2N / FN**2) * (FN / (Fj * Fd)) ** 2 * (F2d / Fd**2)
ratio = sp.cancel(lhs / rhs)
check(f"S3c  termwise in factorial atoms: C(2N,2j)C(2j,j)C(2N-2j,N-j)^2 / [C(2N,N) C(N,j)^2 C(2N-2j,N-j)] "
      f"= {ratio}; the right side is the j -> N-j image of C(2N,N) C(N,j)^2 C(2j,j)", ratio == 1)
check("S3c' same identity on the exact grid N = 0..60, j = 0..N",
      all(comb(2 * Nv, 2 * jv) * comb(2 * jv, jv) * comb(2 * Nv - 2 * jv, Nv - jv) ** 2
          == comb(2 * Nv, Nv) * comb(Nv, jv) ** 2 * comb(2 * Nv - 2 * jv, Nv - jv)
          for Nv in range(61) for jv in range(Nv + 1)))

# the two one-variable expansions used in S3
u = sp.Symbol("u")
ser = sp.series((1 - 4 * u) ** sp.Rational(-1, 2), u, 0, 13).removeO()
check("S3d  (1-4u)^(-1/2) = sum_n C(2n,n) u^n through u^12 (binomial series; used with u = a w/4, b w/4, 1/A^2)",
      all(ser.coeff(u, n) == comb(2 * n, n) for n in range(13)))
print("       S3e  2 gamma = (1+z)/x, so (1/x)(2 gamma)^(-2N-1) = (1/(1+z)) (z/(1+z)^2)^N :", end=" ")
zz = sp.Symbol("z")
Nn = sp.Symbol("Nn", integer=True, positive=True)
okS3e = all(iszero((1 / x) * ((1 + x**2) / x) ** (-2 * k - 1) - (1 / (1 + x**2)) * (x**2 / (1 + x**2) ** 2) ** k)
            for k in range(0, 6))
print("checked N=0..5 symbolically (it is the identity x^(2N+1)/(x (1+z)^(2N+1)) with z = x^2)")
check("S3e  (1/x)(2 gamma)^(-2N-1) = (1+z)^(-1) zeta^N, zeta = z/(1+z)^2", okS3e)


# ------------------------------------------------------------------------------------------
# generic parametrized-Gosper (Zeilberger) solver:  a(k) phi(k+1) - b(k) phi(k) = sum_i c_i p_i(k)
# ------------------------------------------------------------------------------------------
def zeilberger_solve(a_k, b_k, plist, var, par, maxdeg=4):
    for deg in range(0, maxdeg + 1):
        fs = sp.symbols(f"f0:{deg + 1}")
        cs = sp.symbols(f"c0:{len(plist)}")
        phi = sum(fs[i] * var**i for i in range(deg + 1))
        expr = sp.expand(a_k * phi.subs(var, var + 1) - b_k * phi - sum(c * pp for c, pp in zip(cs, plist)))
        eqs = sp.Poly(expr, var).all_coeffs()
        unk = list(fs) + list(cs)
        M = sp.Matrix([[sp.expand(e).coeff(uu) for uu in unk] for e in eqs])
        ns = M.nullspace()
        # keep only solutions with some c_i nonzero
        ns = [v for v in ns if any(sp.simplify(v[len(fs) + i]) != 0 for i in range(len(cs)))]
        if not ns:
            continue
        if len(ns) > 1:
            print(f"       (deg phi = {deg}: nullspace dimension {len(ns)}; taking the first vector)")
        v = ns[0]
        v = [sp.cancel(sp.together(e)) for e in v]
        dens = [sp.expand(sp.fraction(e)[1]) for e in v]
        L = sp.Integer(1)
        for d in dens:
            L = sp.lcm(L, d)
        v = [sp.expand(sp.cancel(e * L)) for e in v]
        g = sp.Integer(0)
        for e in v:
            g = sp.gcd(g, e)
        v = [sp.expand(sp.cancel(e / g)) for e in v]
        phi_sol = sp.expand(sum(v[i] * var**i for i in range(deg + 1)))
        c_sol = [sp.factor(v[len(fs) + i]) for i in range(len(cs))]
        # fix overall sign: leading c positive at large parameter
        lead = sp.Poly(c_sol[-1], par).LC()
        if lead < 0:
            phi_sol = -phi_sol
            c_sol = [sp.factor(-c) for c in c_sol]
        return deg, phi_sol, c_sol, M.shape, M.rank()
    return None


# ------------------------------------------------------------------------------------------
# S4: Zeilberger certificate for the cubic-lattice return numbers B_N
# ------------------------------------------------------------------------------------------
print("\n--- S4: recurrence of B_N = C(2N,N) sum_j C(N,j)^2 C(2j,j), certified ---")
N, j = sp.symbols("N j")
# base term H(N,j) = C(2N,N) C(2j,j) (N!)^2 / (j!^2 (N+2-j)!^2), 1/k! := 0 for k < 0
pB = [(N + 1 - j) ** 2 * (N + 2 - j) ** 2,                       # F(N  ,j) = pB[0] H
      2 * (2 * N + 1) * (N + 1) * (N + 2 - j) ** 2,              # F(N+1,j) = pB[1] H
      4 * (2 * N + 1) * (2 * N + 3) * (N + 1) * (N + 2)]         # F(N+2,j) = pB[2] H
aB = 2 * (2 * j + 1) * (N + 2 - j) ** 2                          # (j+1)^3 H(j+1) = aB(j) H(j)
bB = j**3


def invfact(k):
    return Fraction(0) if k < 0 else Fraction(1, factorial(k))


def FB(Nv, jv):
    if jv < 0 or jv > Nv:
        return Fraction(0)
    return Fraction(comb(2 * Nv, Nv) * comb(Nv, jv) ** 2 * comb(2 * jv, jv))


def HB(Nv, jv):
    if jv < 0:
        return Fraction(0)
    return comb(2 * Nv, Nv) * comb(2 * jv, jv) * factorial(Nv) ** 2 * invfact(jv) ** 2 * invfact(Nv + 2 - jv) ** 2


pB_l = [sp.lambdify((N, j), e, "math") for e in pB]
aB_l = sp.lambdify((N, j), aB, "math")
okatoms = True
for Nv in range(0, 15):
    for jv in range(-3, Nv + 7):
        for i in range(3):
            if FB(Nv + i, jv) != pB_l[i](Nv, jv) * HB(Nv, jv):
                okatoms = False
        if (jv + 1) ** 3 * HB(Nv, jv + 1) != aB_l(Nv, jv) * HB(Nv, jv):
            okatoms = False
check("S4a  atom identities F(N+i,j) = p_i(N,j) H(N,j), (j+1)^3 H(N,j+1) = a(j) H(N,j): exact on the grid "
      "N = 0..14, j = -3..N+6 (all integers j, including outside the support)", okatoms)

solB = zeilberger_solve(aB, bB, pB, j, N)
assert solB is not None, "no Zeilberger solution found for B_N"
degB, phiB, cB, shapeB, rankB = solB
print(f"       linear system {shapeB[0]} x {shapeB[1]}, rank {rankB}; deg_j phi = {degB}")
print(f"       phi(N,j) = {sp.factor(phiB)}")
for i, c in enumerate(cB):
    print(f"       c_{i}(N)  = {c}")
resB = sp.expand(aB * phiB.subs(j, j + 1) - bB * phiB - sum(c * pp for c, pp in zip(cB, pB)))
check("S4b  CERTIFICATE (polynomial identity in N, j):  2(2j+1)(N+2-j)^2 phi(j+1) - j^3 phi(j) "
      "= c_0 p_0 + c_1 p_1 + c_2 p_2", resB == 0)
# G(N,j) = j^3 phi(N,j) H(N,j) vanishes at j = -1 (H = 0) and at j = N+4 (H = 0): sum telescopes to 0
phiB_l = sp.lambdify((N, j), phiB, "math")
cB_l = [sp.lambdify(N, c, "math") for c in cB]
oktel = True
for Nv in range(0, 15):
    tot = Fraction(0)
    for jv in range(-1, Nv + 4):
        G0 = jv**3 * phiB_l(Nv, jv) * HB(Nv, jv)
        G1 = (jv + 1) ** 3 * phiB_l(Nv, jv + 1) * HB(Nv, jv + 1)
        tj = sum(cB_l[i](Nv) * FB(Nv + i, jv) for i in range(3))
        if tj != G1 - G0:
            oktel = False
        tot += tj
    if tot != 0:
        oktel = False
check("S4c  pointwise telescoping sum_i c_i F(N+i,j) = G(j+1) - G(j), G = j^3 phi H, exact on the grid; "
      "boundary terms G(-1) = G(N+4) = 0", oktel)
okrecB = all(cB_l[0](Nv) * Bnum2(Nv) + cB_l[1](Nv) * Bnum2(Nv + 1) + cB_l[2](Nv) * Bnum2(Nv + 2) == 0
             for Nv in range(0, 301))
check("S4d  recurrence c_0 B_N + c_1 B_(N+1) + c_2 B_(N+2) = 0 on exact data N = 0..300", okrecB)
# normal form
kappaB = sp.cancel(cB[2] / (N + 2) ** 3)
recB_std = [sp.factor(sp.cancel(c / kappaB)) for c in cB]
print(f"       common factor kappa(N) = c_2/(N+2)^3 = {sp.factor(kappaB)}")
print(f"       normal form: (N+2)^3 B_(N+2) + [{recB_std[1]}] B_(N+1) + [{recB_std[0]}] B_N = 0")
# shift to index M = N+2
Mx = sp.Symbol("M")
r1 = sp.factor(recB_std[1].subs(N, Mx - 2))
r0 = sp.factor(recB_std[0].subs(N, Mx - 2))
print(f"       at M = N+2:  M^3 B_M + [{r1}] B_(M-1) + [{r0}] B_(M-2) = 0")
check("S4e  kappa(N) is a polynomial with no zero at integers N >= 0 (so the normal form holds for all N >= 0)",
      sp.Poly(kappaB, N).degree() >= 0 and all(kappaB.subs(N, Nv) != 0 for Nv in range(0, 2000))
      and all((not rt.is_integer) or rt < 0 for rt in sp.roots(sp.Poly(kappaB, N)).keys())
      and sum(sp.roots(sp.Poly(kappaB, N)).values()) == sp.Poly(kappaB, N).degree())

# ------------------------------------------------------------------------------------------
# S5: the differential operator L_F of f(zeta) = sum B_N zeta^N
# ------------------------------------------------------------------------------------------
print("\n--- S5: differential operator of f(zeta) = sum_N B_N zeta^N ---")
th = sp.Symbol("theta")
# sum_N [c0(N) B_N + c1(N) B_{N+1} + c2(N) B_{N+2}] zeta^(N+2)
#   = [ zeta^2 c0(theta-2) + zeta c1(theta-2) + c2(theta-2) ] f  - boundary,   (theta zeta^k = k zeta^k)
# written with theta to the right of zeta:  zeta^k P(theta) acting on zeta^n gives P(n) zeta^(n+k)
# coefficient of zeta^M in [P2(theta) + zeta P1(theta) + zeta^2 P0(theta)] f is
#   P2(M) B_M + P1(M-1) B_(M-1) + P0(M-2) B_(M-2)
P2 = sp.expand(recB_std[2].subs(N, th - 2))          # = theta^3
P1 = sp.factor(recB_std[1].subs(N, th - 1))          # coefficient of zeta
P0 = sp.factor(recB_std[0].subs(N, th))              # coefficient of zeta^2
print(f"       L_F = [{sp.factor(P2)}] + zeta [{P1}] + zeta^2 [{P0}],   theta = zeta d/dzeta")
check("S5a  leading polynomial is theta^3", sp.expand(P2 - th**3) == 0)
# boundary instances: M = 0 (trivial) and M = 1 (needs P2(1) B_1 + P1(0) B_0 = 0)
check(f"S5b  M = 1 instance: P2(1) B_1 + P1(0) B_0 = {P2.subs(th, 1) * Bnum(1) + P1.subs(th, 0) * Bnum(0)} "
      f"(B_0, B_1 = {Bnum(0)}, {Bnum(1)}); M = 0 instance: P2(0) B_0 = {P2.subs(th, 0) * Bnum(0)}",
      P2.subs(th, 1) * Bnum(1) + P1.subs(th, 0) * Bnum(0) == 0 and P2.subs(th, 0) == 0)
okLF = all(P2.subs(th, Mv) * Bnum2(Mv) + P1.subs(th, Mv - 1) * Bnum2(Mv - 1) + P0.subs(th, Mv - 2) * Bnum2(Mv - 2) == 0
           for Mv in range(2, 121))
check("S5c  [zeta^M] L_F f = 0 on exact data M = 2..120", okLF)

# ------------------------------------------------------------------------------------------
# S6: pullback of L_F under zeta = z/(1+z)^2 with gauge factor 1/(1+z) equals L_A
# ------------------------------------------------------------------------------------------
print("\n--- S6: operator pullback  L_A[ f(zeta(z))/(1+z) ] = r(z) (L_F f)(zeta(z)) ---")
z, ze = sp.symbols("z zeta")
zeta_of_z = z / (1 + z) ** 2


# a function sum_i coef[i](z) f^(i)(zeta(z)) is stored as the list coef[0..]
def ddz(coefs):
    out = [sp.Integer(0)] * (len(coefs) + 1)
    dz = sp.diff(zeta_of_z, z)
    for i, c in enumerate(coefs):
        out[i] += sp.diff(c, z)
        out[i + 1] += c * dz
    return [sp.cancel(sp.together(e)) for e in out]


def theta_z(coefs):
    return [sp.cancel(z * e) for e in ddz(coefs)]


def lin(*terms):
    n = max(len(c) for _, c in terms)
    out = [sp.Integer(0)] * n
    for fac, c in terms:
        for i, e in enumerate(c):
            out[i] += fac * e
    return [sp.cancel(sp.together(e)) for e in out]


def apply_poly_theta(poly_in_theta, coefs, theta_fn):
    """apply P(theta) to the function 'coefs' (Horner in theta)"""
    cc = sp.Poly(poly_in_theta, th).all_coeffs()
    acc = [sp.cancel(cc[0] * e) for e in coefs]
    for c in cc[1:]:
        acc = lin((1, theta_fn(acc)), (c, coefs))
    return acc


g = [1 / (1 + z)]                                  # g(z) = f(zeta(z))/(1+z)
LA_polys = [th**3, -(2 * th + 1) * (17 * th**2 + 17 * th + 5), (th + 1) ** 3]   # L_A = sum_k z^k LA_polys[k]
LAg = lin(*[(z**k, apply_poly_theta(sp.expand(P), g, theta_z)) for k, P in enumerate(LA_polys)])
LAg = [sp.factor(e) for e in LAg]


# L_F f in terms of f^(i)(zeta), then evaluated at zeta = zeta(z)
def ddze(coefs):
    out = [sp.Integer(0)] * (len(coefs) + 1)
    for i, c in enumerate(coefs):
        out[i] += sp.diff(c, ze)
        out[i + 1] += c
    return [sp.cancel(e) for e in out]


def theta_ze(coefs):
    return [sp.cancel(ze * e) for e in ddze(coefs)]


f0 = [sp.Integer(1)]
LF_polys = [P2, P1, P0]
LFf = lin(*[(ze**k, apply_poly_theta(sp.expand(P), f0, theta_ze)) for k, P in enumerate(LF_polys)])
LFf = [sp.factor(e) for e in LFf]
print("       L_F f = " + " + ".join(f"[{e}] f^({i})" for i, e in enumerate(LFf)))
LFf_z = [sp.cancel(e.subs(ze, zeta_of_z)) for e in LFf]
rz = sp.factor(sp.cancel(LAg[3] / LFf_z[3]))
print(f"       r(z) = {rz}")
okpull = all(iszero(LAg[i] - rz * LFf_z[i]) for i in range(4)) and len(LAg) == 4 and len(LFf_z) == 4
check("S6a  L_A[(1+z)^(-1) f(zeta(z))] - r(z) (L_F f)(zeta(z)) = 0 coefficientwise in f, f', f'', f''' "
      "(operator identity, f arbitrary)", okpull)
check("S6b  zeta(z) = z + O(z^2) and r(z) regular and nonzero at z = 0 (r(0) = "
      f"{sp.limit(rz, z, 0)})", sp.limit(rz, z, 0) not in (0, sp.oo, -sp.oo, sp.zoo))
n = sp.Symbol("n")
check("S6c  [z^n] L_A sum c_m z^m = n^3 c_n - (2n-1)(17n^2-17n+5) c_(n-1) + (n-1)^3 c_(n-2)",
      sp.expand(LA_polys[0].subs(th, n) - n**3) == 0
      and sp.expand(LA_polys[1].subs(th, n - 1) + (2 * n - 1) * (17 * n**2 - 17 * n + 5)) == 0
      and sp.expand(LA_polys[2].subs(th, n - 2) - (n - 1) ** 3) == 0)

# ------------------------------------------------------------------------------------------
# S7: Zeilberger certificate for the Apery numbers
# ------------------------------------------------------------------------------------------
print("\n--- S7: Apery recurrence for A_n = sum_k C(n,k)^2 C(n+k,k)^2, certified ---")
k = sp.Symbol("k")
# base term H(n,k) = [ (n+k)! / (k!^2 (n+2-k)!) ]^2
pA = [(n + 1 - k) ** 2 * (n + 2 - k) ** 2,
      (n + 1 + k) ** 2 * (n + 2 - k) ** 2,
      (n + 1 + k) ** 2 * (n + 2 + k) ** 2]
aA = (n + k + 1) ** 2 * (n + 2 - k) ** 2          # (k+1)^4 H(k+1) = aA(k) H(k)
bA = k**4


def FA(nv, kv):
    if kv < 0 or kv > nv:
        return Fraction(0)
    return Fraction(comb(nv, kv) ** 2 * comb(nv + kv, kv) ** 2)


def HA(nv, kv):
    if kv < 0:
        return Fraction(0)
    return (factorial(nv + kv) * invfact(kv) ** 2 * invfact(nv + 2 - kv)) ** 2


pA_l = [sp.lambdify((n, k), e, "math") for e in pA]
aA_l = sp.lambdify((n, k), aA, "math")
okatomsA = True
for nv in range(0, 15):
    for kv in range(-3, nv + 7):
        for i in range(3):
            if FA(nv + i, kv) != pA_l[i](nv, kv) * HA(nv, kv):
                okatomsA = False
        if (kv + 1) ** 4 * HA(nv, kv + 1) != aA_l(nv, kv) * HA(nv, kv):
            okatomsA = False
check("S7a  atom identities for the Apery summand: exact on the grid n = 0..14, k = -3..n+6", okatomsA)
solA = zeilberger_solve(aA, bA, pA, k, n)
assert solA is not None, "no Zeilberger solution found for A_n"
degA, phiA, cA, shapeA, rankA = solA
print(f"       linear system {shapeA[0]} x {shapeA[1]}, rank {rankA}; deg_k phi = {degA}")
print(f"       phi(n,k) = {sp.factor(phiA)}")
for i, c in enumerate(cA):
    print(f"       c_{i}(n)  = {c}")
resA = sp.expand(aA * phiA.subs(k, k + 1) - bA * phiA - sum(c * pp for c, pp in zip(cA, pA)))
check("S7b  CERTIFICATE (polynomial identity in n, k):  (n+k+1)^2 (n+2-k)^2 phi(k+1) - k^4 phi(k) "
      "= c_0 p_0 + c_1 p_1 + c_2 p_2", resA == 0)
phiA_l = sp.lambdify((n, k), phiA, "math")
cA_l = [sp.lambdify(n, c, "math") for c in cA]
oktelA = True
for nv in range(0, 15):
    tot = Fraction(0)
    for kv in range(-1, nv + 4):
        G0 = kv**4 * phiA_l(nv, kv) * HA(nv, kv)
        G1 = (kv + 1) ** 4 * phiA_l(nv, kv + 1) * HA(nv, kv + 1)
        tk = sum(cA_l[i](nv) * FA(nv + i, kv) for i in range(3))
        if tk != G1 - G0:
            oktelA = False
        tot += tk
    if tot != 0:
        oktelA = False
check("S7c  pointwise telescoping exact on the grid; boundary terms vanish", oktelA)
kappaA = sp.cancel(cA[2] / (n + 2) ** 3)
recA_std = [sp.factor(sp.cancel(c / kappaA)) for c in cA]
print(f"       common factor kappa(n) = {sp.factor(kappaA)}")
print(f"       normal form: (n+2)^3 A_(n+2) + [{recA_std[1]}] A_(n+1) + [{recA_std[0]}] A_n = 0")
m = sp.Symbol("m")
target = [(m - 1) ** 3, -(2 * m - 1) * (17 * m**2 - 17 * m + 5), m**3]
check("S7d  normal form at m = n+2 is the Apery recurrence m^3 A_m - (2m-1)(17m^2-17m+5) A_(m-1) + (m-1)^3 A_(m-2) = 0",
      all(sp.expand(recA_std[i].subs(n, m - 2) - target[i]) == 0 for i in range(3)))
check("S7e  kappa(n) has no zero at integers n >= 0",
      all(kappaA.subs(n, nv) != 0 for nv in range(0, 2000))
      and all((not rt.is_integer) or rt < 0 for rt in sp.roots(sp.Poly(kappaA, n)).keys()))


def Anum(nv):
    return sum(comb(nv, kv) ** 2 * comb(nv + kv, kv) ** 2 for kv in range(nv + 1))


check(f"S7f  m = 1 instance: A_1 - 5 A_0 = {Anum(1) - 5 * Anum(0)};  A_0..A_3 = {[Anum(i) for i in range(4)]}",
      Anum(1) - 5 * Anum(0) == 0 and Anum(0) == 1)

# ------------------------------------------------------------------------------------------
# S8: conclusion, and independent exact series checks
# ------------------------------------------------------------------------------------------
print("\n--- S8: uniqueness and independent exact series checks ---")
check("S8a  leading coefficient m^3 of the Apery recurrence is nonzero for every m >= 1: the power-series "
      "solution of L_A with u_0 = 1 is unique", True)

try:
    import flint
    HAVE_FLINT = True
except Exception:  # pragma: no cover
    HAVE_FLINT = False
print(f"       python-flint available: {HAVE_FLINT}")


def apery_by_recurrence(K):
    A = [1, 5]
    for mm in range(2, K + 1):
        num = (2 * mm - 1) * (17 * mm * mm - 17 * mm + 5) * A[-1] - (mm - 1) ** 3 * A[-2]
        assert num % mm**3 == 0
        A.append(num // mm**3)
    return A[: K + 1]


KA = 400
Arec = apery_by_recurrence(KA)
check(f"S8b  Apery recurrence from (1,5) reproduces the binomial sum A_n exactly, n = 0..{KA}",
      all(Arec[i] == Anum(i) for i in range(KA + 1)))


# Fermi side: (1/(1+z)) sum_N B_N zeta^N as an integer series in z through z^KF
def fermi_series(K):
    # zeta^N/(1+z) = z^N (1+z)^(-2N-1) = z^N sum_i (-1)^i C(2N+i, i) z^i
    out = [0] * (K + 1)
    for Nv in range(K + 1):
        Bv = Bnum2(Nv)
        for i in range(K - Nv + 1):
            out[Nv + i] += Bv * (-1) ** i * comb(2 * Nv + i, i)
    return out


KF = 300
Fser = fermi_series(KF)
check(f"S8c  [z^n] (1+z)^(-1) sum_N B_N (z/(1+z)^2)^N = A_n exactly, n = 0..{KF}",
      all(Fser[i] == Arec[i] for i in range(KF + 1)))


# double sum of Eq. (3.3): exact rational series in x through x^(2 KD)
def double_sum_series(K):
    L = 2 * K + 1                       # number of x-coefficients kept: x^0..x^(2K)
    if HAVE_FLINT:
        from flint import fmpz_poly, fmpq_poly, fmpq

        def trunc(pl, n_):
            cs = pl.coeffs()[:n_]
            return fmpz_poly(cs)
        # (1+x)^(-2) and (1-x)^(-2) truncated
        ip = fmpz_poly([(-1) ** i * (i + 1) for i in range(L)])
        im = fmpz_poly([(i + 1) for i in range(L)])
        # powers (1+x)^(-2j), (1-x)^(-2k), j,k = 0..2K
        Pp = [fmpz_poly([1])]
        Pm = [fmpz_poly([1])]
        for _ in range(2 * K):
            Pp.append(trunc(Pp[-1] * ip, L))
            Pm.append(trunc(Pm[-1] * im, L))
        tot = fmpq_poly([0])
        for mm in range(K + 1):
            need = L - 2 * mm
            Tm = fmpz_poly([0])
            for jj in range(2 * mm + 1):
                kk = 2 * mm - jj
                cjk = comb(2 * jj, jj) * comb(2 * kk, kk)
                Tm += cjk * trunc(trunc(Pp[jj], need) * trunc(Pm[kk], need), need)
            cs = [0] * (2 * mm) + [fmpq(int(c) * comb(2 * mm, mm) ** 2, 16**mm) for c in Tm.coeffs()]
            tot += fmpq_poly(cs)
        # multiply by 1/(1-x^2)
        geo = fmpq_poly([1 if i % 2 == 0 else 0 for i in range(L)])
        res = (tot * geo).coeffs()[:L]
        res = [Fraction(int(c.p), int(c.q)) for c in res] + [Fraction(0)] * (L - len(res))
        return res
    raise RuntimeError("flint not available")


KD = 100
Dser = double_sum_series(KD)
check(f"S8d  double sum of Eq. (3.3): odd powers of x vanish through x^{2 * KD - 1}",
      all(Dser[i] == 0 for i in range(1, 2 * KD + 1, 2)))
check(f"S8e  double sum of Eq. (3.3): [z^n] = A_n exactly, n = 0..{KD}",
      all(Dser[2 * i] == Arec[i] for i in range(KD + 1)))
print(f"       A_n, n=0..6: {Arec[:7]}")

# ------------------------------------------------------------------------------------------
# machine-readable certificate (read by verify_independent.py)
# ------------------------------------------------------------------------------------------
import json, os
cert = {
    "B": {"summand": "F(N,j) = C(2N,N) C(N,j)^2 C(2j,j)",
          "base": "H(N,j) = C(2N,N) C(2j,j) (N!)^2 / (j!^2 (N+2-j)!^2)",
          "a": str(aB), "b": str(bB), "p": [str(e) for e in pB],
          "phi": str(sp.factor(phiB)), "c": [str(c) for c in cB],
          "identity": "a(j) phi(N,j+1) - b(j) phi(N,j) = sum_i c_i(N) p_i(N,j);  G(N,j) = j^3 phi(N,j) H(N,j)"},
    "A": {"summand": "F(n,k) = C(n,k)^2 C(n+k,k)^2",
          "base": "H(n,k) = [ (n+k)! / (k!^2 (n+2-k)!) ]^2",
          "a": str(aA), "b": str(bA), "p": [str(e) for e in pA],
          "phi": str(sp.factor(phiA)), "c": [str(c) for c in cA],
          "identity": "a(k) phi(n,k+1) - b(k) phi(n,k) = sum_i c_i(n) p_i(n,k);  G(n,k) = k^4 phi(n,k) H(n,k)"},
    "L_F": {"theta_poly_zeta0": str(sp.factor(P2)), "theta_poly_zeta1": str(P1), "theta_poly_zeta2": str(P0)},
    "pullback": {"zeta": "z/(1+z)^2", "gauge": "1/(1+z)", "r": str(rz),
                 "identity": "L_A[(1+z)^(-1) f(zeta(z))] = r(z) (L_F f)(zeta(z))"},
    "series_orders": {"double_sum_z": KD, "fermi_z": KF, "apery_binomial_n": KA},
    "all_checks_pass": all(ok for _, ok in RESULTS),
}
if len(sys.argv) > 1:
    with open(sys.argv[1] + ".tmp", "w") as fh:
        json.dump(cert, fh, indent=1)
    os.replace(sys.argv[1] + ".tmp", sys.argv[1])
    print(f"\ncertificate written to {sys.argv[1]}")

print("\n" + "=" * 100)
nfail = sum(1 for _, ok in RESULTS if not ok)
print(f"SUMMARY: {len(RESULTS)} checks, {len(RESULTS) - nfail} PASS, {nfail} FAIL")
print(f"B_N recurrence (certified, all N >= 2):  N^3 B_N + [{sp.factor(recB_std[1].subs(N, N - 2))}] B_(N-1) "
      f"+ [{sp.factor(recB_std[0].subs(N, N - 2))}] B_(N-2) = 0")
print(f"L_F = theta^3 + zeta [{P1}] + zeta^2 [{P0}]")
print(f"pullback factor r(z) = {rz}")
print(f"series orders checked: double sum z^{KD}, Fermi pullback z^{KF}, Apery recurrence vs binomial sum n <= {KA}")
print("VERDICT:", "PROVEN (all checks pass): [z^n] varpi = A_n for all n >= 0, and Eq. (3.6) holds to all orders"
      if nfail == 0 else "NOT ESTABLISHED (see FAIL lines)")
sys.exit(0 if nfail == 0 else 1)


==> anc/apery_proof/verify_independent.py <==
#!/usr/bin/env python3
# Copyright 2026 Anthropic, PBC.  Author: Matthew D. Schwartz.  SPDX-License-Identifier: MIT
"""
verify_independent.py -- independent re-verification of the certificates written by proof_fermi_pullback.py and
gd_certificate.py.  No sympy.  Three code paths that share nothing with the producing scripts except the
certificate strings they read:

  V1  the two Zeilberger identities are polynomial identities in two variables; each is PROVED here by exact
      integer evaluation on a grid larger than its bidegree (a polynomial of bidegree (d1,d2) that vanishes on a
      (d1+1) x (d2+1) grid is zero), the bidegree being bounded by exact finite differences;
  V2  the Griffiths-Dwork certificate is checked as an identity of FUNCTIONS, L_A R^(-1/2) = delta_1(U1 R^(-5/2))
      + delta_2(U2 R^(-5/2)), by exact truncated-Taylor (jet) arithmetic over Q at random rational points:
      theta = (x/2) d/dx is applied to jets, L_A is composed from its factors, no chain-rule formula is typed;
  V3  the torus integral of Eq. (3.3) of the paper is evaluated from the definition of Q6 in the variables (t1,t2) by
      the trapezoidal rule and compared with sum_n A_n z^n and with the right-hand side of Eq. (3.6).
With a third argument, the LaTeX source of Appendix D.1 of the paper (app_apery.tex in the arXiv source), every printed formula is parsed back from the
TeX source and verified again (V4).
Requirements: Python 3; mpmath for V3.
usage: python3 verify_independent.py fermi_certificate.json gd_certificate.json [PRINTED.tex]
"""
import sys, json, random
from fractions import Fraction as Fr
from math import comb, factorial

RESULTS = []




def check(label, ok):
    RESULTS.append((label, bool(ok)))
    print(f"{'PASS' if ok else 'FAIL'}  {label}", flush=True)
    return bool(ok)


fermi_json, gd_json = sys.argv[1], sys.argv[2]
printed_tex = sys.argv[3] if len(sys.argv) > 3 else None
CF = json.load(open(fermi_json))
CG = json.load(open(gd_json))
print("=" * 100)
print("verify_independent.py   python", sys.version.split()[0])
print("certificates:", fermi_json, gd_json)
print("=" * 100)


def pyeval(s, **env):
    return eval(s, {"__builtins__": {}}, env)


# ------------------------------------------------------------------------------------------
# V1: Zeilberger identities by exact grid evaluation
# ------------------------------------------------------------------------------------------
print("\n--- V1: Zeilberger certificates, exact integer grid proof ---")


def zeil_residual(C, par, var):
    def res(P, V):
        env0 = {par: P, var: V}
        env1 = {par: P, var: V + 1}
        a = pyeval(C["a"], **env0)
        b = pyeval(C["b"], **env0)
        phi0 = pyeval(C["phi"], **env0)
        phi1 = pyeval(C["phi"], **env1)
        rhs = sum(pyeval(c, **env0) * pyeval(p, **env0) for c, p in zip(C["c"], C["p"]))
        return a * phi1 - b * phi0 - rhs
    return res


def degree_bound_by_differences(f, npts=40):
    """exact degree of a univariate integer polynomial of degree < npts-1, by repeated finite differences"""
    vals = [f(i) for i in range(npts)]
    d = -1
    k = 0
    cur = vals
    while cur and any(v != 0 for v in cur):
        d = k
        cur = [cur[i + 1] - cur[i] for i in range(len(cur) - 1)]
        k += 1
    return d  # number of differencing steps before all-zero, minus one


for tag, par, var in (("B", "N", "j"), ("A", "n", "k")):
    C = CF[tag]
    res = zeil_residual(C, par, var)
    # bidegree bounds of each side separately (so that the grid size is justified without assuming the identity)
    def side_terms(P, V):
        env0 = {par: P, var: V}
        env1 = {par: P, var: V + 1}
        lhs = pyeval(C["a"], **env0) * pyeval(C["phi"], **env1) - pyeval(C["b"], **env0) * pyeval(C["phi"], **env0)
        rhs = sum(pyeval(c, **env0) * pyeval(p, **env0) for c, p in zip(C["c"], C["p"]))
        return lhs, rhs
    dpar = max(max(degree_bound_by_differences(lambda t: side_terms(t, v0)[s]) for v0 in (3, 7, 11)) for s in (0, 1))
    dvar = max(max(degree_bound_by_differences(lambda t: side_terms(p0, t)[s]) for p0 in (3, 7, 11)) for s in (0, 1))
    # safety margin: use a grid well beyond the measured degrees
    gp, gv = dpar + 6, dvar + 6
    ok = all(res(P, V) == 0 for P in range(-3, gp) for V in range(-3, gv))
    check(f"V1{tag}  {C['summand']}: residual of the certificate identity vanishes on the integer grid "
          f"{par} = -3..{gp - 1}, {var} = -3..{gv - 1} (measured degrees of the two sides: <= {dpar} in {par}, "
          f"<= {dvar} in {var})", ok)
    print(f"        phi = {C['phi']}")
    print(f"        c   = {C['c']}")


# recurrences on exact data computed from the binomial sums (independent of the producing script's functions)
def B(N):
    return sum(comb(2 * N, 2 * j) * comb(2 * j, j) * comb(2 * N - 2 * j, N - j) ** 2 for j in range(N + 1))


def A(n):
    return sum(comb(n, k) ** 2 * comb(n + k, k) ** 2 for k in range(n + 1))


okB = all(sum(pyeval(c, N=Nv) * B(Nv + i) for i, c in enumerate(CF["B"]["c"])) == 0 for Nv in range(0, 150))
okA = all(sum(pyeval(c, n=nv) * A(nv + i) for i, c in enumerate(CF["A"]["c"])) == 0 for nv in range(0, 150))
check("V1r  both three-term recurrences hold on exact data from the defining binomial sums, index 0..149", okB and okA)

# ------------------------------------------------------------------------------------------
# V2: Griffiths-Dwork certificate by exact jet arithmetic
# ------------------------------------------------------------------------------------------
print("\n--- V2: Griffiths-Dwork certificate, exact jet arithmetic at random rational points ---")
ORD = 4  # jets c0 + c1 e + c2 e^2 + c3 e^3


class Jet:
    __slots__ = ("c",)

    def __init__(self, c):
        self.c = [Fr(v) for v in c][:ORD] + [Fr(0)] * max(0, ORD - len(c))

    @staticmethod
    def const(v):
        return Jet([v])

    @staticmethod
    def var(v0):
        return Jet([v0, 1])

    def __add__(self, o):
        o = o if isinstance(o, Jet) else Jet.const(o)
        return Jet([a + b for a, b in zip(self.c, o.c)])
    __radd__ = __add__

    def __neg__(self):
        return Jet([-a for a in self.c])

    def __sub__(self, o):
        o = o if isinstance(o, Jet) else Jet.const(o)
        return self + (-o)

    def __rsub__(self, o):
        return (-self) + o

    def __mul__(self, o):
        o = o if isinstance(o, Jet) else Jet.const(o)
        out = [Fr(0)] * ORD
        for i, a in enumerate(self.c):
            if a == 0:
                continue
            for j, b in enumerate(o.c):
                if i + j < ORD:
                    out[i + j] += a * b
        return Jet(out)
    __rmul__ = __mul__

    def __pow__(self, n):
        assert isinstance(n, int)
        if n < 0:
            return self.inv() ** (-n)
        r = Jet.const(1)
        for _ in range(n):
            r = r * self
        return r

    def inv(self):
        # 1/(c0 (1+u)) = (1/c0) sum (-u)^k
        c0 = self.c[0]
        u = Jet([0] + [v / c0 for v in self.c[1:]])
        r = Jet.const(0)
        t = Jet.const(1)
        for _ in range(ORD):
            r = r + t
            t = t * (-u)
        return r * (Fr(1) / c0)

    def __truediv__(self, o):
        if isinstance(o, Jet):
            return self * o.inv()
        return self * (Fr(1) / Fr(o))

    def __rtruediv__(self, o):
        return self.inv() * o

    def deriv(self):
        return Jet([(i + 1) * self.c[i + 1] for i in range(ORD - 1)] + [0])

    def binom_pow_rel(self, num, den):
        """(self/c0)^(num/den) as a jet (constant term 1), exact binomial series"""
        c0 = self.c[0]
        u = Jet([0] + [v / c0 for v in self.c[1:]])
        al = Fr(num, den)
        r = Jet.const(0)
        t = Jet.const(1)
        coef = Fr(1)
        for k in range(ORD):
            r = r + t * coef
            coef = coef * (al - k) / (k + 1)
            t = t * u
        return r


def Rfun(xj, X1, X2):
    w = X1 + 1 / X1 + X2 + 1 / X2
    return (xj * w - 1 - xj * xj) ** 2 - 4 * xj * xj


def U1fun(xj, X1, X2, swap=False):
    if swap:
        X1, X2 = X2, X1
    tot = 0
    for key, s in CG["u"].items():
        i, j = (int(t) for t in key.split(","))
        u = pyeval(s, x=xj)
        orb = (X1 ** i - 1 / X1 ** i) * ((X2 ** j + 1 / X2 ** j) if j != 0 else 1)
        tot = tot + u * orb
    return tot


def theta_x(F, x0):
    """theta = (x/2) d/dx on a jet in e = x - x0"""
    return (Jet.var(x0) * F.deriv()) * Fr(1, 2)


def LA_on_jet(F, x0):
    """L_A = theta^3 - z (2 theta + 1)(17 theta^2 + 17 theta + 5) + z^2 (theta + 1)^3, z = x^2, composed from its factors.
    Jets lose one order per derivative; F must be exact to order 3 and results are read at e = 0."""
    zj = Jet.var(x0) * Jet.var(x0)
    t1_ = theta_x(F, x0)
    t2_ = theta_x(t1_, x0)
    t3_ = theta_x(t2_, x0)
    # (17 theta^2 + 17 theta + 5) F, then (2 theta + 1) of it
    inner = t2_ * 17 + t1_ * 17 + F * 5
    mid = theta_x(inner, x0) * 2 + inner
    # (theta+1)^3 F
    g1 = theta_x(F, x0) + F
    g2 = theta_x(g1, x0) + g1
    g3 = theta_x(g2, x0) + g2
    out = t3_ - zj * mid + zj * zj * g3
    return out.c[0]


random.seed(7)
okV2 = True
npts = 0
for _ in range(10):
    x0 = Fr(random.randint(1, 30), random.randint(31, 90))
    a1 = Fr(random.randint(2, 40), random.randint(3, 40))
    a2 = Fr(random.randint(2, 40), random.randint(3, 40))
    R0 = Rfun(x0, a1, a2)
    if R0 == 0:
        continue
    # LEFT: jet in x of R^(-1/2)/R0^(-1/2)
    ORD = 4
    Rx = Rfun(Jet.var(x0), a1, a2)
    Fx = Rx.binom_pow_rel(-1, 2)                    # exact through e^3
    # theta lowers the order of validity by one each time: results at e = 0 after three thetas are exact
    left = LA_on_jet(Fx, x0)                        # = (L_A R^(-1/2)) / R0^(-1/2) at the point
    # RIGHT: delta_1(U1 R^(-5/2)) + delta_2(U2 R^(-5/2)), divided by R0^(-1/2)
    ORD = 2
    R1 = Rfun(x0, Jet.var(a1), a2)
    G1 = U1fun(x0, Jet.var(a1), a2) * R1.binom_pow_rel(-5, 2)
    R2 = Rfun(x0, a1, Jet.var(a2))
    G2 = U1fun(x0, a1, Jet.var(a2), swap=True) * R2.binom_pow_rel(-5, 2)
    right = (a1 * G1.c[1] + a2 * G2.c[1]) / R0 ** 2   # R0^(-5/2) = R0^(-1/2) / R0^2
    ORD = 4
    npts += 1
    if left != right:
        okV2 = False
        print("   mismatch at", x0, a1, a2, left, right)
check(f"V2   L_A R^(-1/2) = delta_1(U1 R^(-5/2)) + delta_2(U2 R^(-5/2)) at {npts} random rational points "
      "(x, xi1, xi2), exact rational jet arithmetic (both sides divided by R^(-1/2))", okV2 and npts >= 8)
# control: the check must FAIL for a perturbed certificate
key0 = sorted(CG["u"].keys())[0]
saved = CG["u"][key0]
CG["u"][key0] = "(" + saved + ")*(1 + x**6)"
x0, a1, a2 = Fr(2, 37), Fr(5, 7), Fr(11, 9)
R0 = Rfun(x0, a1, a2)
ORD = 4
left = LA_on_jet(Rfun(Jet.var(x0), a1, a2).binom_pow_rel(-1, 2), x0)
ORD = 2
G1 = U1fun(x0, Jet.var(a1), a2) * Rfun(x0, Jet.var(a1), a2).binom_pow_rel(-5, 2)
G2 = U1fun(x0, a1, Jet.var(a2), swap=True) * Rfun(x0, a1, Jet.var(a2)).binom_pow_rel(-5, 2)
right_bad = (a1 * G1.c[1] + a2 * G2.c[1]) / R0 ** 2
CG["u"][key0] = saved
G1 = U1fun(x0, Jet.var(a1), a2) * Rfun(x0, Jet.var(a1), a2).binom_pow_rel(-5, 2)
G2 = U1fun(x0, a1, Jet.var(a2), swap=True) * Rfun(x0, a1, Jet.var(a2)).binom_pow_rel(-5, 2)
right_good = (a1 * G1.c[1] + a2 * G2.c[1]) / R0 ** 2
ORD = 4
check("V2c  control: a perturbed certificate (u_ij multiplied by 1 + x^6) is rejected, the true one accepted",
      left != right_bad and left == right_good)

# ------------------------------------------------------------------------------------------
# V3: quadrature of the torus integral from the definition of Q6
# ------------------------------------------------------------------------------------------
print("\n--- V3: trapezoidal quadrature of the torus integral vs the two series ---")
import mpmath as mp
mp.mp.dps = 60


def torus_period(xq, n):
    xm = mp.mpf(xq.numerator) / xq.denominator
    tot = mp.mpf(0)
    maxim = mp.mpf(0)
    roots = [mp.expj(2 * mp.pi * k / n) for k in range(n)]
    for k1 in range(n):
        t1 = roots[k1]
        for k2 in range(n):
            t2 = roots[k2]
            Q6 = (xm * (1 + t1) * (t1 + t2 ** 2) - (1 + xm ** 2) * t1 * t2) ** 2 - 4 * xm ** 2 * t1 ** 2 * t2 ** 2
            r = Q6 / (t1 * t2) ** 2          # dt1 dt2/((2 pi i)^2 sqrt(Q6)) = dphi1 dphi2/(2 pi)^2 * t1 t2/sqrt(Q6)
            maxim = max(maxim, abs(mp.im(r)))
            tot += 1 / mp.sqrt(mp.re(r))
    return tot / n ** 2, maxim


def apery_series(xq, nmax=4000):
    z = mp.mpf(xq.numerator) ** 2 / mp.mpf(xq.denominator) ** 2
    a0, a1 = mp.mpf(1), mp.mpf(5)
    tot = a0 + a1 * z
    zp = z
    for m in range(2, nmax):
        a2 = ((2 * m - 1) * (17 * m * m - 17 * m + 5) * a1 - (m - 1) ** 3 * a0) / mp.mpf(m) ** 3
        zp *= z
        term = a2 * zp
        tot += term
        a0, a1 = a1, a2
        if abs(term) < mp.mpf(10) ** (-(mp.mp.dps + 5)):
            break
    return tot


def fermi_series(xq, nmax=4000):
    z = mp.mpf(xq.numerator) ** 2 / mp.mpf(xq.denominator) ** 2
    zeta = z / (1 + z) ** 2
    b0, b1 = mp.mpf(1), mp.mpf(6)
    tot = b0 + b1 * zeta
    zp = zeta
    cB = CF["B"]["c"]
    for M in range(2, nmax):
        Nv = M - 2
        c0, c1, c2 = (pyeval(c, N=Nv) for c in cB)
        b2 = -(c0 * b0 + c1 * b1) / mp.mpf(c2)
        zp *= zeta
        term = b2 * zp
        tot += term
        b0, b1 = b1, b2
        if abs(term) < mp.mpf(10) ** (-(mp.mp.dps + 5)):
            break
    return tot / (1 + z)


def digits(a, b):
    d = abs(a - b)
    return mp.inf if d == 0 else -mp.log10(d / abs(b))


mind = mp.inf
for xq, n in ((Fr(1, 11), 128), (Fr(1, 13), 128), (Fr(1, 20), 96)):
    val, imx = torus_period(xq, n)
    sa = apery_series(xq)
    sf = fermi_series(xq)
    d1_, d2_ = digits(val, sa), digits(sf, sa)
    mind = min(mind, d1_, d2_)
    print(f"        x = {xq}: torus (n={n}^2 points) = {mp.nstr(val, 40)}   max|Im R| = {mp.nstr(imx, 3)}")
    print(f"                 sum A_n z^n          = {mp.nstr(sa, 40)}   agreement {mp.nstr(d1_, 4)} digits")
    print(f"                 Fermi side of (fermi) = {mp.nstr(sf, 40)}   agreement {mp.nstr(d2_, 4)} digits")
check(f"V3   torus quadrature, Apery series and Fermi series agree to at least {mp.nstr(mind, 4)} digits at the "
      "sampled points (numerical, 60-digit arithmetic)", mind > 30)

# ------------------------------------------------------------------------------------------
# V4: round trip of the PRINTED TeX: every printed formula is parsed back from the
#     TeX source and re-verified, so that a transcription error between certificate and text cannot survive
# ------------------------------------------------------------------------------------------
if printed_tex:
    import re
    print("\n--- V4: formulas parsed back from the printed TeX and re-verified ---")
    TEX = open(printed_tex).read()

    def tex2py(t):
        t = t.replace("\\,", "").replace(" ", "").replace("{+}", "+").replace("\n", "")
        t = t.replace("\\theta_\\zeta", "T").replace("\\zeta", "Z")
        t = re.sub(r"\^\{(\d+)\}", r"**\1", t)
        t = re.sub(r"\^(\d)", r"**\1", t)
        t = re.sub(r"(?<=[0-9A-Za-z)])(?=\()", "*", t)          # implicit product before "("
        t = re.sub(r"(?<=\))(?=[0-9A-Za-z])", "*", t)          # implicit product after ")"
        t = re.sub(r"(?<=[0-9])(?=[A-Za-z])", "*", t)           # 7x -> 7*x
        t = re.sub(r"(?<![*])(?<=[A-Za-z])(?=[A-Za-z])", "*", t)  # NZ -> N*Z (single-letter symbols only)
        assert re.fullmatch(r"[0-9A-Za-z+\-*() ]+", t), t
        return t

    # (i) the ten polynomials v_ij and the printed certificate
    vtex = dict(((int(a), int(b)), body) for a, b, body in
                re.findall(r"v_\{(\d)(\d)\}&=(.*?)[,.]\s*(?:&|\\\\|\n)", TEX))
    kmax_printed = int(re.search(r"i\+j\\le(\d+)", TEX).group(1))
    okcount = len(vtex) == len(CG["u"]) and all(i >= 1 and j >= 0 and i + j <= kmax_printed for i, j in vtex)

    def U1_printed(xj, X1, X2, swap=False):
        if swap:
            X1, X2 = X2, X1
        tot = 0
        for (i, j), body in vtex.items():
            v = pyeval(tex2py(body), x=xj)
            e_j = (X2 ** j + 1 / X2 ** j) if j != 0 else 1
            tot = tot + (xj ** (i + j) * v) * ((X1 ** i - 1 / X1 ** i) * e_j)
        return tot * ((1 - xj * xj) * Fr(1, 8))

    random.seed(11)
    okp = True
    for _ in range(8):
        x0 = Fr(random.randint(1, 30), random.randint(31, 90))
        a1 = Fr(random.randint(2, 40), random.randint(3, 40))
        a2 = Fr(random.randint(2, 40), random.randint(3, 40))
        R0 = Rfun(x0, a1, a2)
        ORD = 4
        left = LA_on_jet(Rfun(Jet.var(x0), a1, a2).binom_pow_rel(-1, 2), x0)
        ORD = 2
        G1 = U1_printed(x0, Jet.var(a1), a2) * Rfun(x0, Jet.var(a1), a2).binom_pow_rel(-5, 2)
        G2 = U1_printed(x0, a1, Jet.var(a2), swap=True) * Rfun(x0, a1, Jet.var(a2)).binom_pow_rel(-5, 2)
        right = (a1 * G1.c[1] + a2 * G2.c[1]) / R0 ** 2
        ORD = 4
        okp = okp and (left == right)
    check(f"V4a  printed Griffiths-Dwork certificate with the {len(vtex)} printed polynomials v_ij (i + j <= {kmax_printed}): "
          "identity holds at 8 random rational points (exact jets)", okp and okcount)
    n_mon_printed = int(re.search(r"with (\d+) monomials", TEX).group(1))
    # count the monomials of N_R = R^(7/2) L_A R^(-1/2) independently: it is supported on |i|+|j| <= 6
    # and D4-symmetric; count nonzero coefficients by exact evaluation of the Laurent coefficients at x = 1/7
    def laurent_mul(A_, B_):
        out = {}
        for ea, ca in A_.items():
            for eb, cb in B_.items():
                e = (ea[0] + eb[0], ea[1] + eb[1])
                out[e] = out.get(e, 0) + ca * cb
        return {e: c for e, c in out.items() if c != 0}

    def laurent_lin(*terms):
        out = {}
        for fac, A_ in terms:
            for e, c in A_.items():
                out[e] = out.get(e, 0) + fac * c
        return {e: c for e, c in out.items() if c != 0}
    Wd = {(1, 0): Fr(1), (-1, 0): Fr(1), (0, 1): Fr(1), (0, -1): Fr(1)}
    ONE = {(0, 0): Fr(1)}
    counts = set()
    for xv in (Fr(1, 7), Fr(2, 11), Fr(3, 17)):
        w2 = laurent_mul(Wd, Wd)
        Rl = laurent_lin((xv ** 2, w2), (-2 * xv * (1 + xv ** 2), Wd), ((1 + xv ** 2) ** 2 - 4 * xv ** 2, ONE))
        R1l = laurent_lin((2 * xv, w2), (-2 - 6 * xv ** 2, Wd), (4 * xv ** 3 - 4 * xv, ONE))
        R2l = laurent_lin((Fr(2), w2), (-12 * xv, Wd), (12 * xv ** 2 - 4, ONE))
        R3l = laurent_lin((Fr(-12), Wd), (24 * xv, ONE))
        RR = laurent_mul(Rl, Rl)
        D0 = laurent_mul(RR, Rl)
        D1 = laurent_lin((Fr(-1, 2), laurent_mul(RR, R1l)))
        D2 = laurent_lin((Fr(3, 4), laurent_mul(Rl, laurent_mul(R1l, R1l))), (Fr(-1, 2), laurent_mul(RR, R2l)))
        D3 = laurent_lin((Fr(-15, 8), laurent_mul(R1l, laurent_mul(R1l, R1l))),
                         (Fr(9, 4), laurent_mul(Rl, laurent_mul(R1l, R2l))), (Fr(-1, 2), laurent_mul(RR, R3l)))
        TH1 = laurent_lin((xv / 2, D1))
        TH2 = laurent_lin((xv ** 2 / 4, D2), (xv / 4, D1))
        TH3 = laurent_lin((xv ** 3 / 8, D3), (3 * xv ** 2 / 8, D2), (xv / 8, D1))
        zv = xv * xv
        NRl = laurent_lin((1, TH3), (-zv, laurent_lin((34, TH3), (51, TH2), (27, TH1), (5, D0))),
                          (zv * zv, laurent_lin((1, TH3), (3, TH2), (3, TH1), (1, D0))))
        counts.add(len(NRl))
    check(f"V4b  printed count '{n_mon_printed} monomials': N_R has {sorted(counts)} nonzero Laurent coefficients "
          "at x = 1/7, 2/11, 3/17 (exact)", counts == {n_mon_printed})

    # (ii) the printed WZ identity, with G = (printed polynomial) H
    TEX2 = TEX[TEX.index("Zeilberger's algorithm"):]
    mwz = re.search(r"&(.*?)F\(N\{\+\}2,j\)(.*?)F\(N\{\+\}1,j\)\\\\\s*&\\quad(.*?)F\(N,j\)\s*=G", TEX2, re.S)
    c2s, c1s, c0s = (tex2py(g) for g in mwz.groups())
    Gs = tex2py(re.search(r"&G\(N,j\)=(.*?)\\,H\(N,j\)", TEX).group(1))

    def Hval(Nv, jv):
        if jv < 0 or Nv + 2 - jv < 0:
            return Fr(0)
        return Fr(comb(2 * Nv, Nv) * comb(2 * jv, jv) * factorial(Nv) ** 2,
                  factorial(jv) ** 2 * factorial(Nv + 2 - jv) ** 2)

    def Fval(Nv, jv):
        return Fr(comb(2 * Nv, Nv) * comb(Nv, jv) ** 2 * comb(2 * jv, jv)) if 0 <= jv <= Nv else Fr(0)
    okwz = True
    for Nv in range(0, 25):
        tot = Fr(0)
        for jv in range(-2, Nv + 5):
            lhs = (pyeval(c2s, N=Nv) * Fval(Nv + 2, jv) + pyeval(c1s, N=Nv) * Fval(Nv + 1, jv)
                   + pyeval(c0s, N=Nv) * Fval(Nv, jv))
            rhs = pyeval(Gs, N=Nv, j=jv + 1) * Hval(Nv, jv + 1) - pyeval(Gs, N=Nv, j=jv) * Hval(Nv, jv)
            okwz = okwz and (lhs == rhs)
            tot += lhs
        okwz = okwz and (tot == 0)
    check("V4c  printed Zeilberger identity of the return numbers: pointwise identity and vanishing sum over j, exact, N = 0..24, "
          "j = -2..N+4", okwz)
    # (iii) printed recurrence on exact data
    mrec = re.search(r"N\^3B_N(.*?)B_\{N-1\}(.*?)B_\{N-2\}=0", TEX)
    r1s, r0s = (tex2py(g) for g in mrec.groups())
    okrec = all(Nv ** 3 * B(Nv) + pyeval(r1s, N=Nv) * B(Nv - 1) + pyeval(r0s, N=Nv) * B(Nv - 2) == 0
                for Nv in range(2, 150))
    check("V4d  printed recurrence of B_N on exact data, N = 2..149", okrec)
    # (iv) printed L_F and printed pullback factor, tested on f = sum B_N zeta^N (exact truncated series) and
    #      on a second test function
    LFs = re.search(r"L_F=(.*?),\n", TEX).group(1).replace("\\theta_\\zeta", "T").replace(" ", "")
    mLF = re.fullmatch(r"T\^3([+-]\d*)\\zeta((?:\([^()]*\))+)([+-]\d*)\\zeta\^2((?:\([^()]*\))+)", LFs)
    a1s, p1s, a2s, p2s = mLF.groups()
    P1s = tex2py(a1s + p1s)
    P2s = tex2py(a2s + p2s)
    print(f"        parsed from the TeX: L_F = T^3 + zeta*[{P1s}] + zeta^2*[{P2s}]")
    okLF = all(Mv ** 3 * B(Mv) + pyeval(P1s, T=Mv - 1) * B(Mv - 1) + pyeval(P2s, T=Mv - 2) * B(Mv - 2) == 0
               for Mv in range(2, 150)) and (1 * B(1) + pyeval(P1s, T=0) * B(0) == 0)
    check("V4e  printed L_F annihilates sum_N B_N zeta^N: coefficient of zeta^M vanishes, M = 1..149 (exact)", okLF)
    rs = tex2py(re.search(r"f\(\\zeta\)\\bigr\]=\((.*?)\)\\,\(L_Ff\)", TEX).group(1))
    # operator identity on monomials f = zeta^m: L_A[(1+z)^(-1) zeta(z)^m] = r(z) [m^3 zeta^m + P1(m) zeta^(m+1) + P2(m) zeta^(m+2)]
    ORD = 4
    okpb = True
    for m_ in range(0, 9):
        for z0 in (Fr(1, 7), Fr(-3, 11), Fr(5, 13)):
            x0 = None
            zj = Jet.var(z0)
            zet = zj / ((1 + zj) * (1 + zj))
            gj = (zet ** m_) / (1 + zj)

            def th_z(Fj):
                return Jet.var(z0) * Fj.deriv()
            t1_ = th_z(gj); t2_ = th_z(t1_); t3_ = th_z(t2_)
            inner = t2_ * 17 + t1_ * 17 + gj * 5
            mid = th_z(inner) * 2 + inner
            g1 = th_z(gj) + gj; g2 = th_z(g1) + g1; g3 = th_z(g2) + g2
            left = (t3_ - zj * mid + zj * zj * g3).c[0]
            ze0 = z0 / (1 + z0) ** 2
            right = pyeval(rs, z=z0) * (m_ ** 3 * ze0 ** m_ + pyeval(P1s, T=m_) * ze0 ** (m_ + 1)
                                        + pyeval(P2s, T=m_) * ze0 ** (m_ + 2))
            okpb = okpb and (left == right)
    check("V4f  printed pullback identity L_A[(1+z)^(-1) f(zeta)] = (1-z)(L_F f)(zeta) on f = zeta^m, m = 0..8, "
          "at three rational z (exact jets)", okpb)

print("\n" + "=" * 100)
nfail = sum(1 for _, ok in RESULTS if not ok)
print(f"SUMMARY: {len(RESULTS)} checks, {len(RESULTS) - nfail} PASS, {nfail} FAIL")
sys.exit(0 if nfail == 0 else 1)


==> anc/bound_frobenius/README_bound.md <==
# Bound-arc Frobenius matrices of the four period geometries that occur through 5PM (the 4PM K3 and the three 5PM geometries; Sec. 5.3 of the paper)

Files: values_K30_1_12.txt (K3, 3x3 at 12 points), values_K3P_1_12.txt (K3', 3x3 at 12 points),
values_F43_1_6.txt and values_F43_7_12.txt (CY3, 4x4 at 6 + 6 points), values_HAD_1_12.txt (CY3', 4x4 at 12 points):
48 point blocks, 1200 real numbers (real and imaginary parts of 600 matrix entries).
Operators, variables, the Frobenius normalization and the path classes are specified in ../operators.txt.

## Format
Each file starts with '#' comment lines.  A block

    POINT <family> <tag> gamma=<exact value>
      z_re=<Re z>
      z_im=<Im z>
      W[i,k] = <Re W_ik>  <Im W_ik>        (i, k = 1..r; r = 3 for K3, K3'; r = 4 for CY3, CY3')

gives the Wronskian matrix W[i,k] = (d/dz)^(i-1) varpi_(k-1)(z) of the MUM Frobenius basis (varpi_0, ..., varpi_(r-1)),
continued from z = 0 to the bound-arc point z(gamma) along the physical path.  Row 1 is the Frobenius basis itself;
W[1,1] = varpi_0 is the holomorphic period; its value at gamma = sqrt(8/9) for K3' is quoted to ten decimals in Sec. 5.3.  The tags g995 ... g500 label the twelve
energies gamma = 199/200, 99/100, 49/50, 97/100, sqrt(8/9), 23/25, 9/10, sqrt(3)/2, 4/5, sqrt(2)/2, 3/5, 1/2 (gisco = sqrt(8/9),
the specific energy of the Schwarzschild innermost stable circular orbit).

## Precision and enclosures
All numbers are midpoints of complex balls computed in ball arithmetic at 600-bit working precision (about 180 decimal
digits are printed).  Each matrix was transported along two homotopically equivalent paths (A and B, see ../operators.txt).
The table lists, per point, the number of decimal digits to which the two transports agree (floor of -log10 of the
largest entrywise difference divided by the largest entry) and the number of digits guaranteed by the rigorous ball radius of path A
(floor of -log10 of the largest entrywise radius divided by the largest entry).  Every printed midpoint is therefore
correct to at least the number of digits in the last column, relative to the largest entry of its matrix; digits beyond
that are not significant.

| geometry | tag | gamma | z (6 decimals) | two-path agreement (digits) | enclosure radius (digits) |
|---|---|---|---|---|---|
| K3 (Legendre) | g995 | 199/200 | 0.980050-0.198751 i | 176 | 171 |
| K3 (Legendre) | g990 | 99/100 | 0.960200-0.279313 i | 176 | 171 |
| K3 (Legendre) | g980 | 49/50 | 0.920800-0.390035 i | 176 | 171 |
| K3 (Legendre) | g970 | 97/100 | 0.881800-0.471624 i | 176 | 171 |
| K3 (Legendre) | gisco | sqrt(8/9) | 0.777778-0.628539 i | 176 | 171 |
| K3 (Legendre) | g920 | 23/25 | 0.692800-0.721130 i | 176 | 172 |
| K3 (Legendre) | g900 | 9/10 | 0.620000-0.784602 i | 176 | 172 |
| K3 (Legendre) | g866 | sqrt(3)/2 | 0.500000-0.866025 i | 176 | 172 |
| K3 (Legendre) | g800 | 4/5 | 0.280000-0.960000 i | 177 | 172 |
| K3 (Legendre) | g707 | sqrt(2)/2 | -0.000000-1.000000 i | 177 | 173 |
| K3 (Legendre) | g600 | 3/5 | -0.280000-0.960000 i | 177 | 172 |
| K3 (Legendre) | g500 | 1/2 | -0.500000-0.866025 i | 177 | 172 |
| K3' (Apery) | g995 | 199/200 | 0.980050-0.198751 i | 177 | 167 |
| K3' (Apery) | g990 | 99/100 | 0.960200-0.279313 i | 177 | 167 |
| K3' (Apery) | g980 | 49/50 | 0.920800-0.390035 i | 177 | 167 |
| K3' (Apery) | g970 | 97/100 | 0.881800-0.471624 i | 177 | 167 |
| K3' (Apery) | gisco | sqrt(8/9) | 0.777778-0.628539 i | 177 | 167 |
| K3' (Apery) | g920 | 23/25 | 0.692800-0.721130 i | 177 | 167 |
| K3' (Apery) | g900 | 9/10 | 0.620000-0.784602 i | 177 | 167 |
| K3' (Apery) | g866 | sqrt(3)/2 | 0.500000-0.866025 i | 177 | 167 |
| K3' (Apery) | g800 | 4/5 | 0.280000-0.960000 i | 177 | 168 |
| K3' (Apery) | g707 | sqrt(2)/2 | -0.000000-1.000000 i | 177 | 169 |
| K3' (Apery) | g600 | 3/5 | -0.280000-0.960000 i | 177 | 168 |
| K3' (Apery) | g500 | 1/2 | -0.500000-0.866025 i | 178 | 167 |
| CY3 (4F3) | g995 | 199/200 | 0.003598-0.001522 i | 177 | 172 |
| CY3 (4F3) | g990 | 99/100 | 0.003297-0.002095 i | 177 | 171 |
| CY3 (4F3) | g980 | 49/50 | 0.002718-0.002806 i | 177 | 171 |
| CY3 (4F3) | g970 | 97/100 | 0.002169-0.003249 i | 177 | 171 |
| CY3 (4F3) | gisco | sqrt(8/9) | 0.000820-0.003819 i | 177 | 170 |
| CY3 (4F3) | g920 | 23/25 | -0.000156-0.003903 i | 177 | 170 |
| CY3 (4F3) | g900 | 9/10 | -0.000903-0.003800 i | 177 | 170 |
| CY3 (4F3) | g866 | sqrt(3)/2 | -0.001953-0.003383 i | 177 | 169 |
| CY3 (4F3) | g800 | 4/5 | -0.003294-0.002100 i | 177 | 169 |
| CY3 (4F3) | g707 | sqrt(2)/2 | -0.003906+0.000000 i | 177 | 168 |
| CY3 (4F3) | g600 | 3/5 | -0.003294+0.002100 i | 177 | 168 |
| CY3 (4F3) | g500 | 1/2 | -0.001953+0.003383 i | 177 | 167 |
| CY3' (Hadamard) | g995 | 199/200 | 0.000010+0.000000 i | 177 | 176 |
| CY3' (Hadamard) | g990 | 99/100 | 0.000019+0.000000 i | 177 | 176 |
| CY3' (Hadamard) | g980 | 49/50 | 0.000039+0.000000 i | 177 | 176 |
| CY3' (Hadamard) | g970 | 97/100 | 0.000058+0.000000 i | 177 | 176 |
| CY3' (Hadamard) | gisco | sqrt(8/9) | 0.000109+0.000000 i | 177 | 177 |
| CY3' (Hadamard) | g920 | 23/25 | 0.000150+0.000000 i | 177 | 176 |
| CY3' (Hadamard) | g900 | 9/10 | 0.000186+0.000000 i | 177 | 176 |
| CY3' (Hadamard) | g866 | sqrt(3)/2 | 0.000244+0.000000 i | 177 | 176 |
| CY3' (Hadamard) | g800 | 4/5 | 0.000352+0.000000 i | 177 | 176 |
| CY3' (Hadamard) | g707 | sqrt(2)/2 | 0.000488+0.000000 i | 178 | 175 |
| CY3' (Hadamard) | g600 | 3/5 | 0.000625+0.000000 i | 178 | 175 |
| CY3' (Hadamard) | g500 | 1/2 | 0.000732+0.000000 i | 178 | 175 |

Smallest enclosure-radius entry in the table: 167 digits.  The K3 entry W[1,1] additionally agrees with
(2/pi)^2 K(z)^2 on the principal arithmetic-geometric-mean branch, and the CY3' column with the direct series and with
evaluation through the Hadamard factorization of the operator, as stated in the paper.


==> anc/bound_frobenius/values_F43_1_6.txt <==
# CY3 (4F3 hypergeometric, topology 3): operator L_CY3, varpi_0 = 4F3(1/2,1/2,1/2,1/2;1,1,1;2^8 z).
# Full Frobenius (Wronskian) matrix W[i,k] = (d/dz)^(i-1) varpi_(k-1)(z) on the bound arc, z = x^4/2^8 with x = exp(-i theta): transported from the MUM point z = 0 clockwise inside the disk |z| < 2^-8, never crossing arg z = 0, to the point on the singular circle |z| = 2^-8 at arg z = -4 theta (the class of z - i0 continued past z = 2^-8).
# 600-bit ball arithmetic, 350 series terms per expansion step.  Per POINT: exact gamma; z_re, z_im; then each entry as
# 're  im' (ball midpoints, about 180 significant digits).  Frobenius normalization, enclosure radii and the
# two-path agreement per point are given in README_bound.md.
POINT F43 g995 gamma=199/200
  z_re=0.003597640644531249999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999998
  z_im=-0.0015217657031608946336076961626648794333143665339452240374578170683272879074893938840487065281595805038410577854419922775293620992884431013680648817143984744794801659230929540104200965
  W[1,1] = 1.0674161632011393214607652176470740469326266009912023235452513672582367032822278697479358671887847834347469639789749345630417290550824534075211117300438814837128693423996783025756469  -0.055911028765254505633515536305674897167784546300843107850736449065261608893119823100134615640090554674915543274593306536386342290450649659969111653662338506657400158123805161245560985
  W[1,2] = -5.6683938005885083734544778759317893670694327805215318996474292368258374436660415441109810096434754016917287620155090627053123416546449973575470011064034110913967033480253216916551731  -0.36755045990794005040998436314498555011673579429963478925967833064326801953686019964162425979747653936656406383787621576290129165960054770585987854107613503036956188074997305928651241
  W[1,3] = 14.97975126411760511379931533011801613635555096659380272312004958646892860556254298065664026077780200285397388374307633833819659687696879974836854588038206927112302270018966546696922  2.5764775180842089271341896715517167455312504381716687928266601021701088948530430200050245677585542449855634431706648832967473624103451641929354168851204355722531236243973090066386835
  W[1,4] = -26.636662704720073636010336874298112962267877225140530056831421182995461268707941587931709170254548394320622890611586847127800025877817035981076622575762342927439058692174498646193076  -6.8923569934915996940445768616208041092436136204526098299530673729182281823292749279713152222709782316725652478372348023817079364534994427642614500456571743330802870933263429768719006
  W[2,1] = 22.865968206861094460841594848364660593990904591988514247084829932331092811091275393018378876374355021304368605691570975425724213867743912966265312071775420456761388112802607402644558  -19.920265424404563803096964511649588575929501760235004930048353734728263025562714656537550764643505697758380496493837033347614412795722375190522658557164838788976424191688877509505311
  W[2,2] = 214.9875505721655693406028098631635265929414780607933694568445770909974332139365174395408283320042341836767349421326179471983862713728675693242055346228980224543939029863607737196538  95.958947519047457176205680258905118306763482139531279882661330872641183121253919862563314715617222207575588263336218264579622505499425483958970790765533403932895698521778711287469676
  W[2,3] = -1412.3836110274924975162570856354506880983754023243739425350931264510155434773494573251336544969961703914385571392488797859612351085807217489884078673811028037552663471398366973272208  -511.0155849581256943442864311898386855750103771417710623356694406911896425617821739568623433663640740380929219088388525860639006574891749193652603099793109397499949700003708063378913
  W[2,4] = 3741.2053185197085151021558786263920187263610710430353673377056836453167122266930021094499144284498987794532522932742599739923423670503844353118714789042933071740347467645398691979806  1879.8588086196428902115660208810898981846681342256676773564711744608150513525984921461975627508093482228838251115714814944592857850753333927329357205597589338368765498211606918028227
  W[3,1] = -2327.569788520349504190093449263692867552610743129580601877803360420107358706971344541503607727875325516575807839398277304490922730305753234607595169773969129895576707032612115261585  -10231.827994642112796835794545546235363886564104494891888563128413492364425104973022294711926815410809443581692619264244532200222617693055763016010241397335986455649624083412729386762
  W[3,2] = -43520.099086284743853359697272088523813609728935377196981808915469809712115500276061894344297904929576295898448911308485719291668084639395165693538059926849726676632261084613871592885  -45845.735015464016985085005266590436437730251173668666446413808884130511170831616376870050031857169391703511485462697272226590781135083882058001323604814630029473374304967334108174166
  W[3,3] = 292576.63879971440982648021971970433535189804832735537263335814735009802444236101169794545246146894526634180804945633678166296975294948145399475974241234131946365163875854398305902932  391143.04716511134369829868240106227695531399520074518570316713583404494580128756876780136694395288587009050849389469172930016034354804657133465291050016648819082095820291313877712873
  W[3,4] = -863826.79941849204291125279740199583299187028833551738214438250860624927146477590241627504014981519682302031447632305192282999579182941855308269419446006634218986150165501406970266105  -1.2043254863499456182957439094742565648185486179459193887476067567193387920109093302155500197879219747792485218368612595818607175382970574360452064895476368945883874867028607829178793e+06
  W[4,1] = -8.7581716954162912619730651921028009710936351980744484527458079036510602957584660349978756878047219834829893964860769324657161658227137931394055103130323778612679787453857664557593958e+06  -1.0400367763527093635973035017079248368053373430681802499449266096069293699315045193870369103307195575256244115441269899485908737257365436148438929962297164482718218952580030333779567e+06
  W[4,2] = 1.1637677318018838453356801783858868421865850984140702920284585307352653322051061343785067412286883817697235470375745586790448095714244619993390650523395109923733913855195676480948885e+07  3.0673287668864135299821949321529590993865926816347366609218509736756811350787726698414241248699483066076373515438804779379801981641663483441983621235156220848062202127925314568239646e+07
  W[4,3] = -1.4609837616400559625863643296919692785579255504137330754209510696503472226247580692566260415312744231966618439605745839522355519581642739617415136805023085182682497594824066997755407e+07  -2.1704924293965096565017324203040102537862869270661111962248561014989839654523014920231590963071279082294790196784353431002723742306875543341668253527145952989099937989130909066354471e+08
  W[4,4] = 1.234446905612033619785513669729875542651260553612452407879798521923878216263695086953426995701897293849332992143672996131790986647815795673956420957849047634467562475446439215345766e+08  7.8137099722720069274555504609618469698118148066805009382631660566849036818285278196332824965748704982803748777927043247688740678479760318555715041018283106095525816387395629085022834e+08
POINT F43 g990 gamma=99/100
  z_re=0.0032967503125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000007
  z_im=-0.0020952867201247547504463819281594694992618093859695177617292028620025511970945591324966854602121409744776468643624996701911964662363021720961113553945208390719632864043773053112070613
  W[1,1] = 1.0508390587912200714229813350151880318419914588237953896123990520552183449101069325196405058176360490857591695968989530252235302486212364991808637801638951957179737987518022478937755  -0.062302266784671354652176539127996345775301934579747256455631112879296039746787343311685739762067252753922291140724821988866627596887308382698996792379046801830070937166103764211783223
  W[1,2] = -5.6647758618486966594233965114484951192170073928468714667475893155053882062494768380362362704281517131543392368380728632921752484108484422361135650481752133008739587291027971480289137  -0.52029091310412544218766051236129841806839069393990113581718870397655584282946493340214651289101809637295688614703440537172562033030045372270207202817412167280667406836442610990165156
  W[1,3] = 15.010706085094143279789659546828585716591170091911476871935758781182512634446085607701917277193137433356227610376369174501420363975965217886592180968441540130223121900128315710606983  3.5340686492736933835118770689031476023187563542070101014392172991031183652342173842180669825251294366060960349638333872163115584526796215134341450261841899048200130012997439257505613
  W[1,4] = -26.376494833609626374991338464363046701927238892264171368243338498903446675939867592849911210241469708821186525026502117461088140880061537775884641286296413560831458968000317657643985  -9.5729069527669558838419558637180871728362099284163714571696446031966390573612217724925042161040735576334991020158554727163873329788180218054721112206228263961821693693742274627350132
  W[2,1] = 18.689826685555025114158634630903457972553921169437953525872301129676053135667882750559715655334441001159017940769074387256855770124815136148027392580749591756719414989144839704496887  -16.535022769052808758931240071415952935790065597851637087913669401509091221306128212819837341107866807553685467519867083276169035528712197740488091385094726356763912246176471899888755
  W[2,2] = 195.47358616869151199721370517169972742863006352853034326920431545235449837229435142678568262178731834073760750695400285202077824327585440906634713509042014325240251862935502087220703  131.97678833831961077701381647593844063777544439358335382710865970971044035391099690647668177225507676297403009097745541889977888902487073842117173894562866375193231789404211028277206
  W[2,3] = -1238.5359956370953040398517140716481865026405934066625141102378145176869395222933226884271507099623813973409746871242351713940551849615537234527992025379535554677147235032494211364751  -767.54786300073286538220793801654799126233684097384606208895052271026037724244627502382610880516905916631284023280254373859768000005185571218316377831683385459949083985156600958607984
  W[2,4] = 3171.8408812681542932613283563428350362387531358090991681401650541959865217063846125265138539709111637955749518693728161795460587764539066809694500094678783012783032949509440597064901  2641.0672530335229704795102478213915671592958582450559833465941487392141228242375445883033209976944332669588575540970764340385201016838287457354221048870180174931342439262151553279305
  W[3,1] = -1162.0514739725859905556257972280787861179345008325038613434658849160914830721318397139288425601606056775830389875349420258092532376623379851173601312862314515761488455275988336018609  -6495.0496276565208569245884191256864143395250377883053679900263558368831595230726428892743670166569389378222557383823445704583480244057638972009885907674455638820368886855796111395601
  W[3,2] = -25979.670048301670915997209714343592401995345308677269551002788288422390680707202457962816080431622989725593516881958638841531769107429021523411662117497005349450424535352490507810188  -57723.408647879218965905956587391214444845719480292401377189128496823756896112299380822959258178053603904764322846164635969925304334824909284209097035869448981417985082706165445846618
  W[3,3] = 154206.51590805491333225299479752842496776484704597236275212489128871032522363350612136730630484373858626692548327343337040513859825344589804992235202351536443490209111153235962248954  443871.11183044347957618202809054850943664705125791020999182650489109867461481581711698696994601889935823034875953498673446591928638081585031268278194353803698618126254982431844609669
  W[3,4] = -381166.80759633389481559592993426778041061115696553700108473947944627766926871535716840652865611592044613164039835266483672233538299650319116749627454125738856471311820076397550582374  -1.4061965439424168862467695385282110145944186465434194930924813961213987351497355724470539382969519826371961607692015549859616136376426183391925676744837881601113879045401378224138602e+06
  W[4,1] = -3.9856657339379210655539794743724321125354626699028508312004067396681395653092954602848535504672399918802552966473060463749397060153903313977234865139324414191431596803131129420977446e+06  -983416.66014740324421475337660957396996669659094933056413563546074124342474283166035873306355029729363215532387864975632553452936067605103937853960480173080794033242303892183678805832
  W[4,2] = -4.5313475271914711474645516461527491238215796816227339152601956172220443901953515482761583131630248516033151997280448745130098211768438306483868462067913345142462978361355512798219212e+06  3.2528752465056523416085768735272506764422417060787990857752218102511991803911308757698958679348793876078997411201853599651994959900419585539300615919094844778079505845253931030323724e+07
  W[4,3] = 7.5339068622424777091268248394345557974311348127169328282546574883337304983106086919559118115769616063326832108527802405059660356263867400881682580392622365343973864489630226491911044e+07  -2.2400616809657283837931949261382333684713531404340761008025429655938809635646392840342079098350368506021197027046911560927249015541732108486662158526565550155310979227247178663995475e+08
  W[4,4] = -2.7170497130486190256936565905142430237823594385593647649878870706597078238816319310655705898632882272479620872868412424792838853771010274703615756925795889824908230651624634097743971e+08  7.771303778244866454741453992771669474031468991032827939301123567226232384907992184646907798180069291765194849479084359506772381986364089435146674795537477338256397935938602377866581e+08
POINT F43 g980 gamma=49/50
  z_re=0.0027177549999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999919
  z_im=-0.0028058148232688129413534963712323508743020580032404093028076892153823542603776119586579808830115469663075690187523324853652161379263927123046811122034818449338855218395954202776252439
  W[1,1] = 1.0306152318565461174900507048471263049821219937908144160795411821630815643537769776952924554082804050656431802706722791923131678292427141941411473816502081088233041387224939210165777  -0.065857567992987847327507268438192789689381021569426359389447028299655915247915305615121417322588623271945249278337440012813809551573358709657331390234563745126660271735680340365216539
  W[1,2] = -5.6575378681472409543903351527483077530146587181425614102713704382078495518036868623696368562957862169496010562462058886777588763298958019591273786259578784950945450821229594052916251  -0.73721408127406061219234587727645229952044961651957732065613931864492157025673918547944970477373564008025154043887498232919513842914674331086356025068674765746320449087972477573881374
  W[1,3] = 14.986965892774596253494441878830146333513331870289303108623264077137256388681409842209049882511035941263013576340424779605354887319495005754574036424303296981336410086764157798991822  4.8535352508792208855703870206541015202436912593973580974202766216153235669727167893991413375004536653338497297805062186311997965324472901585017328902436941852915254360454145678322349
  W[1,4] = -25.729798772288955902366838949361286940653589787359620751289567900247605931930566050122834304800151833635742285746622969777179825956828190393337369343998048867751430291090397292866388  -13.286874173226723507761230991975619526046304607332303767589439987361451501545471736397553686789191385914662647720216058338810513220003894793500934383306718486901051462605032555464875
  W[2,1] = 15.405372943174820612248396874837555358387679659243194214743515119124422409753638910053345014273698680510422241697095323350654878538754930943303435764878682429998775628544997420220677  -13.102983600783265384689981667218939185786048644799767758111316950667173405049141160383819631921779771886175595892146717880189623792267922946018827964772483369032126585534111212123373
  W[2,2] = 157.9429157908983299232050789459903299121957839240475238855828793299598513512377943097494322699364653892846654851778251055066541605681739239372069936867621216590591964199707143817549  176.31222787272667511577284541512378294264303430994127191661161285379857300152788832030955239034204020068329906623439235957792749008655261774296737728993519408376398453315129377544692
  W[2,3] = -938.53374650206202690122337761815123313725447052645062166790806813770427105595381593896494032082241289565790045959291925397001512725084155460509631235069547629164061762486425604239399  -1065.8245086267461443811298405973646775094747972318602039821900980620926069406892075148857186300872662287335732252184499455446989125144895692331984705377054183903142660925002501722467
  W[2,4] = 2147.2902686554902952826350439784119049944602794212351539450951472507483740157424672803536918923764596967919012724030249878780585669158873062081906536617352840738261546487075753067612  3480.192258450046543416345197832581332911153480847076020082019484331385457542357010457428121635319020653533416022613641158302780421593632192373329050096801132474762771447397391756681
  W[3,1] = -308.12805136206034689043306022838380136305265658710279550489967332446768542435549891755911740291942310683063383370359815062579566725487060702744328067599649640038296564450832101613652  -4074.0272394923731138208091863430407171622143029530988782376575023482407601091680246462466584863167799813673366713386459051780552903163781549801818307631511344846124369877664402399513
  W[3,2] = 3400.3809473491269299679608469448219020430755446503969064780170697099316531582888908813666281004383184144695271692258713885840550397615890233007729712226224489435386936826812077089544  -63385.468435407279413388476233308270223401883624887907306388296306528483974532158182786945410237086722143699078954974507683077853532158124577144028222075920725565632420809434987053729
  W[3,3] = -64796.57658153580256687433699517101455429779617713391774773972880302377054628959380877725908044941411490223185004575431174440497299049141758750602665672061932041611797316004136798328  450183.88690608428053665811254904512047306067149227590390145403571636520998666113366953501801877933280024819960272771150930931122752909857479975911671969121512384782578202128751510512
  W[3,4] = 373738.91250302630694881816217606399043546130048566768612859342694569160120855706179166327046270319219494079988322579308347316278731222717906310212755739085921044339798911308394493879  -1.3896359325561727092188933599196052091182347822272431385051218043516032581812725132701490382275926828096015017611967164270548082202715941200626721558409151202263414021374253775781492e+06
  W[4,1] = -1.7039265151719231318645530496245571573962419990030809649075637826479408858995325794065984747372208828871317214326992474235391486507855685814383820933243003427067995661882603718748866e+06  -820371.38999021115612021633566106737655189415714508618419635725027042966860119827965054333023983820638622995511358256154647331879527005558788808538028529906568641909653141174743835683
  W[4,2] = -2.4686941351161949349137926573367169191880419427082241274228769561551022155860978243395914315457866720370635817462997255132506446054688262203007500384619865489755812879853770277879546e+07  2.1770346182544152957888798663893940730983420345954751960905275376365889774404819442370735590610688497155547878037043446734991962926998481637236748817557249957278078518934563163212125e+07
  W[4,3] = 2.0347217234077009395677907676801129272651002881817006241475406092461482634599516045521834949906801876588738533538678228954567733145375414510749255973435439922896045534951415204786569e+08  -1.3223400030218052258323901709286064089228481294827048508360663022191762549655607069798618748293442948200737856716745529294750791269629843861820420378938319132848620744453197298056928e+08
  W[4,4] = -7.3641543324461148662280156972748946897608501424687433607547612239385807946906129639073741728052129989193056931038933188273149683116994542084279669637166110253290637066673727167815562e+08  3.9511483021473499434887205520926077059421926881422968474546259589140108803288935047378081338019748140461660743607104693390678163293248042203925868667712435611799997344472675212397427e+08
POINT F43 g970 gamma=97/100
  z_re=0.0021685253125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000053
  z_im=-0.0032490440180992896704639446902899979838608734903442134499474692836299100071087424771206417062854816456338353140356171820121568305981526761917016547145826218978926296706283418755850363
  W[1,1] = 1.0172410821999332001058887337475027113208520841374022451580101659624445741749240599543710050196780999241636712379743529225930333880033885341208671157092966998820603766170998139243072  -0.06572187724046149578907229903355831748174515887360763787548711443102159600762038425386559098559364330640422161204440349486119414077221884167257342189967517479992463293331308388767961
  W[1,2] = -5.6502975392240863249305666792600362278157210140764318448633149717442483905084100008053009428921954932086842244476348445189026995037810774815566837724643830699138851902910080265127378  -0.90464212319152464677150644675914051159638963537809262557816985604415663531931588039437112555679309692487893039357578150285328946134727655423561325804681318185549630944260809074129873
  W[1,3] = 14.917387739864123856522917735318218106334952142754938252626739826930494845118553161579789871435796652310114913288281517929997917920713017486944823444881615151451979115905622335896341  5.8485509396277902068123773195371372631521640370441573538528625782631328447248703978798930456594556574673468743455632851202555220908528601113066964118595558182790721791224610875784278
  W[1,4] = -25.01452113007482248313206634137307456005521267074722279807105803510689457061075941778542261051832580863011277727619262251682661860473515357958459212118183169357906622915167318043173  -16.083395413053344960089239688341041342872255052371005672586845189056205912931817604689445116346432606344772834874815131174543262987396414607467335248800111076923492939708709821359419
  W[2,1] = 13.886940424953620834394151047053434906904724238777588520294926740702261420594393040946743842581534766393022525013862604665949470183474013744810571159835068412393509212352309097513281  -11.115989404780620568541192035903737556450858340146808839342372002986454424369597929755761397981171737012200430322436518576177098507601326083373847913113656377253117597040194965327396
  W[2,2] = 122.36840484344337837798903396665850713819004129641060039962234667120295281179292787060950979287311860132123226041431704022577002859668219133785972557177033010849192662059735266775377  203.6361771173730617881064418773124440480919997438745992067827161471451578230937059786969539529194281267539451888713367325348566594562953093989411591573081140500972430353681360483473
  W[2,3] = -668.78791527676519538499291496604403437328974006828105481845144025664314531600817328518080169576722334056117419679712775159011006120583959043200140101197106063250221556336128720977238  -1234.7038697713218797582765494842177955069487051490974993175795885985579555449003050658413178415415674098192212827002733755065382972324874101822355359356393756799923651817779908260649
  W[2,4] = 1224.1260671914735002283207989546440536066797819129290614345736300645728815004648107340181091924440665858479596530274697448279565787099038233856274534412760542615478377034492442442068  3896.0520038062852403443092906761876581236665317470304135338167101790027020242481182727920065452009398090683526320316746550654825967566505606266750705032839019985600640342645153086754
  W[3,1] = 63.308208718671028454313906580907198733395397704969623963054119206613991512436733999574419086110416144249492686804044690144696997525409484552928731564634269152053435163150908645913904  -3074.6710963498797706769666934319061510109428075063098631775704774335539191103779702468610637530599053827254779751123524057860727948221179355920478667247096973471359474122481079401556
  W[3,2] = 25952.184559262888217069660560322055073156612615811309237918833187578810189199927227329863624576805221599946877509608714513548247849635886203666037019212154849406173225672295874826454  -58123.064377716900949125681601204564187003347656707903344166348689873412628320568146389034888904800222236042367339061447396779723287812107025390836953991595621657283562150923878957842
  W[3,3] = -223924.33260521641828883292762177391628934638470397704143858899559923385322975459616846112155310170672044839784999987077048304275865892407518254537332842128923630961434475143965120062  387791.0123816923374208202478482395155608196373106109751023177121878141252455627542337711128931765544098734310192824047328370692690834245080874067125856567947336843015651908392026982
  W[3,4] = 896050.38401512550945830758833787071955698789968748665869239416509399590361581313517847037915570683649208585256578610851244512691112648464291514882899819281110771132527631270918505375  -1.1192216841985633206550361108495510853802281207254501134702105295766370161190674792877402550844238254527214095042749669239157139103260806663471863271379458842488452284219102619087898e+06
  W[4,1] = -975007.75227262475589518900953895541253419421946683405078359826318883418537503760594850933546255517098200664346432181971315727579403980011348227544551857545239847651122252421948741609  -703227.04162104668939632324011996321826137557491722260123438024691415756196107389133044307099350052347565035008140627837924030333453430105315869801409320888982293726329363665313245037
  W[4,2] = -3.2471776146138500165618856101637191308715719523055586251690260908056281436793524621250636670408610985241777284392272318300066207968016213231666711429675630468626873778918606286656017e+07  5.8073109315409758257042815759996863275976163797194500144051805775275362952421572481145583225738593204864067835493295886376753705464783166013193078704365576984726973530809077154094155e+06
  W[4,3] = 2.4333518379324808462274864365494536140389627648628479916558123216431976916686462171304460109135135082794475836350641641707765276270430805494539260126891426639068730195384228183759597e+08  -7.8203184026512130647993693952741772991132847002866808845475228408229533019509035671275836647403369435255730634595209238563788743480563100805284460736976628993756361232685615549348638e+06
  W[4,4] = -8.3633090371432432494906555912069643514923070351024454216725267880596359105681661565499497066772975918079407827973207636591526679079997651604824195431909274771605985122380384329413338e+08  -7.6031796465373437557091650312676028666810531958465650337350272531190765031639343282296394656047687346759906034351728415321885786305288247444590282064070709036966861570910905077570578e+07
POINT F43 gisco gamma=sqrt(8/9)
  z_re=0.00081983024691358024691358024691358024691358024691358024691358024691358024691358024691358024691358024691358024691358024691358024691358024691358024691358024691358024691358024691358024792
  z_im=-0.0038192495897421548385848075113687833911989595399840418642888727492033670328837767252903984337552048646393120847285440120271889862619425773489617478702544563348350920761931092396954473
  W[1,1] = 0.99439967009230867248399384211492398263840570903537546683476165191272507434707664155938776308331754314401466929184963976511896546846222404699820527719699615651560630584277725292649618  -0.060403502509296637707924765270196118840307553623611568217545881944669246800133091620992390506515453546977504331500267118720265572534204297063911117290298776707566018661254004619135844
  W[1,2] = -5.6306034924407181798372481548074682720757229973244379262580788635840363662874462309376732693130515352930481924200191985551558796430525199364281425786442870354513308298488841670144882  -1.2556943481197258580896587016587077338597597872656188621913092660711039037535838615293042593896475093925477935702873695047289580962872653280817637070426944528116368874609967817835907
  W[1,3] = 14.635255266597084649868307235423652300396358874345088992332986777091279117416242727924951426189146197268536771082477301416133823378627312428330219321026874843168904418799856682292297  7.8850433237547520090681762123823634750144014934043156642918324285876750534962955227362598186968050921187444491692935732560558351886624715036272873566744159732472402767138374060887714
  W[1,4] = -22.925608840236357970441653444221649523951180145716127880551935865074739374474787245161945487429444933810865879502007133640834643369000414568135794698740999229466407668456863493334329  -21.739720070641052680324696171140012394739696800228877411911426951198415426024479109947067278564133926328865981265168101181555470332353770455808213294866104160750086838002207939371144
  W[2,1] = 12.038566938449484206153416026060092023360750119459754603366150557876009668503456792150023983386139140623640173542203872466133173843971180596055310929853986547726996196178939859344079  -8.0243526775604511740623431432273234612722091729556563778551843131424267492603175916609611366491293671423769327040792542271504895744518210338119462298642274230158865194401389405485825
  W[2,2] = 35.1504118311808130188197670596381217891402399399211026991486237161225919723442022767543485073563049140740405820014728663946774721241877513586960668193414709644973702405756396263266  237.38055126806503989518260899472321761346724063273908547144898626726153878878379150075006688852655627283060292762983365706834992835065404084583580473717401646433378756769666256154877
  W[2,3] = -39.927904211266300590504080799001138537125126767644038838637690452045357391679580161297051661469799599353197344283125874499575378936231510329837387551141691791425387175933039096004699  -1391.6810100447356872039899528643371713159386482826131393821603581085932843582515518558559932321247691948444667374191130826838004970112574662807731337656926490773060047029785298239999
  W[2,4] = -863.93751643885996381795183348885805701835750046598757708369813969072552285551772549502351533356694777530525440038447624602895243035600129904305724639845595067583029172072826599898951  4027.4721319806398539841730490836468527090411714935549542385368257851773135482742155664879629265098020860907565142621181383839315787340740758574553963255280940995242777541031442058185
  W[3,1] = 490.93113209636394530926845454371151794371748870298559899413390382802327945298745553887595534484612155464488747988773809415574197643487891315721578577564221175229019621913227270489392  -1906.6291625155885635087523152760507184418608350432341616421047664597394907526272452380724142646668978934569309278895490548490180611223993186820675431199622145194499199586192453472689
  W[3,2] = 59368.689896925243261027624804472885593544996656343452206461430196432558305901485641543385971323829772283195936292461007501989340064685179406739406415405383973889203467395912787149874  -24276.246233983356649045413911007599607546127514652942975578796829370280204109421238618755855097922683769887008192548349413457534046361908456221450185435474139575512553271720802536435
  W[3,3] = -427970.56010575604526952529766943261198225289047819212250755913117142111304340288122119535680922268103546511449119019103104420376367420792091529779833838687182636054818040102971575943  104158.03105460924039217439327209783152170588278067765728364928081160121579131426916714825358662614182333371153352190940332801951234210562203765339478765110608908525051396362956004727
  W[3,4] = 1.438128872144258326355023510028071660405364843122135585954741499692075879891641762643535867982562270418943119379035762283391693006352510608568395731449940845079470573659733756313853e+06  -42238.591410097409286407917273081860802541744122850069590561113643589820728715025322606177504673651177165073017709193332278828852482380549773675997775927277906598268248891373359983547
  W[4,1] = -309896.14461507530053485306041269160611121451019881465710920692714258034187923055525898198612991273777768532529058759925802128267144407143209422833383400768437623671350205673143402839  -508108.21909191771717144644252321473730382497678191385391934143062548954223885488274834240879705724513861875209558057210461905059498839329641685279985154725679466661690023216446298344
  W[4,2] = -1.9041622021558524839376539168424815170356038947091836245203852359266485217486159395172961647011985767375698204662708553238892696559715467690355925886152489408202555872473614684793254e+07  -2.7175290022479123736601627502954291963349898249176475707865012639118374625767216045776388920658337602129800392538409882390744736613223458058427684191549625758558687151812087109484762e+07
  W[4,3] = 1.0365333471561573526070938114956999026745967484566416868336456264219639051966058993571670676799683720672470741295230430178839616875771204528305266152372260122976011882461001241007892e+08  2.2017005839921207628597186390274594963830376056379876676276409117317991165581064081978640475898070445264040884752706663903005356808390075119843208743055219002517125130290088329601731e+08
  W[4,4] = -2.115961929483874765793234109257268570634268465551688800932822270379032635005411225757828379511321640749984874022055457306790388276354051281876574743199684246976758134680546190444098e+08  -8.2158719592295399095279105097457353834308613876835969130687303454284016666499421949793016192045085620928023288187308169411974526159649697646944101956180535536245188559868068334949601e+08
POINT F43 g920 gamma=23/25
  z_re=-0.00015647000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000094
  z_im=-0.0039031149357404273087914803359993555796142193535775644494497896443603703038555840558896736150862579357693413813785361135191151105783238760584401891792595291372197027284205009556888236
  W[1,1] = 0.98238032680886017387730162394969601458751558864649843716277239309594758815117193670662078572087066205161822473300764052000035348110826410931830675774636169817145301377947712913006231  -0.054357108677998358305213034570434497185336767702718645924427227000783944898436891127429771259534984621539222181120073560944132511243286442535188518605956662490659633806848237316332048
  W[1,2] = -5.6140830155752720872588814628017553580318243052356125698875315913136860720947867788091485424068760694252657672492430060246354868474239709704512324341838058741360108991940741648697708  -1.4918628272828447506056350495987128568354891390609675506095624574119538481104945643662768934472714370591607576944461928716045607438205559101345101932236579146348442059857171661225789
  W[1,3] = 14.347037172900075553416599051570618061457513238127461756192894567998271246859216330274916847099908818370215327187015456358206801514842321487694919883897225664895671508239966710854922  9.2230364272621537618976705674924333120320125702673507098958037093822404809450589207311540681542224817243193417501217383707829458907902202830706713630823794175609145427184766915692072
  W[1,4] = -21.088576522296140258741367166441509224685485309331012774686457130068555114391371527875694960687172477601278311281898029325907811746321137999319578727865927532569195948204676626980265  -25.370757289695793734670935534974137766836258167932914976081440868088900977469114491419838685732357336436356283823472298660777215401847823458879694285903046465687951217365562679169101
  W[2,1] = 11.328613297260061326450409896936247919120309210693668212186871208268034435349459534935104694923678868240957206401478891674586808116830970705236451129254859745524444945738055893033399  -6.4488577968761731355633873376101876533874379037293094575091109695769067537235644891564374397944111667948295020369108936505116265687915002006028641113402070136037778356785534970196333
  W[2,2] = -27.816966434981188957917190346332414205860976047922815738278816562427642745174730852801678603413135651219002039890254883324058187854028963459877167265471744250975103719447783344295556  240.42630396462334111867287253116540754136012580954604905543822047724404581580795412929810083291549472991114753433297696901755518311722281141629259625742873099317639678952054465645684
  W[2,3] = 387.48655953586811939031168523907184423862764239844451690685938657219856469946647365529707705688635056561976283783620360903859980872554644207336381114913993875416707799711296606182951  -1340.7073264917535043641462002518853889415143942145638723572858356848985066952039858703522212930751110111691765913534238585881905533545887791385263389047728475805025177021013577634264
  W[2,4] = -2192.9864238223692933561278464501671612402859057441526802526990503633630917356698557795776053542099331786378560233709205201800845150323363421326000756177760450611703893068614818674909  3547.8057193627020214136049677348120292944919588374395886615369918473011068780706934850946985784300707962044252755202735398886193751172992712881289833896848556728274325683973920936765
  W[3,1] = 646.79892063128383590238700382148475261064602580336029206334383991991629586751925756376030413403709802499568028730995905519781546013342995987654268361041153840116051438926745774571658  -1440.6905194021358969418706850094976579750264447668453324305013999053324578279584266860651034852151217688380998641087680891688657236867376927668207629614198829484197686846086521188853
  W[3,2] = 64091.635048367147312679064742069378460388995131317059744599930018147057317653629912802640198242696649711777213521943875783638299525735242008243876687098851077602330530868426453141307  7709.1820113591289061521465000915264291107138278015130331089131505749669331505060530686721196331574662968770120844977857545448191948678165967116509635556752186062692713529079769483548
  W[3,3] = -419011.06222374326405305059000796197018952343097131613439845515775746597650306991946397142085716000312836396895512215859558803200849960407501642562515182772190818886498332537308712542  -132014.46915476822371344443527229904734804112284964518227008382393975577305870440796061074997832750095348814246710518721439085654785686077601442425158892135450184031479184301491636986
  W[3,4] = 1.237338316878205878015926076247537843072275325409749422921488712582727074320736622533628108406538590361646970816026980549830645473212795582086987705791401685040106783547362613072605e+06  759129.89935134637638170182137812088531622744963796150196463123015634215448207990767125323816461351658586725620797794329102144669388583807577199841863521201806898092785006404014039947
  W[4,1] = -110846.4533042646381872863174025244789145261464431512250972552690422792291845553191182763832567137919204159681617769766782838835584612726389696463716944453198757140096892147672880214  -406973.26494254478441461536486001858601349422999702254095088153086436191964470390317836229996370659363247173363157374984911966338425072018700993815106272502423339933157997963480103888
  W[4,2] = 4.8534342718084193599336781967135744072963474602629537979504840513049666639895695353743833476983214880058664998548514381061831735844497668587051889160794741250621217502459301187473272e+06  -3.299076630028031356445671228444927597270587702261656711396864963846114368788614179340715199572528466194759761226259225150776645906008010845459280299144796020970833237453136613058025e+07
  W[4,3] = -8.2413981787917475120927192250616461243518678835470295015725979008483343397637485807231935441688659010499462304707760801891399863167339050240143035903140219754870935106094786667063984e+07  2.2925196376383849146011471712001914407504287515181923499050427935541382363856277356393478756089991437047191102263337655145230482153725572674097927232759412807213973851261165234134523e+08
  W[4,4] = 4.6315121385935970927997476888927664427384968720954808118802576763268432821264197578484879945933729612033519447602547940009974927232969757562942549564199782439320464241609042616500359e+08  -7.2096008291665273259030317698802785118821887575041717559456661685327013323921992000550344744451086893893554533548270431546169015596921348516696425261294656264237037090173497692258519e+08


==> anc/bound_frobenius/values_F43_7_12.txt <==
# CY3 (4F3 hypergeometric, topology 3): operator L_CY3, varpi_0 = 4F3(1/2,1/2,1/2,1/2;1,1,1;2^8 z).
# Full Frobenius (Wronskian) matrix W[i,k] = (d/dz)^(i-1) varpi_(k-1)(z) on the bound arc, z = x^4/2^8 with x = exp(-i theta): transported from the MUM point z = 0 clockwise inside the disk |z| < 2^-8, never crossing arg z = 0, to the point on the singular circle |z| = 2^-8 at arg z = -4 theta (the class of z - i0 continued past z = 2^-8).
# 600-bit ball arithmetic, 350 series terms per expansion step.  Per POINT: exact gamma; z_re, z_im; then each entry as
# 're  im' (ball midpoints, about 180 significant digits).  Frobenius normalization, enclosure radii and the
# two-path agreement per point are given in README_bound.md.
POINT F43 g900 gamma=9/10
  z_re=-0.00090312500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000289
  z_im=-0.0038004150163995247533566186671776024028100752973120379293512687954578640455271284559314637640084141343958711104444328300082935437083983957699740014792514815699149783261479820103978029
  W[1,1] = 0.97466703105488937453382215794596255593346868377016552217703771827351323791983856905042749570679015512340530314357563504191989339004560306051279854755370391646542867060093884668387614  -0.048798942631983675186868528838954463022307753742108682655883059717471565299733210828198960950484704189881815473163020162087869374918549475369744541109755424623267569755992874194149627
  W[1,2] = -5.5996042054692736334835366517658057459533152205275018393034566482528386490293217916419226044479362250679192248386537194250561618174874678363148107927429287175611071061464030345989645  -1.6746714691085898830967080563014363900441475521532737136801568526263725464613951606288453233836530034995013554857060964909011739422035282929734235374823234389992733228617401109131239
  W[1,3] = 14.072200281311190970724182859232766005065407478944179336750657228960237092751935693665295933375640832497931466739485593567548875854166282846048597191766918572212462938820214978299855  10.24254468189547770304713441477843856909831233480340523552525576175016580278740516804323138272179175461199845801222831396735662093574485323200912906809500208678370122069352142049061
  W[1,4] = -19.438212575669842735384040118541669222498331732499880235422429942315231447056579351631079823946737025709051374723857561538512986835946438837200508983382846598743060591348022297399572  -28.073958851848179197214583233932676487780805739361488917744814279403590804619665219921911336323957191790557710413265409051317105827934083138784773054997603712515168438189930404113456
  W[2,1] = 10.943636874690940963666381031174430310245684482664832715155543559158845520603303817201693541984584084174747584835276776424194812839866802799725263495056112162474005150089003925157452  -5.406474770336240576039773080627474746229404420867128801062795666139511578855906135400220785137332322783920030885843629396910189805652502597630464657673383739851555381768555685912595
  W[2,2] = -75.832345632244147721077027625271060812321578239873118274773866012833792710046278210835323213559341234070402170835105736315519778045250204202041127467340378471652011781353131530967616  231.78959997239328651458187258384865062689435553447352821140707107800454914013087291383978064200729113846510280885614299562074517195813914482851505796031447012903551287527884488056209
  W[2,3] = 695.20835991594651223078944419474316016285165386094746844365251224490944609607260091360105499919539688118581081486751080217183032230439640222140187093223336851688215936510053139180411  -1218.5300318268976714111920184769446634602411556076313235317633353711278688735044818362075130238878404563676180310154273888830960417888226319730378819059453192583505292629656114220999
  W[2,4] = -3075.9917610393441962232017194480953613502383940333633580674273514985423498359827123344447978627050451594667266174295605860924398812954149921347605619195957534364026216489457587477193  2895.0631948942998181823928645177940108912193765239432813249384134176078133470003277891576084380898592806842622946170851073400542663938132842568139044976144849371361861633675539808476
  W[3,1] = 729.09682356270167733840900305599741959980991057257400415782261038421664063236136688979286252365415572125492557259554955646654499788897782774681371351544070413684560597789432757909101  -1167.114036831092729090858883468088952140403780178500131090275017090490357901947911616628757712537246000904123401571442928744437834906488604525455801106719403637852125952734298704848
  W[3,2] = 56679.588839755188705913949231804320584778119184471896371018345662888682012444979438744120981284352530990521128818639791389230624628918615126040957889215791016396953173798705724770458  31654.610503809573376428099794849401264669892927200245850120030607642173154810876897967211973445071427714549405028898907483612791509922245753684328678790283732491322526027925662680599
  W[3,3] = -329587.64307219782440175978160974316423079016813219531896257367239745002933658784623000098919505374141011944689046013448987202737598353611666003327259604166510159890389853084019480048  -291458.51586340846699634953487770072402438695172291744498714189061539104138843696077386513712294360589632525969101044540936703425811116898878779686806653356037820504311200626405036374
  W[3,4] = 797303.05200875724828595556561418579499678571232397648315549128627737606157027793763709288106732272308234508118322626342366475080217735793776304015721079774963833604881607335621898494  1.2303028600596800486751001989312320237895287924336302092210824279009572075495536282875392361568824784944186922983839764340854831226944607486269965082911099275772706586265024693546774e+06
  W[4,1] = -14746.248765320487862476498740176677107018775336203598375537938462772473343219764752905390504395050231418478966054035324153585696732040984767458736538824698051717466398843479269729956  -340242.74728245159403216669930238109228885491925770962550819403285152992322496039194102252140101028270336336207556591027635762739972941522085736209007625854251565898630078322155997664
  W[4,2] = 2.2265230418993435959632496538842873880849317625797251902330463936945111704102267247013244745792238492987467532012400989394020448151485221667832108718062963418924946298407208453018605e+07  -2.5014508633466819006162433804830768242037183227928430445334750749801531051427731263237282731554897819567932880317270612121547387400078802913022442425891536843971447397046093327597345e+07
  W[4,3] = -1.9875961711749012025431423121156876011421126201560548634004821300401352944532400490776637884253054297789455752042117515813293231316633334380819718226898789813878801806015602512073005e+08  1.41959751412028339980741178799133598251952660153246816726722817524530340455005665239254556134885996727891498066043076215689376956019319924829244476593961605106310481157746745482284e+08
  W[4,4] = 8.0784884526473204708553303716133275588480075073798988446635497778632561151885018791258350871935070452970284896027165962131172713590481685724502869856394107380428571371588208943791835e+08  -3.1019956102886024077357582415667743414198894687504870094217862283961780342118524893244586486275413377046344698319565696271886797110046802650258289418880549664309285267117965112898118e+08
POINT F43 g866 gamma=sqrt(3)/2
  z_re=-0.001953125
  z_im=-0.0033829117335329634639207936357536569666851665113483996641714980067420566736500000724241136460102511243664573074519662168554100490136698290601790146720593235322814320935591905899765132
  W[1,1] = 0.96532842831738441468372299464485300432636662725562471384379549795935127200528245021274895305928963854825240114697069733565438755039152266355549096410514191014874027094185812389265615  -0.039378938996791209261226275947842589837744163318929761575705037987010324038253935786518116089280205970366424270176192272686229380739806325015869405716556546309376902659511767676492874
  W[1,2] = -5.5750428141698690977586766457236317489249830872377566345006973412602684605595596404037460650369530809776364991707107495988606905795738859324231025730932894885933831640987160883973963  -1.951908053060820949391833500896135292297651985453620444931622180595017373311238002691478031567558989369221216133473198706611569927063712820324251403708240115211027446035711790609676
  W[1,3] = 13.572787041814898452275319107068022412399637027839328844955299672938969224576746092121941907072221554484394697285429163436262563315670369056885121760411577240229784412023446750050438  11.762456990427946021390890380930602732200412158736761843425739463872101048438453857174283875196717542660861799356662040741975430934757049714343100617953549886979672211255274630137002
  W[1,4] = -16.57113886263734926944668258005624451039629135699417546922325092442292104725211328327686366948847079826065745043233524339847672011072109970233529009976893224948532961077363706304475  -31.976605853066538255445641555582194290048956062027546580756178115110833387091152313150985669939234363448468088028871780984406246900157559906846608959330623085826788411501499600062091
  W[2,1] = 10.538775857249219413504737570433474789583366656793858932367613596363873727549077080141051647787561103380303909749405068757735246561183934706144051472707418539367399483562919998952251  -4.0313551960018927346525029202112308350240774616645367949205828704179154286302910021449160257952164901475365798824454657597825019917355973835550648336275360158509843713059206236297322
  W[2,2] = -143.02480379407642313400859366148429108683364749530650527915453527796904103225473285773798374053740640729221140564416292523151107411718886085713695485633178329615903870366318807963815  201.51619088113793710797691812858385453444622794020152614845780809280649068310845744100870377213161974268675152424897897668903286259144241533629554509561298695641953072614049235382823
  W[2,3] = 1088.4750747806821315516815902217073267704666552075066978786668193516305259646613240643855697323059771109676165286712926314508976615002339941562105015302072334793793198667045575854444  -912.93472624921433112898830365548912370292890807094223488503802453828728100013954211795169399718230672479322571148107398787404888990574227701077885622486301916034089950085064027844794
  W[2,4] = -4042.9012528646884794423912160124550590061136869226014234852341399259181577321370423234055293576294791862101832096838723377172189494572936858090660291917820588791197920163901468672949  1536.0972907643271267453840369428608727206665296614271999993105508004064197931541202324776968194992811758996834892634181331327781960734417288890049595723347051805106727626122460498699
  W[3,1] = 813.81959915532487507592909346937439482489358563777762584385633354807519925098280216441836943898457891788653015953578604453386080329938822647128644385948090630456307603906445838446168  -838.85744579772787322436384241217028877031919892583209271871525953048662104341157378743774088198049475378974611667937620197641441127384588712354857606409138678373613915054943727931244
  W[3,2] = 30114.024044526873144091522145536949653383216087845806445224124590049127916628989148680917225416276524874314756496218720810921884828463536131492789283425240988504566270984283380364365  58223.284846030508232777412936362745619338931434836716357860489424569264494480091246727467567192519730124253289919530758694064579406872128687409111533807942252980387790321124306263344
  W[3,3] = -95474.713905925610417878731311697200421430084345182520167960618937457487632554540162189118122026683756145640959633508997893361881376967454756090232668145626698135436996964357439968519  -432678.63880269495213547761974932274652508129627973016805905937629658494925953599353065713153200567683673845222432594023563983775665531113258291154241370778564843744466140833730268733
  W[3,4] = -139914.4155314262824354071524551337677307464650802111350955024893255445693400936719704123671328640022557471699555057302526647584485940090053778277672206764864064019743646471844254616  1.4880537562208518559406781025970638732040135302598675722429584391934441922642696834963951677800457388362119109118168950672378138762771424108427571542333656442265409787103256061682009e+06
  W[4,1] = 77777.420230852803641928540878673933325030082985170499496850472855123964518580856138934821796414557691242418311253974974785882299251900188871172463657903608839715555543562277917538612  -252764.84151258215523765468032938460518688947588338751729586865194944955316537220825500958385271796882078344901838838830791114199389655076275028655192817547233613887837948618914806228
  W[4,2] = 3.3714092113554512108571927744030107449990943421924806499855693185806458525066859281508605822034588004849956292494893829562935265816137462610758267626348997622441615385458837316270586e+07  962422.14675816290187459187842732718118980849335367535183579758432968277899340418714742086755289255325925101673233898551125550158967743932770643069824626387386682671518623065131734482
  W[4,3] = -2.3562653964467751221151095178196185235864905294537863627262269612019246567776394848235464041685940441849051500792944214910860035400924548738972565681965148965574265342167204891178948e+08  -7.0582246022610410650130682619935679147766966163644182318843504843281991614754370249656914461072312050097507688158023085640368102064844064762198330353552055214137376409902137142017625e+07
  W[4,4] = 7.3492610127269341959763643152462134438795281735156559409782041879979040101485874448166068557470816518411096702252068572004475305200055750320393970046336791159546814888165158691267622e+08  4.8646248164722166806765379234779250595115563402120746677769411149432449648148072908362332813224563051012737199259621898004439121490073253379341249507585256246512916844761625642075418e+08
POINT F43 g800 gamma=4/5
  z_re=-0.0032937499999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999981
  z_im=-0.0021000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000008
  W[1,1] = 0.95524497286177365513149356140950562235180321229702580756935441961430647169476462251161940618219674561519356671656998302667450043095581443693553630770798777152838718197796771107148051  -0.02198865285731708796732007212865074437345133249158775543285163671453589113969046523710403833366170164811147319049530246327847348102751463422378026631080773132787922031946828630857606
  W[1,2] = -5.5275589652743118505267101327840181700012597785515254120559750295770535614093113705021971130911392930210654132929690033152563341010149809302329518806193863332557405068021600293792956  -2.4184154273786566576257761127836682670785890486283026517020178938224847885711362223419036459623057340897965488082078221773773202388751991224491518611893216753772039668960003038155163
  W[1,3] = 12.519800292905556266550501891168698343792674666810239407581189395383606640577806204580356878552651626245032810702771561560738821243423117352228201394097972173731361678029620304919955  14.248474750493092189369876605851754331388616374869093028958358638910967282783830922146035751243692613888634673678404677952188612461842724859841748162999179180045366131587503570142344
  W[1,4] = -10.81839047767663018420704152420380184365929223377027047432505265183814036533146676530900613389444413093550946696840462408713994998039034126708359141015491160389790277081616630855704  -37.944547533606549045174740378242009450893527830261658948014418630783339649540416160209645293138934505467690746612714876186383918647672156643285279625984642958981433075707857277601614
  W[2,1] = 10.165358671210817934965562201826614635455048489696761130836262159907894065587025252315862291477076034489251857670422406325680167144354052686396184519033434071170299396657923672074185  -2.0757853595243092121423468242759211110282968302750800917292424629873217290758346853501355163935408813447175809432331688864054210850237925898395805666314287332264838404262337396982386
  W[2,2] = -227.48604364361900960742514302350593010049441319725488355830902722327924601975018052677850862557608920451384887347414144410126157744460293532748334210141316416829556302726946923291712  112.45376788361309058105360303079970196941640903407299060492137696167193884831934249583913722444868709949839812346542494619626256341753727137956174091996897791320603779357808506923312
  W[2,3] = 1455.9286879262148149959294838881174828015901911395870219961659862021950209570998324061243133285865360155077541137097668594260885946196186278804820753613466554725366479222231513095399  -171.25142258765363119940194062348567150761830897375921266687679857272963538931216616042411470766869985743100201937140228304365264572176159428355019671713551313821543095950097259535414
  W[2,4] = -4368.1169970394196654941793665673638599943146220718560801031295498107090716165012588558711314536246900743760285975707787714516000729133485284724384324805070327118131058371071364574085  -1256.5571681223095985760662144932148072199632011797406821969991742533599910076063596417570228185105700348324161296661276549066883669712519736358523966616076342888309399580285733931236
  W[3,1] = 890.18503234691748264021796030628753477115835054975518657671595057671157227063413629990118959134085061136243231090458172998577061707174943966614539885763812951671244599764687065514771  -417.25719154240833376536108397343010791344142911266194897969648838655858882510805159455402618816907461238354212375688816613703306870151899685754028307246956375499754837888434485513438
  W[3,2] = -31079.36940382482592719571021737116474249296377923145889965899983808624947473472335815745691081025008531351680019542634376093373555512210496069703373010203647160950485988017821077043  59130.919689494406934953741454933861203561487231218966642313204342065825863691698240333909368591980027995211935371593521918533791044620750755476684354135310203830036696795933670356819
  W[3,3] = 331710.79314612138528921353887032511030994222822512321675754868346619058927251598763754217296146192905088340380840567201831496840785503647363610491703774346131364223764977712019294525  -308658.49178516851580322666468819112938818135822752000765901109462475859609219675139318846233900805111366161539948402670501095402505940633392840301706440578668020000427651317494794858
  W[3,4] = -1.4513521545459135715237634491965203437274245016820985210369232010265270043542513169884629299472858351244195205220615903028076180098253996910567029532321320681079918971128445291979224e+06  570809.51819770258141060571530258231592937072908037896754013042840708188912021832238083515348718584982819064421100263807813657703118490180818274901803823961018929577824241129949034425
  W[4,1] = 155641.48284492963555233725160054538819262954525735321242229446893225601084714580659969719008804259547845146251636861983345714029326498724472057719626427328313735948193065853686063238  -129609.000302059382958826276423367371112387585505874600631340613105839179210906170787655183293899936291173694507294317018568402742791742832005699218594262081114100743216749172770485
  W[4,2] = 3.5900547452469979555959440195458861199495912221981085488589028540081362401309777467298688720906000535312784415691071801676201023362570935175279831126956829747671384178131274736460135e+06  3.3990205290399482716459629475919426446689659491472846525060413221636445430702584799687728927099405387635071116625881895816269114877223914021766025947195425693891097098945052209004141e+07
  W[4,3] = 5.6319172100633086968471421693610009768479360205891467883720780123362732451968770703433785640049495019711628740980378801662668005329879166293298727724378416962774139198087003643033599e+07  -2.444239774136344914201106830159447609794906090969733704601615164253649204782073492520213381399225867554431433948273072213019422176039188892322407575300927940164669236866162968140768e+08
  W[4,4] = -5.0558030504907619557840383851418703512185749910831664019858987156496789256453086475459825057529806398648076974203992561905358860378262386904570262664111416404823803754286124821808376e+08  7.6476143028746654109930292428184791006020422888066226995707380491032128015937727952631957404792717329358851805273967141346555649557948614358140659745875043600075331965722203311939655e+08
POINT F43 g707 gamma=sqrt(2)/2
  z_re=-0.0039062499999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999981
  z_im=1.882749894611628216984960964619147606586722620710857790492421857155315510047078935527876248199543030393854978381884775357703614832025864516801799808751161534548917442523282123575157e-183
  W[1,1] = 0.95115791574721634683925281799493607915843489273299006024109567788321420810134198683399829445938580785775811601442707292503020683248434069942139101241999454580766020577166652083794241  -3.249168376840276188503393391415946016864993853578313496524523387487396384891051015006307718666857298623454369348768306388750123648488503331158933224335267133740494160428329082323901e-180
  W[1,2] = -5.4618783450822325945630354875320995165125489625204712317701994763552720033982543215790339697252278756188318670213110768888597326087646424688920652035084391910185790527712148235920963  -2.9881507205152343878496252598856638868275519995004143998304001052592212074366516333627703038211409369205162513117292051376309988415800189788519651410403496684810533857985299039865439
  W[1,3] = 10.900628649451714305212395606330788482012557824632672246693675530561217042676006349984421220590553328026010777056327266873196720730990885356516311137026275217389734040876759111727912  17.158996883711519517151393247855487089367198250539092250982753055635397489623886121121195088511797806844965505572214321402732896565998860206150331972319940484362922902593030401065562
  W[1,4] = -2.3762384757520747357188376013760018519451775371108887988727969143515213828172038674331014112382887274017916880716121953771782962426030023128240289683061060738109194506500084028314562  -44.075956718733100319656303153208255461774458712237865350058195515478138671200119055920517217142351461633084878008468527008417605176091856731130774515691730131325793293891967825900691
  W[2,1] = 10.030358767721351164322818960609084660810243244255113580399801483107742206884827516299829548018069572290800957873282466003772045854862190240639516785152155304127581076365516869605603  6.7808815520298533200931250215380252930757420191321528574767379641218807363446219334357241511205836800650210372890886513815254006761761575291004677526387591949837437046278705125240811e-177
  W[2,2] = -262.17299774062372277891809990096862487709383798737357919922774953148132387241048201920049513602119092774938906593434889892375940397036810182010056980512046536245711458262663561534948  -31.511301417543368149626108467645453556625665138196316191749000949450852718916607715742694215739031480856839002958112191501462456987792062037316844051891549642592389886937410533785864
  W[2,3] = 1306.7137220845789609014087540014668289167374867083986770551936655697095723952839846408068924918878087853319044754852227229524183826670624353358214464913990089296495944019065128840787  823.64076367155694849465959821424714843840593180590361768756633192346736108263485519278676116995254192489350852056830148679745052256352673965938634394414757674403039278930712126052234
  W[2,4] = -2504.9836183759394139909244086574281262003336188242547223604999851026498436974049796872782686678853472603588748600559827058147528101266962241239642086933900164056163467633214634016227  -4208.8302560307678164814990849662439137183783424108750794481399810213554145868035428185288537262898139597475412663097739434642670132868724053247638157565388470388926077694476064478673
  W[3,1] = 917.34843086106224155890947595728541436452563371504539321969693202164804344976584348931621055162860587002544749684436726551296888457960886399379146104485815290935024182546352903872943  1.36606590524674702311312208524595086621704946550511080129565063481523149684576358269796599912617009124133745156905773332704023387841287155662837957790189003650275781705847373675454e-174
  W[3,2] = -68546.764191056401207742737021106234185044998263830849673632622456777443310968383198763701491668653796238249233983820864410813207674433448434142031290818974542417237077335048766077274  -2881.9350911752375036933514856277603578131765216350079617144243113989947949919803063597766534132340459536746397597044268409233049659948511929244876406365274294423069523864795480885634
  W[3,3] = 420153.00839803506250597228447289693212223472837717991086355734110047261249624880119438435193204279510280968200060896226714657600036829958060959709633115542406211292649065753143965893  215346.01080997469638124322174677276087923443034003944444266875168836055906944132589688856898111360223363621152234997425633260322758048910880025453835054431060213408124863579987284249
  W[3,4] = -1.0048451443470503129142447073864167482550199330745830868851594919725575692794167393451354699302524887083974194948884278196192699607490862817188651529471637301483329442479593055898399e+06  -1.3294307909867566508340543417389225738975081738840384687087903810027710524604495236206903034933148421978124712613717912365529921729357099972770573085501018364055237858180149039049631e+06
  W[4,1] = 182076.68392870311984599987227135419169363084891334822446750673196889491053486583209624515253028544412933806637518269902419273042287635335845798838361050634815355360526124839197169168  4.5391474137165222115771091061406619719991496456110550429743608544031568339578066968553878997374186864677231275242635816776933269371898550782333470485118292155506802803096425864961376e-172
  W[4,2] = -3.4751239430344295210656219734146186970719605033858757150613442739155500606212800806762827250951094153298716972679325202758793101435749525498836354284728989978757220849912467802719144e+07  -572010.7726204044941892206374303869774713094479165622323697858708278943973109335773788445416224811296634899583728164082499880340955934781258432510725265656518641641149702105769801632
  W[4,3] = 2.3561359294722470666863150552978282644745182757495996969107249384442843497523000456881406620648988502518180300952494969004938335929796694266805020277868688819263214995245458660635248e+08  1.091742384975095891384741355358786473982349358543906474981747026566078207768654477228265810207721726907687582145397195070059460305251787463346390987469219734561428257464957232921091e+08
  W[4,4] = -6.3132496960198180200967933578157392369579010341098995450223372698930233999747483161393045010222443617902363819422896614057928723622773890751414639997199463825959196496018015554541381e+08  -7.420837727018720154173655094360401736381547224150225579381210309340553734667782903621099606756061355530295392581652484566981475078558854603193138679638830213535696313310501547467348e+08
POINT F43 g600 gamma=3/5
  z_re=-0.0032937500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000009
  z_im=0.002099999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999998
  W[1,1] = 0.95524497286177365513149356140950562235180321229702580756935441961430647169476462251161940618219674561519356671656998302667450043095581443693553630770798777152838718197796771107122867  0.021988652857317087967320072128650744373451332491587755432851636714535891139690465237104038333661701648111473190495302463278473481027514634223780266310807731327879220319468286308565057
  W[1,2] = -5.389400184716544691271439443273131212753447224184613444894361136677436304544447412401065211086870985085709117242132869925416411731748319129502019663655472976114111115896423871968138  -3.5835657508636023935329464832753596751664184646779806944745833218514688487518511948231515726962989618321482715951070921658788826902189716505346069681573686244420678676127815773755001
  W[1,3] = 8.8593725963174796039368744876914472176019455395639573194998537694841418527172158190072065836585061960251902860295100718107009535135061647262822061818919452393650241593859305958923825  20.048163914658056430757671377740959717118429532275219413003820805716853862678193861476663590479829043988509637208675542346275226102778181877865581045623417645674084939476868516050044
  W[1,4] = 7.85639456311570903326399105835924649891460731394994839230790621369025732436730146614198946375321964945079677482312202794577979113114184288132055629773375543436759449877743032301394  -48.96583157234771297917698058902359829533379483113960887221049348237875698190161292155634043224814356532749700878777068855259796793134960154648886882362547912078018218540425970208219
  W[2,1] = 10.165358671210817934965562201826614635455048489696761130836262159907894065587025252315862291477076034489251857670422406325680167144354052686396184519033434071170299396657923672065178  2.0757853595243092121423468242759211110282968302750800917292424629873217290758346853501355163935408813447175809432331688864054210850237925898395805666314287332264838404262337397110314
  W[2,2] = -214.44349957179737447679754301358959982603899365242641385595453187254191194369151128973009780398887878123219915121338509682455028169888410076458589579898134265597543459250028801165897  -176.3246001287755066799259703101265272719069149169135251121163495097704352141808132610526521585704036430791797726137017375009581232731347649611589956072885551212898012903913403608403
  W[2,3] = 548.70468846284505599187643660917306988879337221323153992646611327262302804526720244189178735838782677679537757274287679618098143209096323751990452814209805313705548026174597148908348  1559.6140289574987962395592040251815521218318860103130913666042634295993389632685859302164568289368577682365013900532999008936468688957124192085731153510511274130494540505331445436652
  W[2,4] = 1112.4654400114290162886323501843094765301783446291684367612490384472547289128454785003807525489106665112136653504159408605173440163302212930541989194757626716910556881283307636719063  -5251.3109359584954734346465053672687776240899634472918229494560264230017359123740838604910605466259100204195308649282417557140354295100634847469731923145013830306464267893874951717542
  W[3,1] = 890.1850323469174826402179603062875347711583505497551865767159505767115722706341362999011895913408506113624323109045817299857706170717494396661453988576381295167124459976468706527683  417.25719154240833376536108397343010791344142911266194897969648838655858882510805159455402618816907461238354212375688816613703306870151899685754028307246956375499754837888434485740952
  W[3,2] = -28457.665148610547468086000794199995766144048438232368784718256563091749584801069502173277873025349164245359021479195137732555792914920038583731599576871516767668962829586656023377596  -64724.117205407743782390991860797487416717451409939768202640925863921002723431599434905190921488301224244885658947016999221072581393283976951867929504408464480487537019120974499641991
  W[3,3] = -57391.28087299600786844987345263278335815966411731272426839326495134556504503335828536446602464780983737890395511122947440971897392630241244469883729858283530710479636548335197575161  495699.60215162116853629850762372190439890749352888070625392596008675725313455404841917373104906829936712797116310925679073826879838969859388196519514533057726204964314474565310010587
  W[3,4] = 1.0842383855065995595598653423416023109916607016549134687145538251453035676677584842279987528645319993087115783611903817884743753655813359396835192900459939983050031758114454613412e+06  -1.4510105649643618357435726248657626620313452451555423322413304820676353277003164363024878806055402807476577281372302096210939779110382927304133034613978422810094850330029152752954574e+06
  W[4,1] = 155641.48284492963555233725160054538819262954525735321242229446893225601084714580659969719008804259547845146251636861983345714029326498724472057719626427328313735948193065853685953668  129609.00030205938295882627642336737111238758550587460063134061310583917921090617078765518329389993629117369450729431701856840274279174283200569921859426208111410074321674917277111842
  W[4,2] = 4.4044121116231320561863827384694562900678382466757182397632084070988722811816642187958238586260967172769982319663436249982461624139733880440319591262318927547894721424403067849289289e+06  -3.4968129568598388267578488096805577932236212992354968693149516075013841395779645418034843883417632787534745803646331923192473306056515185214904434075450063637588681453356203783627533e+07
  W[4,3] = -1.6031982609617957509310435385208280136076621510787957617367670402758301690378859078118434385597405627182217183316834516997288643655815690262297739037731642618516942985089265563652754e+08  2.193086190667242059026448181184101254687019415307497323775002589329536166540819323631040433626660473582539720201443280036914428630384609222289932431323254474827401916535884118954471e+08
  W[4,4] = 9.5395774163282050739094013562732832379949544731063904594359808680327190381399502485668258227570503813550837454575748491390440790791411037399952026952924003162319124462271082815021403e+08  -4.412509816465384009459150038048301843452181746517620021633940096171100697806604743913770795916537910915244835831146981731287149859310872371500190755320130227522989547879393515102286e+08
POINT F43 g500 gamma=1/2
  z_re=-0.001953125
  z_im=0.0033829117335329634639207936357536569666851665113483996641714980067420566736500000724241136460102511243664573074519662168554100490136698290601790146720593235322814320935591905899765132
  W[1,1] = 0.96532842831738441468372299464485300432636662725562471384379549795935127200528245021274895305928963854825240114697069733565438755039152266355549096410514191014874027094185812389215441  0.039378938996791209261226275947842589837744163318929761575705037987010324038253935786518116089280205970366424270176192272686229380739806325015869405716556546309376902659511767676470446
  W[1,2] = -5.3276176432529093266622878641719522233245604627007990440870990892011834765692047654337312292099910959876148915653994334011797390905618712102586380961688077163865981835143092804025292  -4.1134293443457314691370731677900968612949821000574349891290738449294977405221794068824677589622130912873665070089277422428465823266461213871919689563439127100556517673558583308628132
  W[1,3] = 6.7821676325362999912883806586182467240748927784303434472927773263968903450947947720244200393399163925947645033878488931309094647540787422162605462207873959794289257899706673323301507  22.489261007195389410658912845196615320343330881128134981002840617219909317835626634858981335414119755816254958506214956963069720595384203729084824329292775972325352017628772380744679
  W[1,4] = 17.942106018210840482571483709748773438267034803963453456359503837839714068116341099327821749014633746552091284334591982698909014087102910594494687621842569614261438405947220803525968  -51.924530439873604255660869068913772935980086032980440183644034217418181170652911027465594340284519159430885627599689889910972123558637239510873093942735585958858533538489526329006071
  W[2,1] = 10.53877585724921941350473757043347478958336665679385893236761359636387372754907708014105164778756110338030390974940506875773524656118393470614405147270741853936739948356291999893355  4.0313551960018927346525029202112308350240774616645367949205828704179154286302910021449160257952164901475365798824454657597825019917355973835550648336275360158509843713059206236391425
  W[2,2] = -117.69505205853524868256550874273280781646751997189886166801986927887275279206205518823846456138826993678247356684733188215337283275660121111703071297057067610734294581059726133257823  -267.73327250306518359143769881068868796605382532937573225961346866604914397102256379114008091020882479766626689698282081340929428047932196226662899905274070382738664723915207681143145
  W[2,3] = -385.71559208808306935349834770469215048627107480644306636378514314921685668267649056691471778744554614383170167365625587869071032938585914192997429302154945674187465807060971749450912  1732.0103100407690182848100722757343446712218176442745027893946079560347006431460102704708377203132579485796762025266841309136050216213795573338871981623333126391559291945960330671017
  W[2,4] = 4349.7701853619116187818860395636538198975570359196469847131006808067437360885352544182439561509728496465241695257435162747142727022553006868428774053569317408245175660358705991338016  -3961.7267855663152681634740160246094320743433368468216548123594259542277056374685713597967203926186414990581598613731015892654253701435848522733250571090541354354693465562679321629607
  W[3,1] = 813.81959915532487507592909346937439482489358563777762584385633354807519925098280216441836943898457891788653015953578604453386080329938822647128644385948090630456307603906445837981069  838.85744579772787322436384241217028877031919892583209271871525953048662104341157378743774088198049475378974611667937620197641441127384588712354857606409138678373613915054943727930183
  W[3,2] = 35384.720822781353264452562405788625774592754669986998445282467775701583154463943553078646976134336454742586712775482758341045720689310979805096268518961625223373494859204480274148346  -63336.664194138026093331155002238151545405314822998984756125027013578562818012937087952019858151263031255488615883390056695426916664691266651354360765381864582194450116409036515400404
  W[3,3] = -477366.55678126871575031461244909438424782007976823992875229554837473855419572853896520492084451333329702359590996904505146469073052167082907368243863436658786436055713177505400083922  226908.2631082072513134067871727627387851965973976138089945413959170467138472143991058351030365047932560775085297318764891199402547577825535509794794685132124398997187032361030760814
  W[3,4] = 1.9495788472890716088727864601452139242495146385654527566797729922199772768907159992581091948676428417557989043057461127710409473683816265363994334999503017075624025064510893842654788e+06  294757.82767023954389164946051524220139452215730465459599657877926154814024279659820792719393864771522400653855412167532593458039122364307215955028647846513158540082145918161888984695
  W[4,1] = 77777.420230852803641928540878673933325030082985170499496850472855123964518580856138934821796414557691242418311253974974785882299251900188871172463657903608839715555543562277915916162  252764.84151258215523765468032938460518688947588338751729586865194944955316537220825500958385271796882078344901838838830791114199389655076275028655192817547233613887837948618914688963
  W[4,2] = 3.5302260451917945109369375826438070763380437780229222345242597866652347280298297511459362592466188275622081589757775431346897567357374685020539539355860581194804230066512393234528775e+07  -1.4511120907829895586809097547776408118655085061892518147324756618170427576449410764858816168597594494692633981212581340241118563446314419603093849192909812591822608401591444157732462e+06
  W[4,3] = -2.4320888107452423974084485112484773139226557785628333102680499958060929524351269426952794689191938330381565880551319532258545586484871799420401217691431268150640865104373825912298172e+08  -1.4623902017464094050608010285717706662387201576257792017464697162181818694356563035239452540069918175575143921095794955413665012385331125253335126533351776753780948066085898314366877e+08
  W[4,4] = 5.024681998096996521355030064750702368019902053234951508132265360694415872793815659070699477449734893782613302030119151099515357189228368272385200684517455148660328464672228579185831e+08  1.0162356328886952448726245616594074494803961981452092463852439383365938880088666066833826433884586333887830646171273818903267343706058946047862101713076084721356325155515247854149114e+09


==> anc/bound_frobenius/values_HAD_1_12.txt <==
# CY3' (Hadamard, chi = 80, topology 37): operator L_CY3', varpi_0 = 1 + 112 z + 47376 z^2 + ....
# Full Frobenius (Wronskian) matrix W[i,k] = (d/dz)^(i-1) varpi_(k-1)(z) on the bound arc, z = (1 - gamma^2)/2^10, real, in (0, 2^-10): transported from the MUM point z = 0 along the real segment (all entries real).
# 600-bit ball arithmetic, 350 series terms per expansion step.  Per POINT: exact gamma; z_re, z_im; then each entry as
# 're  im' (ball midpoints, about 180 significant digits).  Frobenius normalization, enclosure radii and the
# two-path agreement per point are given in README_bound.md.
POINT HAD g995 gamma=199/200
  z_re=9.7412109375000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000881e-06
  z_im=0.0
  W[1,1] = 1.0010955371025244751925993135588054780519027081461421420200661466409608103858270002665127179877493569814527473061610772411589874380141816426477380715056208069202792356642751791003467  0.0
  W[1,2] = -11.5486546950127225546607290966847912100326905193160841864313547616341744506184701622489848826326215219494762473876636339219015030814436647060443333023399737713670005339693937079595  0.0
  W[1,3] = 66.611169389919217734071770934276261959630299697658396344871414654680494031069889082456911010345729947612212019083274782338805410593573463080277312704145796166460542566768062701259224  0.0
  W[1,4] = -256.12733844087658987215651374651973252460342266571411283392202534646114144234186907910386727260743705854711352228533210554815993223118213160372908754091091638063066286955259364245039  0.0
  W[2,1] = 112.93099732369707845628513111588372258007760139612016822511024890450451212024780066391401164866079443958655789473593778681316125422253638720608684471037791045098079808700584421864284  0.0
  W[2,2] = 101789.02661595693972213177503898956622891219430376046639852019389254436175955001291701906095035973671302792077304074718431163658552064171959042111299559104795090975623964113325509178  0.0
  W[2,3] = -1.18191593930473835169516133519002619421493895907333199199928477831438707057088237262563650584221508261198735782545289233420375586724866663028665319471580615844154403893929682840521e+06  0.0
  W[2,4] = 6.8328426192344609933146139030011895226149740687784541152731695695459289015025554524163030518778855786887091679891617979011573635581480358738617339504784132923822724258482687928650157e+06  0.0
  W[3,1] = 96401.469482427537305980490035547384793728860558578037008059810350247536371285008075995690874766378004600879409776656735044812386302552056351685969555376269097267198024886485457142179  0.0
  W[3,2] = -1.0527541670375913737248912258113585144463279482967344724747127864519830713018015726714643508589298440647751903578724860703254026193132867398018516163915041178243405936282981660389287e+10  0.0
  W[3,3] = 1.3205560018292656568233615705820122689711078429851363525731164008998373106015772569435848969387592694519819767188440799850039913702162741209866384745077613098921520837544128183300401e+11  0.0
  W[3,4] = -8.2293579994040468136652160966436649891787383870986904056479533314215240290889309795299595603080232456087310535739547492963700704431609382104311036390925438159257107524663837360085107e+11  0.0
  W[4,1] = 1.7160709946996625336545090495096516983757221355657100198108310810546000364961428006771083580535076545909538445661513604626861908723217638399315368765783990377171627462378602331148026e+08  0.0
  W[4,2] = 2.1624989910133568806589916106339849678527752789536267461013397191919386022114647878056793644181996426930806743193652180080780421409891470705947810923544988211971988535766258833941022e+15  0.0
  W[4,3] = -2.8202231749060763270136598638728850822184255033530603989593516212095132656889163366253278490986418274606700018709917894267589455273001801592616888618324366016670590025915498391072941e+16  0.0
  W[4,4] = 1.8254395722803657769454887088067159121559770011875704655009260887055079789797775818015402628191636735333789295647955513726773150147111184864609380267411644835056774525429752362024694e+17  0.0
POINT HAD g990 gamma=99/100
  z_re=1.9433593750000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000004e-05
  z_im=0.0
  W[1,1] = 1.0021946618645722161896169095057634184129735960788561172935775753446723841605837658508852626514568127614923261437120085507626415474942742160978153301197157202806670326613170260077286  0.0
  W[1,2] = -10.866038143782566392597875022356016465179464608597423677396527433583155903863667720148613826713286514198729769787131821129110562358908256843120856168199638828429080884058038041200372  0.0
  W[1,3] = 58.902972357360268880335059540952781950127188782102210012299760120907620161369004722326327867641211696729630189231906328083773627767060087981428910989854461704934217724337696020739549  0.0
  W[1,4] = -212.851133572976409049937213298422763099163508894134579392023207311201364905118796584165107761283781233770394144099652880610663231676506903235927410672160244072163725384163470649676  0.0
  W[2,1] = 113.8734903577059949925233621381645161158936166812207304945207804924634294055502077751253909500024294290320358003620822006201870376702821708185739320049049380139668195729720267789458  0.0
  W[2,2] = 50660.996662704140986156146608976180613164116835440597366701532125217726653309869687312376618783028110289494135382179825834420016150945454297836892927400853421713296671285841192539281  0.0
  W[2,3] = -556135.28307602960107529497577664039772685580598414539393609734960491728038364084370729014711944430305869743683861405662933651383958137867127958264459665803702072659762558436534519485  0.0
  W[2,4] = 3.0280203307363045099229711587796277903890274920028850814507451469816187901705594896809837537928648624488755921399732890349052378445801763148655379375899650429549634157265571228052698e+06  0.0
  W[3,1] = 98087.262321110076535134938603896540071906684312944243709066971879668582326337129239906817112930046332009731199149856941646909049915915334870774728069408534045905704718872351831995561  0.0
  W[3,2] = -2.6426867883295256938747007473959172664378963071902858915595610484947479819389782298143364195777922025602116808909684535644526979794739586736730983551991816887786991198472899972358888e+09  0.0
  W[3,3] = 3.1333974862014933935538039604406514768330908355357436474950917892298828980281051705486343167644764950138712932059720949593503000411721967412448798187460996267721374917035548175557342e+10  0.0
  W[3,4] = -1.8443017531737182389533529976807080067000493107091362128845350197943664264522220884303420580650507768601450625621530633556724009122381548030360681658485939476993715330251165251831605e+11  0.0
  W[4,1] = 1.7628074021743106519777722386701586242010430726341530516373083718467721504222707100519874970076849229997782451929696712128947403622632222176855272127246754584880864026673035260076332e+08  0.0
  W[4,2] = 2.7220991724159411954396010144391999262959973246855593750904318732426677290097219030283915659217061933493701085966960769258978165485071432729068103172918398448553261874464528370558033e+14  0.0
  W[4,3] = -3.3626583889015496527754943143826657005844519476760821260336512776522250828748542271036839669971485914026184175601173513218279085332060249513609215109564110788953181064668577510862609e+15  0.0
  W[4,4] = 2.0598574409178003546626993358903915097546466008914287918367096408753836525201478496126747432003627964516077609906096626044291910365672761037971671754911158323559931373816221505636184e+16  0.0
POINT HAD g980 gamma=49/50
  z_re=3.8671875000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000261e-05
  z_im=0.0
  W[1,1] = 1.0044037557492922288426837719613110162605833908481659541622144666876283911081991438323747607606398458688616619285129191333925827353307166111397927641576369568008998920719418447043551  0.0
  W[1,2] = -10.192529329690236931359994716702373481126824627686306472198333001907936158618696738483968129337527542406002600404260437759507066260104962181096357814359134873772449889253798643882683  0.0
  W[1,3] = 51.709767316542100904650509999137464441922533184397412032774400967046485022815601473756675728975647419820608978230141322698860925299471051877859936953899459099594854065157664279403375  0.0
  W[1,4] = -174.85883198292960001732314482834243997723745135570600436949447989613228974089194611551970362517424813029501169487120357603183981085190293922947104738301277900161210347667180223237362  0.0
  W[2,1] = 115.79373609156811919931999733134096142159445284188790242953928937348763780814665996533808934554535432940863326777031557698269801930805294466582860063790200039795872250603694229294077  0.0
  W[2,2] = 25128.386667623434764159818142146205608447409711080867295354505826828984855098154934985006125352018772175515830007649748539621078118928961875903493270877609672719739073703480493229694  0.0
  W[2,3] = -261127.67260425632834424218247576403552975358684945991655191459812983208582866527390584918920904209715857220862149459094370247619539273663600341592878091449404033092160102155938557552  0.0
  W[2,4] = 1.3360372948274494188509659800751358840435728392277451561911807293135993341446137943467493476223482045424615434737092999893362274404449230454994612987952647146536749138577939396945165e+06  0.0
  W[3,1] = 101571.74557062553894131784549854790117835287670186901627027886580666652292747347373859131897935186744207971164563936106552795779681715852720342046888430010094046754473944649315335941  0.0
  W[3,2] = -6.6632106696446831481821878772728217549672870665912149750346600355478332040499705116277330972739339144953299550078590340764126942514166823965405656076485818670489837923788358004858114e+08  0.0
  W[3,3] = 7.4451489178009586650196877879809299017847600319581982375433644720047075133926106138451920065858768046380238140726505724547169450357293306313553897950397305427053427647139301233780864e+09  0.0
  W[3,4] = -4.1265628346469101078362923664137719208274754996614840269199401206408826325985729413108472516929702741461325044285472336407320929289893978654595545533772907000510287327536814051048786e+10  0.0
  W[4,1] = 1.8608454022383929459324429436307272965704645304221736631633826971633857317155858185880935166887951552461926165767234953115851876677452373521815180720561067131979289030761855398380392e+08  0.0
  W[4,2] = 3.4508174097367857518449888063273604545654749318643853701447555028864032308931364279637979746065655509620243866669659432266670549827693294239089564612758280872581985969778333633741383e+13  0.0
  W[4,3] = -4.0269973214644462515492114780346466207463565472155517368836593221097046965176521187275405044428340371662906141839837758046166219082988182457210084114225592784692217100554311243703591e+14  0.0
  W[4,4] = 2.3278391207302363437399974170296748110164453477484108738230727443108659713297898413216314064245728733076273299994421494722454074686232416913770759160418585844363291325923429597645628e+15  0.0
POINT HAD g970 gamma=97/100
  z_re=5.771484374999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999983e-05
  z_im=0.0
  W[1,1] = 1.0066274460772042027702216939897205894530932799090952473634401777130433086948127286289837852317665579681393747723566569019263936611787235627609617897033196676445126168806827998598569  0.0
  W[1,2] = -9.8056756644435603400160226539510073620409152094251719526238749136722539237355478836893409744265499253680554935590630018230408825252859837947461987377010000505972598162209760636327194  0.0
  W[1,3] = 47.749595246349863353388751542128030998248396546371053988958774963190163638818842451016419186614114640228700658938703569379814849518760792256076173382810754372744527063380375981323265  0.0
  W[1,4] = -154.9639702508266025201702736558114281248009998331060377565123793801023203165809364283650263777848615072306774810300363333836635224526289655696954677027888435576380524448793517967515  0.0
  W[2,1] = 117.76232394296531287807053097175317490123921498802270444614390780705478711796073193773149841647758684433934225474004816127025182000487335485991021585903677370110233331512710805334176  0.0
  W[2,2] = 16630.942161675409449780127113483009190524439481239187234833062471552197530810245536243582423233575034068096954602599831562526821506331618359096792048836225310276866235359403287129652  0.0
  W[2,3] = -167761.28518929224404321510999402098845189649905021523889203052058263119483734366415085947185749345370960288477680696749109018938428914641459561668144001569552458654381216093073529124  0.0
  W[2,4] = 827161.11190051636597576625955661551626847550913808162855271415145730200344544191671749509340001016706510229518164636027106934667646439975407911806391615955276401722008007057644409282  0.0
  W[3,1] = 105213.62114911670190048052853967322282248658040829125873113438982659790036694192141332756601646503688560596556272155287749027823346568020180583412012037475901131183108416892937644035  0.0
  W[3,2] = -2.9879946725001401975409439082558406350031818708223439979886324013729724821212671153656435330233110857324897488213322302928859002950401965735009134457384487266337896826139762323796124e+08  0.0
  W[3,3] = 3.2194420877991668100442768285963918479298300039612198702178457759029736372544147964123183416461825021852177275855144156876994516095377563224688568363629709937372169853226534190427178e+09  0.0
  W[3,4] = -1.7203540098522273834650619434239819884982914178186250389323880041235518327928615133021238563296865158240497830350813156279800547928363305534422940722626630153003778699470490611738119e+10  0.0
  W[4,1] = 1.9653551728142786893704492237949545660246304753323139403610566343471732890382198143759291012268420787116821129756285429132228191640615976069804629364188601339953946995838407311369264e+08  0.0
  W[4,2] = 1.0370326054654106354988683287793792085010462062565132175021828717255588191700990504352499984390678550121684219080387792831509735753976585376249668737899986169647411601174842302912227e+13  0.0
  W[4,3] = -1.1691546955595135099736174893257608621736724220112100731099823373620170530471830571833572685315291223144402227182829425235365215846565443078837309555565864047620454031843138450080409e+14  0.0
  W[4,4] = 6.5243023083454523012797122265080549930911505464252155276025652164308717939136968559752705197388840373830394243034263713116586789151263825154605829185680078156640509670457022081404164e+14  0.0
POINT HAD gisco gamma=sqrt(8/9)
  z_re=0.00010850694444444444444444444444444444444444444444444444444444444444444444444444444444444444444444444444444444444444444444444444444444444444444444444444444444444444444444444444444444442
  z_im=0.0
  W[1,1] = 1.0127490156723577921539140204341897707621383343777611145881839380836606493261670152040036335479105163026924028736497153156945554746155311399424007678333172146450204428747039018818929  0.0
  W[1,2] = -9.2083984107830649109232323931820675876385296453139488870728137412263903145928212293713706490037990238069844356729197941776442864844999694701334320900335234805220940742162683885459367  0.0
  W[1,3] = 41.845169961606529059175423984242471836517313472944237754043007101862164957400392285809779210238363015602811712331435460679721155998533343269304798287913668811660619320060603523747087  0.0
  W[1,4] = -126.67718892077762126733381969597577661808525409410800302778445831987139756967071337524906875329985040819996439196046622576684219498336932931722112207923376190552169968411324007537626  0.0
  W[2,1] = 123.37295633401264744125535419957617470188946605846390715664861674372674719551880859835828333336371610157430453216006812850481597715382237132842401598582519869350162573615223323287231  0.0
  W[2,2] = 8564.6642270579777539419047640632622480823699701451520185568324464354478422344644789979010393446162372276960484957060642775333584933767516483975328267790357469672296404062344838787511  0.0
  W[2,3] = -83153.923969521377946078027882072200610779844706523838628717932261647130722297108757295427265203674336495670869450401517667419152746178632944420582982368539090062576313439462444400038  0.0
  W[2,4] = 386765.2159885840999362285440318437714266227260519948749301569671019897177479820910466009871781891422376382941783526560533037245974662358935950883340603523211355784408326408374870475  0.0
  W[3,1] = 115983.26387394945521104083580308502154698633803419652392364121180168832606720803652537336960200982218626048185221668600814255942318915217057626642601813077351473068561388174387193918  0.0
  W[3,2] = -8.4418999083217540119629497847106571088377581366229814411482655134228938903192708316372312949009813548770710487819470811766667409783102425931045932179488951937959045275129805582198975e+07  0.0
  W[3,3] = 8.5522295910421674417851208489852832803670487010327486847574663008735470415901021123964058956397244423294024789073850492581800401053308694763097026685627370788350243156212933435296715e+08  0.0
  W[3,4] = -4.3025455855823019519202240123990638219592212705275819032102478801260342526649058008245969745952115000999840457618760774598263069142670837057234608955301674626112916902154922169604659e+09  0.0
  W[4,1] = 2.2863544687805547843037035893873082943284803659126629716512709559111587915470483424154559070916404595548442138443788504275466821533331129939138849147198182128152474100456928850021768e+08  0.0
  W[4,2] = 1.555948860151183720906714968144394109952503552911013176904425588641686245168470330730883052072145027873244847797991071888546008939422137531585622842941804874448695280874711589771521e+12  0.0
  W[4,3] = -1.6583193174649993565438562128280928301733889362862333114701084154579492548783879348838656438725255939436996144359281740833440456630916112603206033018420736540465526743110255097838578e+13  0.0
  W[4,4] = 8.7333923232254673613547574624029949809584271405060768250955442897478071788109665370326973576988938343801703597376501799968031843456406648843597544049221244292549026983895551921963464e+13  0.0
POINT HAD g920 gamma=23/25
  z_re=0.00015000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000006
  z_im=0.0
  W[1,1] = 1.0179707910373337934209766339308709979172679532240153519966389717806056244397894070766618951798672169127007730517363390112029761160330145021439815526516295742654749349091582927224269  0.0
  W[1,2] = -8.9112565521260973072593701682945870355032591711040420048612761487194994644934074125979105407857282960142696829379237263103501213766268141035920708493961996220878604364382467489789556  0.0
  W[1,3] = 38.978241849399315305215673260179895217878048961194825043531029322577462968073928571089715620743894644340686042006408111270552231718980278980929002728154673540819372847967119191564539  0.0
  W[1,4] = -113.53385151151134485765986116202197389024843387349765408967307329507641044597585675173737703405850873732845249932997711186330355072128896960028821561408630517763807888008685316540951  0.0
  W[2,1] = 128.39098746376140882662331111681538703167724017843564318371215907372241229878159958825596528117880965969445800961941321313693638835513021821322120646807801841720503374546301689856372  0.0
  W[2,2] = 6030.0229830559147117285269878276542216466966367653357612765426154300430656552197993680129289335563384983316558370161547781295942210842063375047191911007633951811866877193415796204834  0.0
  W[2,3] = -57894.905701788834026747243398082196761001375220629370233584119689233009448208111238505609475225149524628633151363041920216802226282389290668690431291701677003666835566315195611825809  0.0
  W[2,4] = 261598.80285101919573980809806083071450597342179430539377668631469756078031199373241451853525934352762253131543183183426891092354483864430800949042326207174556735911185591877427559366  0.0
  W[3,1] = 126109.55574850318705042240933589647198896061711760804264687949233558940520915671696528703487737231437015336179074955310407263613657359345609695889528274210456071449330759289047007286  0.0
  W[3,2] = -4.4223309059105807492521413729493632157389069480498547777122025188959627248433133976924029927171500549396942044842062021640124162549590776599787182295902447687995855079549103259151391e+07  0.0
  W[3,3] = 4.3234596608724153278792819210765691588657845339000662493707652523152271695375144258556814398825672794950848250683450789855941204130795019852626739871624190350051314092821503564895013e+08  0.0
  W[3,4] = -2.105479557607059488240872034158610170313336886103906018478059534301005815763237272925809059334695875547200490858312220030655882147567301493909377719526875616569039186195982253272694e+09  0.0
  W[4,1] = 2.603997649295574865645403567392903520394440641867236135335675731259261436981336333052573737127240636373819545074722129023886828867331553372834425844237998227869609451354293599383442e+08  0.0
  W[4,2] = 5.8725598177520630122521083805852802714103016086672151581612562979330229454651949893181270702756004006510998071143634198477518473287731157355946385915373507213557898670058989060932512e+11  0.0
  W[4,3] = -6.0793896204633062597545801455184036177854763552891876667832245282746350242719585327815201390215895480860038336498409766285429216814194165926313780243405355469539925026507991768842009e+12  0.0
  W[4,4] = 3.104735175684794165320076220094845868519736775311571491258652785701613224035502810148422286842312469562436577272543908028607466875830742303326256747293697518541169051868590353821382e+13  0.0
POINT HAD g900 gamma=9/10
  z_re=0.00018554687500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000013
  z_im=0.0
  W[1,1] = 1.0226163709771258566454926709297991224492420861273469962903013699135979469714926336460617518080372438142701940512584546005715980686759684550479477071838188435983074066890330094040374  0.0
  W[1,2] = -8.7211117509457223826059997387739661723320071920001362786152951191172339884627221766398222748538992407888402221836489721146128489318189711874281439509015267379985861797946098959890204  0.0
  W[1,3] = 37.154908140636091617710985409407403964030455841230634312028406023149352495766660928622601805244279733725148374486629497419500151953060097738202947026836181798483693633907277084285636  0.0
  W[1,4] = -105.36938476866897356138142543203578501420818799530036412236626029442920123953154856635347277129057120480738882162088826456088694778392382703266840809464724754701686075804657026747419  0.0
  W[2,1] = 133.04481884768510252592722894128845875003768000391075675933268217264942914706023678282076219709042374378126800463850362907127695553101343059797730397451767362223909169229429691721049  0.0
  W[2,2] = 4757.6980436432978556458554729796506300998456952792979643830450448850726022676888570361602151623218457800635044956305946497621351278672950180531729843405055206994863020023295299682887  0.0
  W[2,3] = -45610.387551089477634891981380954881679600638751917046295993262131730107290046246978556981121277651610860101143201491459143660995423110785646730440661326301095616457896127564856954737  0.0
  W[2,4] = 202404.93720839758062116624018197753806722591776823148922642145363679127729738326728889337310559755906146323225139936973285187982085403143312736644324406064770215089532874359535548988  0.0
  W[3,1] = 135923.03653157148205089873882686111695828118361913806422889654318330273332859309238405059602650933063227336866852005137446614325898062011098591935567100976183035251803060623263723144  0.0
  W[3,2] = -2.8984718274461456310384564570899567361026966329052642990471535109505402889863479594299858588871253968891657660243887695323976907589148939155165929224591372996559530283962832587580425e+07  0.0
  W[3,3] = 2.7595258947752690641657172203496077765142245197201088208500832045850896056625781873373472856344293993323775676074994621479316697074640192898461695656830024213568846105067349355508936e+08  0.0
  W[3,4] = -1.3142865601472102143317672427117163749269498013442342698870153235009785756183568673218165866431299701538975662701879786846251767459914877173348922906117496889842052199348570195199195e+09  0.0
  W[4,1] = 2.9259718650149432733103708837925210698060529898856936931904142279112044826634040835066326244362443332246377112357450490190924785145728907440597286735893945389897981496313953883479469e+08  0.0
  W[4,2] = 3.0927882904472647324374448553360187868659637581750963650481816233848875873509456039317145548242607387587879034817112956166419985217027196974370941982719767256225930112240233220400949e+11  0.0
  W[4,3] = -3.1430531641293586698032769255600861251374008989168531628165730538270647552595755929667615142731044458861221206421041777581749685020567269032255111660665155389302477859938072221200845e+12  0.0
  W[4,4] = 1.5726450743364523298964333725255776136744915550859652426286314040590732187203781786721718638762402743375068444886901295835537054846018832638965514060369234573494317274732228737178018e+13  0.0
POINT HAD g866 gamma=sqrt(3)/2
  z_re=0.000244140625
  z_im=0.0
  W[1,1] = 1.0306556121082304491928349597522378855743211658754314619752231516549506263511073763362991834673171909709138670140368865232721565575660212374871713061834739131894278489230755172341448  0.0
  W[1,2] = -8.4837028704981268106972592572623864726857436145087559574736901581203839256326732265527226253226508991068102420279002864031151883801383203774318128857799372088409999872925171189789063  0.0
  W[1,3] = 34.871289495847817794605798597984298193596269344005282108872212311351651257910765470283523114603780146693944785542512322672221762182648990567356824024533619050170033336453647756195758  0.0
  W[1,4] = -95.344011616566177454733417689469952736886786368827857501243064656276215350842926362054742649626868333738202565393677714459492504160132710052697857723224293992141476887037078564603538  0.0
  W[2,1] = 141.5465675342095220698874275851217599507473533104205778451494711252697054636892321949735006597683926226949618898520982097876157938833374176813463411393896957391146092619754016070433  0.0
  W[2,2] = 3462.0782680830678198298564563487597055659305190459801554479776064717736483902605011644262698464416219530807187949969191402818936044883304483630716625257103967404113803369235868740263  0.0
  W[2,3] = -33505.680315083248885487271742426122375451700425484764320418477995018214370021749097274855209700708785195158417171110358467034485168827293161692382233600172470430299886442320364627409  0.0
  W[2,4] = 145567.03847689787258671180639285280929756767044292592902576896919661781210520650129892785963698254330923890229305533203583317599135293270551672348126811145406023512873900734907168575  0.0
  W[3,1] = 154914.57636765066052103537950438958713642466044663163652847856861468056650896607599164824303394681919231092472800335339338412166071868798642217487251470617657990050199206105904474074  0.0
  W[3,2] = -1.6901884938147318351602052863892983796482292366555916092238877480725642271134399475768332420508895892400675528583421639566920403158939638853165172448960676408712381159614420334329871e+07  0.0
  W[3,3] = 1.5437003168862177032119781431887132717992213231830810217688278660048793699655607251032509028199570714453519005811383695952833734347168125610470412548068137827145163329412583685284192e+08  0.0
  W[3,4] = -7.1314717232975272322407896071751672021920177297758693451235513260494134904444876103743565866171993254271633666800358684596964547773544448115469519211517024153505514251249206542603387e+08  0.0
  W[4,1] = 3.5871165340778226297999318054373019027327100813170034458666485622270892219625027737883660654369154420478747057960011204458616336520304081766657595442132161488569245428424216147347517e+08  0.0
  W[4,2] = 1.3470117948666286163255734684867903682741437620442941715003806999136611603501747062753211952545050344880165821944773938620680039834061644494749123346332479339713452637752573054144888e+11  0.0
  W[4,3] = -1.3406557219650627582613920648353287791382628084057001592076819988856679712217418835430933713085049356895546532968927043887740836028309476343647895571291329387124468254877226774025106e+12  0.0
  W[4,4] = 6.5336528063244536307420761929735752481894254157052071362707644666393213415723320482249423139134573418341976423647163959574829982992353317585090339233853842266613730279098187880992678e+12  0.0
POINT HAD g800 gamma=4/5
  z_re=0.00035156249999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999992
  z_im=0.0
  W[1,1] = 1.0468367771390954451857017775885519379714418601059944818390570446231756892850579037025032948047740126463318395186844293872641021633681006911172625415718821984394831428240849102737623  0.0
  W[1,2] = -8.1884043565909512737302243572936022841690090528160163816516144164097086503087511215861279166049034364353421223671182891219663195426592680038844720028948028832904522920243805183767831  0.0
  W[1,3] = 31.955452309943947305273186500843410809467812906537948312920279959688604271956194731374505752717883586219376810586985487010184406413625588963122269988492787966865888547388609526790344  0.0
  W[1,4] = -82.819476331376355533249974614613800516218254744548032622665888713416514270095187953738873500864410757950767029367009568915827271416593396336256008445141986973779517136663819260854679  0.0
  W[2,1] = 160.56595148520555341474628073296706648071422186903505369483588897833361046804983299629125989892339683458912724155653789192277659257171043534053019699461540743893100417206611567705684  0.0
  W[2,2] = 2182.5799223644466368279295784031212699216294552978589861188417393025484191691982287347141099066091752176876894510164565877220066364579025730882638322459325468665843899552154197446654  0.0
  W[2,3] = -22231.975328060913944136080114720907179827526490444521879189756001984220761599876570947298149552291141103057067637490824417150087635983600971593494128999801188999796628082033113856496  0.0
  W[2,4] = 94571.655441896938081052077244065930204110884897960216581896708003115350397099106477670518566357371090721945398601677089098519101892352779636976742305855529205633329476661102649801667  0.0
  W[3,1] = 202504.72675115004464703357204592993812737663101397647799181849063705486083657237908467576069788518315937622266807567131995178429636063936906291962600427790503271282803264998712740097  0.0
  W[3,2] = -8.4812453210974575107030738406038010285216681629562836138510747627026221969615178698289605976939856234423734705950411848709633610233310786395966563311797887879113123669895565314862782e+06  0.0
  W[3,3] = 7.1065318186573427331834725972560397421868102649400567499578607246726019055365830527807412096737177575327159326636392898028355873061676775118597937607625337591096238087061632113582714e+07  0.0
  W[3,4] = -3.1300091211336633800530369157454245164650579418576868173882298016549066239851066544632550259398913717086752517708032882736706255811319067940395142757620981642187841553928541558994545e+08  0.0
  W[4,1] = 5.4504198173356508650811794702931655764611043224502222825132518477853181027266968676311509377483573328251613912825151393768796654911937017917509092722875391832497371890251979320023669e+08  0.0
  W[4,2] = 4.3600435119485105515382748412526710073927840074317152159225766764486820284236913058549563760336206008142967354140047123802595581784026486132434662084814629340260637243160712636575001e+10  0.0
  W[4,3] = -4.3195698540883460969556686402905518398810212370581668475693432382022481761833669468177038674565967285956345313476698050895703281047258489730251918769483960651657324667415504434900084e+11  0.0
  W[4,4] = 2.0390821067534368703267895234038549517338313124218096468601311094006682891811887818702033012062317349296118659462479850889565883285359863889992772726482480674436879114043311510416086e+12  0.0
POINT HAD g707 gamma=sqrt(2)/2
  z_re=0.00048828125
  z_im=0.0
  W[1,1] = 1.0709536505830877872396899994191445469160403375218706772509522264023454011328392093613496383804556340371732997205884603313111038398676348344431394750045770153110775672032037227460298  0.0
  W[1,2] = -7.9551403851300185940100423525667439537665850083573195717602432094929517556753821803294821605466296429176306412768940878256874906097364014625030743568897843873594012213287280930301805  0.0
  W[1,3] = 29.438265419523050318290892294742281880461732470745541376139563157088150513362932404715858238391969150218998835583632005618418872957809366244621139324447566388604563188359959677194672  0.0
  W[1,4] = -72.14857281741069391624256758582216146100087351779156235375341729041982764152218713423682925363383350025568669761564240660293654096864973437266783501023022816620716954633879580213046  0.0
  W[2,1] = 194.56455848371676023089689924064315323915978877091767148654775646394301457407668926877751500232369435878267116020945895718315464306194510532014869161100392219371156815137870073871721  0.0
  W[2,2] = 1307.8284898346442495077956472291878815266535604467566617793079818548150508143477938808924768054424278421705794612729136482625554098904006918466020524691131814765631500578375702646905  0.0
  W[2,3] = -15393.825499532096039869425641954933336093579264634702361332375488747784381047130065707251735797494370967592526461694863604356352432860888060448518598759962148180154855898262364089643  0.0
  W[2,4] = 65289.740085844376244575215274486762246837734752606273945663485597387991412756104022218370060491810981934675394793942183325616561951111185041002514692042109684961181657687288505553964  0.0
  W[3,1] = 305966.86711514013373552511698157580097575991472188891735732542541251177001138465859716575494086419238733470510357597028488809273859028795339417424125179263041630604363842595189144617  0.0
  W[3,2] = -4.9752151987952144504488574510973971084055789457102332614519774046223474676387219475329513692986223516469756104800888488632023448888320021293217284006376279932176117453116143214352459e+06  0.0
  W[3,3] = 3.5011366375487607388920663539551910818392080747008909767325388265584827051902757578308471152475250343852139051754534011334649037639086552718598134025493030403482278952651877570055469e+07  0.0
  W[3,4] = -1.439219164701465893575363415367939388910118612719257327834423164980633210683531261778175223760173513504252658657087899888430960108895527255488105507076502951451483488566793565182638e+08  0.0
  W[4,1] = 1.0412665201220214928533452340575301451151243808849206263597084394411672307161014570532526610388135965908388868984454891270652503572190054246949851009401980593491276936547796702020723e+09  0.0
  W[4,2] = 1.3604388146870590172816862451908072702164802733790321738649956747101278723944042029335346759662987745089032727270147665557133884877835562530309433507663528402465114470476814072294453e+10  0.0
  W[4,3] = -1.5657501537093091532894619709957582617027947563021625688194266647573383195067864112249612471451205972544194612263870383057957527716039996280022960346043284254465975263107472838094868e+11  0.0
  W[4,4] = 7.3499036522069537248845325912924114978113962735541313262479615664226108921691788051527662342198380585725836396199013681538640554102933533341106350816728283820938422297755686766164807e+11  0.0
POINT HAD g600 gamma=3/5
  z_re=0.00062499999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999985
  z_im=0.0
  W[1,1] = 1.1009592492379644756425961215901766174226572781743007570857690426146264948863855219962019059470453573395243730399422281698143703036923717457697325662548692076897351468676946137820639  0.0
  W[1,2] = -7.8185915893030165331660679039751890285536863834891966251898583681999700956193267724125445729196838325866103199063705271785726118504350191957972517013940621001825922169771159352703118  0.0
  W[1,3] = 27.605721328165538414653305280327415623726308425217201719668765854733805330419984495911639889485094594000181399480818023408416435423529672126766000904676697730916796006887211599167207  0.0
  W[1,4] = -64.305688871696568800406391104480951266650738760219048108166826299970077972228657512673909340785273273773132637705436085348122023275010554181979693433832531290107827295179352007138706  0.0
  W[2,1] = 249.30338881493576950739013756633052764693946668135381483640470923256811404590159122516136455572831934214856869826657622862975274158004941775973566529997161385679922236100689574315603  0.0
  W[2,2] = 710.40041681841716262259376100471533831664883779497979160120720459718305878996362250852805520257258078330103610552389109709365164506361831265449400832224113994009525785996670779012917  0.0
  W[2,3] = -11748.640151229724102975099465245355471204446111718685614057888487281379356332520232043046187533539929878845219103742933972244564830488325995669547487165424066115453132896533152224951  0.0
  W[2,4] = 51060.088751847370835611178303997408632683510241686174582934088363782223224631410249900135547387411064118742594240452515637891366472987282215132377543615730009963888117888140210267063  0.0
  W[3,1] = 525919.35047343407560072000074901196104495346317185894590735399374673985680561820603338964587156468190381328704393001944447612769904626959855445508211698515340016992058261621739043775  0.0
  W[3,2] = -4.057949855956480786143027359586353563211994399599213204876444815759330410069512173143141128395310101751632932623511752392943528375594285385605973897912618551813181326524419590818492e+06  0.0
  W[3,3] = 2.0117287902865098005923525264114375940501003851647893406787969012108754638328810030369801554426968128800202120371564506663994151048830552857115254512833490356145760639961862110708699e+07  0.0
  W[3,4] = -7.1833568124899633682314900037902338389788831316066271296960388992508924638111935387504819381122255448866539577706777852415818625577666480469301278241594425598453326766228613352123832e+07  0.0
  W[4,1] = 2.4480979656618041295960714249728473626582343946461163431692619783700917653781982858812795585154102870433866324066189536627179815954027685142798231266622719420457831719942861704160357e+09  0.0
  W[4,2] = 4.1381506670606210272253052836163547159476816523738878394464296349816524774209797603513087742648399460898515425491750398386492389628560930087639417800876647737654285348943090620385504e+08  0.0
  W[4,3] = -7.5687583025266102562627378859834119161012141607971558627267273705330603410880668046466869680436562596117215012529780304181921146907353040792317714186199770103042936795415965952227384e+10  0.0
  W[4,4] = 3.9447217380137714485275602963113901339800662945946368819000237773226215307779737304059738783167198506214116035171707242667305400714835603535453139523077390124301869309511159762790086e+11  0.0
POINT HAD g500 gamma=1/2
  z_re=0.000732421875
  z_im=0.0
  W[1,1] = 1.1314087463211385671016823307085428648735121872073585810584558914785002333135892623168811943604102454390271224869537731762931734376651372705427308599582090247955760458983985477975323  0.0
  W[1,2] = -7.7661944313842525877046889339111847572196047405757059110690850789747964693925547743762365509471869894038886508626509310327082713691100684202362495566582364182050613744323562299760944  0.0
  W[1,3] = 26.445624971137465079457575341659397793134942109172364896519564585712275714452731764098132411122342299604526183309450329577496297280314833062411556001956530791702768794012635520972387  0.0
  W[1,4] = -59.157475856960591155293372874839944065657261737440980307439194082131198768233448850761004141981395317377204696390392297664246255411767047503346962351337202769928085234344713299196092  0.0
  W[2,1] = 325.06332726305141927371963281880890634746352969534807816496758733100830954904776863308769846791168501325023432281208395929187109928673666562148098335862672177897639587278351687966567  0.0
  W[2,2] = 254.12028150603062560081919850781283662399545423827338714475818600185935763840578316387730283944661942235627719278920926380204651401682061282361573860267825127888595717584718017258056  0.0
  W[2,3] = -9969.8884010279496519184844989126516505286092455125502534009826773121179466526954361989246497130685707588871292962532408717380961586686846617003506792767020366255688741658387279665028  0.0
  W[2,4] = 45498.849423034836477206756678007389388741855385806273925600948062066993698068728028820724950493249204446449999881607928442112926096440430762065388962950471160850706754911250617984172  0.0
  W[3,1] = 950712.61981798491638973212302571575594379631025171695296270777752878670812343252655549313617753749807349460221414465816639088427344430456335128429458478887407021065141210558533684767  0.0
  W[3,2] = -4.6965965765120900729426566012661677892699987928808842497207357785618680268414997263208780080070019041383840060176818842477289095435953429567208476539549047755514719976724913170545591e+06  0.0
  W[3,3] = 1.3388164523212231097515171528975292411367966785007039095742257923099395599355508458075259974190841610120535434605958513547586406323664538057393623927587547262264178951866976659723229e+07  0.0
  W[3,4] = -3.182971320872980449268644550933396099524068137032255917926434739990889618689193175981470088430423754954546957275339543315942967918391719367589808956458271365978632904940484644855148e+07  0.0
  W[4,1] = 6.2750063613762535847459751331132558669660968536014679787470872029449386382859981658477424001428003158315968322186928579073422753351966595358032000392044248956037419158613590501832149e+09  0.0
  W[4,2] = -1.4520230179931322784658869783195808901200051916226662862481711679543312246344303551126343386321105075890137334568549575591665162765239382057662118741773072517957503858089311676194803e+10  0.0
  W[4,3] = -5.3972031906442296550094345967612224715189926290315000913227582604638227125669881296654070130735768765693271847771612904457911260323712428748196102295842292259317900233614114599027089e+10  0.0
  W[4,4] = 3.9077034078772083291694684477912764565185379123000295566842947937318983609375777714366954433101378824152006429012196924559163107255242219527594723917396663124733593164708986216307686e+11  0.0


==> anc/bound_frobenius/values_K30_1_12.txt <==
# K3 (Legendre symmetric square, 4PM): operator (1/8) z^(-1/2) L_K3 z^(1/2), whose power-series solution at z = 0 is W[1,1] = varpi_0 = (2/pi)^2 K(z)^2 = 1 + z/2 + ....
# Full Frobenius (Wronskian) matrix W[i,k] = (d/dz)^(i-1) varpi_(k-1)(z) on the bound arc, z = x^2 with x = exp(-i theta), gamma = cos(theta): transported from the MUM point z = 0 through the region Im z < 0 (the class of z - i0) to the arc point |z| = 1.
# 600-bit ball arithmetic, 350 series terms per expansion step.  Per POINT: exact gamma; z_re, z_im; then each entry as
# 're  im' (ball midpoints, about 180 significant digits).  Frobenius normalization, enclosure radii and the
# two-path agreement per point are given in README_bound.md.
POINT K30 g995 gamma=199/200
  z_re=0.98004999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999982
  z_im=-0.1987510943366098802120148041641799576187326323605822935509418751552398879227002879018768793474070756508906653094995270891876421702165368859877606851109685560669978451669793513940844
  W[1,1] = 1.8281307767910162107070668408498447454442447667391796664918588302318543761560752836404741751703936439928989356501297086514033846074024005151426810736539764385260040385011461399623731  -1.2199046644705306152116359927226584041639590674008375299822113565235953034177730664586012014171359978225749882184849305632218850409839135319222059553624483660653623623173253598951648
  W[1,2] = 0.54662242688762444958332893985954663943788976649761924844022944821179305519742169210048958122843370598548886837164823784008570884125671551488374701770320860636357997473189095488897992  -2.2555345415506356868166827840995080539501623369602619686205192464939720767540367936689869962947819686830708649236406657989690765909264830856540538903075448479182344815427886212646551
  W[1,3] = -0.59481193695167048732708569658687566017821450072465564018295569397596241891168504988653443997469916281785683724100477578581389894687639826603369225616199241175920111673071738428558338  -1.0713345271935430212024701307585396777753077865225155830794221430648510093188771552137116397604824372055514581260934619482560014505552496986046744843503765234144834987412118845570735
  W[2,1] = -1.2148829066274418533310603971376443026154377224898842566947664991763165343079797100427685341941061491995936451310993105878272064546381556097144557689378939557581760262963547216508671  -4.2757119304896650101851008155196290131096834785134977157568156975115003539434135874533568783730802102332971652770505488679715306420326391705100624826417350144736206120501909910748316
  W[2,2] = -2.5231108484135248845003329146262215152690317850647100371838600950713638985740203687201032761328956965115302080701427043296633863848487162929596478594621246354665467875618900053455567  -7.2333238425200154510202993655720879166624088950856152234294701048046805763992941548537097778423531948629948123707996899732829114129717523731117592355238687828346684400352430066203586
  W[2,3] = -4.7043304741568482856565107275311648624007087677224058482473598999266418159969392006859910878685948104887195638808175759988360962976641657729274028285950261737879116795706358328442645  -4.2921210289462295568407888245173414061974620412154963230926072895567860873156059441310236943196662617801138911229191810408050515778067012228267261076184794945149493093295256581994166
  W[3,1] = -27.621326073736246525835160222363201330008240428708171080901659224117928643600569599225469627540397225602177681320478458934587000740100093981747235412444135466553981026388013193835768  2.9151610837606974135109394622630404907096063148876257158640529351748062902082448393847802609948548214356546080474102040476484566184475091465054167564593738052300735653895390376668039
  W[3,2] = -53.135370807873175034549465491115937194755421564457476297885295051274778108538168809627727345090288924855487614478543787420492449478865215263961785928602835031277844482518627007492816  10.844543208309429518776235378780393401042570351606629596699139344121800887393327208854912064423848959356249362904784430300801348921345086813105833733377868751863272431582794766380537
  W[3,3] = -38.117596868242407800219801919082969588521374296459701867271582627009665631600497309070658431767838589226017271752981148358274860674080987047609901975898577241515586177901634386664362  20.38277360877632565482115416721254987306042430042172733672214731516664401972947841279737571550273546500432961722953230293152704948429627166212056091804302570090568150179545476476386
POINT K30 g990 gamma=99/100
  z_re=0.96019999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999
  z_im=-0.27931337239738451161959684107937106426318642095823606904950840068353109063539217762921864081144974456690147744053317828001785844433105397656972869245851635202176698579493343036294929
  W[1,1] = 1.5700666433179959871643795483513496020710954149388463224715465628403736594758832605767247935056433400512495220369185461254820488965798317702403396602913182001980465760593101870745355  -1.0766284224733220775711257661208410600006566739162763759685744351940066397553070510543340933634032851325437104429796663403080864057044784018804353357268000858628598380011018709383377
  W[1,2] = 0.12712750149285207143463494934345752530444430649161647679601918907726975850645604357678872899058274785830806854860662165087264381437361245758284683157974516774448198667429893672853016  -1.9965799796449556950969070470150517177712380579316709996616109259305519696859331015160194056456723170408677448627933904894051062496118841646434049743798111816885617145606913912416727
  W[1,3] = -0.78456376851222226524984070675402412512039653408653812354597956548923180541000036169774397778752709153679289851594598455802270209576804206517101523643452769971709792069800531725027007  -0.69965429903312957785061462596553993710292112268954760785643030578783958861136247519707626713675646173050207380930095452754701625869243712874471513596385984830935568391998570323345383
  W[2,1] = -0.72792080191291337194995732704136168251627470814362183738164862351393823852409693362569083120576077623402982026487063116493438073763000658630955958790569689372293538298451366174532388  -2.7753880480283770123235020986385196521364988593074737978191253517439802358570051136019649971598285205591817434947743901194011988731665097984589493946127947056766454331673321449909199
  W[2,2] = -1.3073701237553938489605532529460637176939444182098137711817581993470151196036486276731840537723339387815788987286331196504895240781644543820827458749663189601096573004341017611853646  -4.4264899575505179662499757277812679896907198744285232177487508333911689486095744684086016550007089372422041806629307321194819006500981667333340353204181851049912056007825353659481848
  W[2,3] = -3.1169685826388597623239722593544221426100579446974103988162529761639977228382733348679776510904614395946358312190525456734919732379513773422162716945756106528761433604073251793784328  -2.5445024280321636942514092404123374779717033192846724732133103159995658881844195937445094051571687802253978445437140728227128224471826858625220585476680610771320803621758491233333638
  W[3,1] = -12.925049673504799012070248453597311903898001172063006029617286527047836081683221173710718828566509656733496588232285701981587653354127298343858720203174516048703939794834918588612066  0.52316918814137830859697103467355812846526012387393179803013157055040501215778756611408529057676569333721066718047225999411253783003426663214785246786245672225306434766020039777549551
  W[3,2] = -24.689910418602687727041674925623814647468151662037934531069369000169214279779366930464985070875511722890251888099337253255111234620280334775555812806956607597146203851814429993198755  3.2694045661969045758652261378313501932747190808239983074807669272016650087074719133196883687987473482459744829754533133368554330602386483454701454857948870518543811882804013969820923
  W[3,3] = -16.079502322487671401595581339310198334329601592977870415521739513468811756507461621676970809021353336419563428810784824875514176895176944360149347472964228787336556884091401241755853  9.1301157104235893445595405004695769961243324755144406554491613127237891333500609878230991979484633411384439327711536444617754478468982603685970481541550325075654139059981886219139307
POINT K30 g980 gamma=49/50
  z_re=0.92079999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999946
  z_im=-0.39003507534579502225591608983247275402982561296130798301410102038329859397082355637295998373748698054666467680310442889525159171869924758362204861212606011244281797943984990827110283
  W[1,1] = 1.3445888962741330514275412271992664041847859476125428917024952147422408994579040068579040732308768463130004420747351209102910088098740895575712992120792560846612275544424672021695245  -0.93035270355734257483261277878302046284936722382608954010497123487805914893881020329317297547502994179448801011863695282407526551434121182053511299712032501331286705518584091794098515
  W[1,2] = -0.21699647803256864135621832824665696810106670798819720031415344482365024234818220160993985617989376351216339913458421402496294600101106327020747635286671510357654981269243997283483596  -1.7696263031240836196298593499966429951285602710183833180327113536995042337200117809317875366230945057817035860249089536610140851148825554805198585925256306504714984663852608684735283
  W[1,3] = -0.90928206562921246298059962798625688600987570828920567452523949791352100676118403486505971702426375113197341877187284397044805318744127474723155793456733826336512021423167846400591935  -0.34356252243543747733929737816189168195646770061911696238912565139344352073016245399568442409602419550237714423394458635201617252345208397438091357834779544894295145779615116491240787
  W[2,1] = -0.39042432616005880295791496741072142679510325415068308718609188255718171396912666386724959051882738540574967530570935122884465025881386183495221221654217532772499221291861445033766283  -1.7940074162515067576827112809549029887160524384304393040682269179126004801680478902871370099617740214245474760122091566193856719013220389942289692227142022646428274951131867687703618
  W[2,2] = -0.50917767384504800239441623863022264716532958510917310243467954535395090060855332963382194631977425108815530103838356361786732055364596424330997655254647114544487408757770693176776542  -2.6043374741202024537793682569247920573601420981030312184675757580730117231714007487192301616993150958190736177347165660456501316842230010430652034318940364925339264758124203054537735
  W[2,3] = -2.0267532001229122604948836893687209275889663570992519636606940270229762810733569419107478215433121756409632882153288746515677305640359506574278689314541968426149971672518879097197922  -1.6248854922563350388658934605595897521256904686757161926977639464936766246870215424757711876687780690528401247874734541526854919553496088998446962550799088805302154572729239578113728
  W[3,1] = -5.976441822821394942697164918211321392456534916398944886055276733705886540684150651474662258192379080994442290543951436634585193506879274856564644219446093628149648868499978755039883  -0.36677833395973607480823285195744871576106337538144941459694466244991752579869851278388173192733476660580870232447977381819565038014232813825815987311428147997983806251353776531967063
  W[3,2] = -11.434489582899398139255736022168917866701777020465082653606510293679437491626281041374649738037859842847788245774394389093680716820443088102833363910784591091862304849869116689436859  0.042104313791055597061315289999295668380085585063587914370174610064208636998407410518646682568990314778663255308017984061369430792022029512454382428476467146534791003261441168009317073
  W[3,3] = -6.6875014181516466418655222664437135028095148997609344546720900409390556405648512675911325655585383625755556575056783814220275175174289197025544939114374187293035188744674877455865301  4.2603701746103810501989144616767161641950918146986769419288554298354312554925269584001273029399760342175543658825332656964014535496921404285001608193487621726996137848051398819013999
POINT K30 g970 gamma=97/100
  z_re=0.88180000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000035
  z_im=-0.47162353630835685849329203941610313215490111903386178452401459322366577558394084494379920435987939514757418938144590530455440498589651003916739828018436788719693422299889743714548019
  W[1,1] = 1.2280652916730843974938891300704039439521639301454415718641081045515498789512399642329513496792253083803750569193703255545055001538857597809910433309853734936462901679668917463823169  -0.8436346471440152554692445425264084736728486938875283635236496536345348405564193897516995343247950678452504689308622379664572506893449855953393204711105815419775502737117656502473823
  W[1,2] = -0.38334344897905691639276038410346879304814116692106067801809431835631393935269042783683637309935315303706279732225169956093334561209467785814947636974771399098967920116633404515191886  -1.6568305108883762856367731104904842794844527018945764432126777425158823712869577517432661876070260985485314097421346808187627143154045112948710397182314065535553492860329897093998461
  W[1,3] = -0.96004169760284580171095603893492245813687228954722590299019250834933198756353491184280434706371168682045088164266862486387362139348108046986459570665278972705792804519162540301262609  -0.14232900935169879296313096460083248539539670636192874881013561128503084726625585624211617856717677288480533293408420868824467886061927703796212529655960755736213266969343234437514868
  W[2,1] = -0.24512990666836374310679358804544635787581293223718642262714942782995063004474487415763056823060885155689245927548167147220713735878572598228832362639235022818022566208909312485897536  -1.3869045588157427401683788355184062986222527050381917790388707186467751462625073028225698091764378215127044765732136531477402218170603441271152886581930709984944059021128175233664795
  W[2,2] = -0.19383243003923657752043147457193008715930450143604531649782211570212005073989896994818637911096927842692266873189424309307704011366191294369719648812469571174263991318260201108926846  -1.8421603155557462843164518655120607058247961579802318756610822503451730347741026333091692897352686958226388739919128228924542405337436880215849809243282082226784982326935635402000457
  W[2,3] = -1.5395286164364496398943481526157631593678676967548891521530725376920315289231310202187068031049314976951968091328467806856943942076169713774622522802572903349930998665980868972775915  -1.3336810534521010556324714706638414249793302072738357248342569871660630016386965958648485972353525563229662811517498062782611650234658546128473855858688837141815276891823531181124582
  W[3,1] = -3.7661781056489784135716888635441399090378608119699802726032953246598762817445604689915653267580127922537501983772296438480556787921687837249784299288960520726188290026966922104255464  -0.55012256461462493719799507723717050736807723385704524983741635160830862399696287716122766673727027270392364037599355614651931967369821470762736002406606731847218062033356349164568182
  W[3,2] = -7.2121813616774453492044090421599330217516760120424092195370192121295944330518450556512905555413037094970702477677602036672256829648508739314837274840303507695695102270835862823230812  -0.84108675992063632309259802485824250515174463837171292123430326720756053067192167641079530883373696840856840364560980132564381190772639589861775977664849606788844041270514683124487001
  W[3,3] = -4.0852879421073967679058298173355254487089550109817020625132328704985275982390470860846790908821775263631017672965739618928020633498396956473785340165527342143380685601409396741674944  2.8915823010154968742329368430923961935265226029898010123489297785131191436706674978601980113959111082802428993785830379922335468492910139080535392639532698820026756662097202282294973
POINT K30 gisco gamma=sqrt(8/9)
  z_re=0.77777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777783
  z_im=-0.62853936105470891057852832187097692380874305572308803252296877244032554598315868393350557081228514343778393165818324312218881602482254987228627622093330481396143229596778026344702209
  W[1,1] = 1.0661859232312675999303177247204825004906988938715121120331644780414891817413345969187677866604210698438306435952919869257513801173359533067483530928463749657284423762160489293465464  -0.70421925560182287738424663072224425324445155991255581863341180142848468520242325952472142614130952215010349536720618273462204551810346435572027400882716379966130999611411193457184962
  W[1,2] = -0.59434480666974575843640440500332386973499576983860598473944170209782070741708350017653707643459304551713008102696800733324117550347207881062962917800050724558446007788379265314893606  -1.5173992184931681654948068591362932145481457768299856404891956995514616028439782439829467576628605521606166037381006969297213973007830292169810069963687443894004596003942548252197232
  W[1,3] = -1.0254568132314467033821970724940357313409213647594860967263936410702689528895409265529748383590537402536079132890833891529310867093765879689433321381389567894861162220644246458589773  0.16855588464892619970350744670285133868148134698841574672383075532222948296073186119774080986171518455603786372442959356713114859284841795836524375568565634574303157309195264719195412
  W[2,1] = -0.07399165080904211635583350277036872129982464908045586400446018911050848974836679319109894357557877965406667678621263156138395228009518647212537325889538517916669001818707741672652496  -0.91609834053243773325802923870049070261170323592026210413913139302780921991658120061274298225446920239244276132120020648020681541589734756316865936651448576107650612094077227327196986
  W[2,2] = 0.1154523938091942015648375638777970162587476040027819881113893702878226294728356848387679668431400794442086683832168240967248876748914100392093377469914984147620568257642201616732512  -0.93741016868913592343141052275970008652860217064413782275155663436546411227076392894700873142229029685970574150679696948757697228380517938508109240510437949450244393037801844344113346
  W[2,3] = -0.88901132984424075904983760091644035509048405462487179382395940985989011244531314816455336971197508660852514435321968109901556792960064066083702851193680928912694811037419631802764754  -1.0983534248558827955669589529739871206432315308569304461813231472020803986643045877577920428865403786383526921419596196661223352845625371331098204978271177094380952478333831844737536
  W[3,1] = -1.7477506934015788679289630570115765914070611131113964186408933449794701967946712195182524346195925151357956528438693922800948523314973196084005534818125035738162371900626748646404144  -0.59868441851934542456543764867105308261295022654752248368623397122873115621319090832393658893936098781202455734829599853385951190484673560421225057859627660822260759490306663131941417
  W[3,2] = -3.2240823332331891947145826512958974268353854139737556018291862813568250884275151361459105393811235189710535452854428129635110138853458015562072876476308339940941871194109424776060055  -1.4491924880043972935199823999604394319014678335220724473053034788499245577943963893232398676544410647116942108503104404368452423597008488877446674328602654076040734163706811334983585
  W[3,3] = -2.2357376659516444330626504048675647656580107717088364799774721221506678698550992250470533819871345900041791555409058299631016333551816553687019782600374564887061223173668360195589952  1.7369626300785417615244444146205275997394201592251380411396222628169331417325708302887146255409585880473313859331255710122046759933278539188132328218546678421740086132842646812941264
POINT K30 g920 gamma=23/25
  z_re=0.69279999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999988
  z_im=-0.72112978027536763210928043159341442579477493830532368581058469179868273512343354381333461710600608513059425060111521727835844999137623576137463079524425480595283191287214798257530243
  W[1,1] = 0.99335891349637960274395623339718785139487610008291300487448184003772153625767328540544948936161814490273021975643735123204416796207025644770694454693829404431326570785844213905336033  -0.63104958342510912669436199467554341106143739822106551053673554249613616407725170276186092064029735435504626349547980452787048250666381700138090028062328441110354646788095050755481892
  W[1,2] = -0.67732404571796961028590085023929527436541587552505762452061314071577102601293652161587259010842573708924578153821549646806332852539884976060587970044214779998689403460316407102489029  -1.4689496036053956587331571623089640613307693009320519164003903422284486336719710851505394476296190770822615701114559422135355270868164330188966875840689130215001111727851712804895269
  W[1,3] = -1.0626440814720016727572713194043447351900909036908021555869207772986319791178033907575693638112248332832863454829600865202717142340387956817616445148198994114573059643301946618595248  0.32654237971855897554596966738164549494881813556541404670745086458229632856092728291340777321232199917049878493131121418258139869739910756948604933968850070552473148613135501893983305
  W[2,1] = -0.0082218942530150274753166243593842704804160403765684635785418554676750874312331887303067521028024517124744626824451238430624481366334920213893209436974279834810159433919110094979077515  -0.73502468339356348363481648036330744325169443543586210178542556291989497568823403605375977750165673890787234827233347245830472143851225736151236394259716079055934903931720428595072391
  W[2,2] = 0.19004485943500630831000800360893498519795426587878446088042667435239167761350725691295962152123185769665664587856955819664125876093280749037022911874433768731948834827623071764018809  -0.57626621188068701476959232404835301773012090819394009353864502180537786707710288463801111768628563474823774548826242899436717613407291411485397865720033142590053878699634883168119291
  W[2,3] = -0.57386627097560590406937697881665483119080057918676785434801062464305775296456025117706400735656792982827523107232715745074899662899566870574242531835003669783387265980669378160976965  -1.0362521026154327863966361498967730846989932320576941097422211222728074421651513848532764306277897691009988369306939028902626203957265033914463968874344340007657400469212855325467867
  W[3,1] = -1.138010106596900798552550349178387201400482435401413623401784919167623272898705387774807466080177187586955717773213646078843021653279486168051554458914953926715583730208699299389632  -0.56258666225832974053483296951265502265835185468218555495062506450558741596135149741612272581226878282680323616780423535004445667761718537167132611724876541656393249281766336291453414
  W[3,2] = -1.9105841775412377996980900494615226195004054440821738652239806718200997154196723019565173916459045212098023518845898467091860376851046086517260407237740320257814914287666047874906131  -1.5081566746598148929729542569385577578829158463953598429090552306003175074059094229355931517307283046969193649977975559465335416627411006395942596190913767886127953612966428799483221
  W[3,3] = -1.9355546911329745686307779173359639684144405132136187083694900761969871721631298444022884065766297481122246474665874526160433735662601031683598609230710664365446681317593671214337015  1.3094222760173943464837270392775366374342583229542209400788769660711650152182930612144170327022094356829873619330175519458006342987726024845237973415963306489957514760936624549190053
POINT K30 g900 gamma=9/10
  z_re=0.61999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999973
  z_im=-0.78460180983732123940265675709473081864466070654184008864026194486872031907656845541810864805335001484301855183368935845332511870108870106218818095055514458217599552539829306021115963
  W[1,1] = 0.94920699201194159310871119547248524454618519797595990956423910129570612013963639745773009430722703421377400230228205924578128342267976979261464184098464416719429841500488782208984741  -0.58212431194077506296283612492360012133845029761243052905709972947369948388495969399786204484469481889686117243988050453940224516064177623479191175968821201444829185499654905401126238
  W[1,2] = -0.72183887869906194537560609175323779640882343755690287123165146521240166837830381242584198251062177506980102850680868548268940196426003102208587537754550276600643383020385115040116035  -1.4476908494646035871260328379628755265357374385932974301579110866599821066954417067654134757518679883190105225775307240869799010991947924621042471684007725939988624702843978455285371
  W[1,3] = -1.0934316335565555652279816832084791509634271218136804991272954774155785884871964668693528261437895456864184837288250611547844077612950999605558279215365302382614994836422516981529168  0.43034491483907582705556951260402813544613397709023488222949339977906400277821388895505780297188599859345175172132771248441081221466415345546719950539309775107740646950116665143938115
  W[2,1] = 0.028328565576353701388312299329639553929350523000204155969542654160751876255323090065856492310714191968793001440899948186863866938402363064508742342878215291840494127449286904919645785  -0.6330274091914520238084269592862401673465693191842566423541820286981742618304183929934911034495115459669486974973881398574530796568163408967755338458754568974958891688626156985625672
  W[2,2] = 0.20746789509412954079504946820258428213485696948758402009611828711458623524629207754538072033628800522732554994025439330444661575155758894003691033685085467628521685809179091378339154  -0.3692117701715058011947458369493519030472721468457732125234962067444139564234450474777757576526560852527771576358459107584380970748788208997803337261131367822259059359000798502694859
  W[2,3] = -0.36210731023096525152456720123400634739951646406035004068357552636517401258353948885965111029175006637400320604025190545167217577538739542406297544844963743071427278188113812334626535  -0.99977422012721257477796277391183508318569794629898813999747898896404160059500381707518388271766306871745102862276135933289372539587170398636446622703978915526413711921699650091590012
  W[3,1] = -0.83881829563464049925104346435623359026284458551590827359984121402574902040098601841989002999823504150023888558847779233225266723803501791182844012583330640099829375141107005423656187  -0.52670236349964146792855165682216486540072683191030968628793554975054852554544173437175943813313690071833138604286997300183831741777347397149058251707155771128425901143116159113941728
  W[3,2] = -1.2130567770732015229359858533234826240225178190917061205357464505810512608891918285700845047951872023660587868071473705684237482776212108661834650827287985602029479225370505911207019  -1.465154519354725771469419427882780958991026992909832509320276192884230277100667171724179388367541982476897584013461365108273022017850081674813407563725312124651458093499372358451461
  W[3,3] = -1.8754384586135774164243959056472469604849386927059940912901916720177727143489128107853017906955809378076460170450004969720975523957634270717066785232675841761786381534210368194911218  1.0030098766942869486233609198493272510315451420494806600354899265300857912686129425849315129720883023345297812822545188781413564301540922060040219685007855179030595522248095791535607
POINT K30 g866 gamma=sqrt(3)/2
  z_re=0.5
  z_im=-0.86602540378443864676372317075293618347140262690519031402790348972596650845440001854057309337862428783781307070770335151498497254749947623940582775604718682426404661595115279103398738
  W[1,1] = 0.89644078877676286423277090003497049913878440341624146098348339870655967978061360314233769922760781223655595369801337057126844269092092757379666556685388034010698792140944225829403648  -0.51756033071282449052297877572543142498747436622492978534580887885681000388511777147375102700651884498712906394745649885206876975189355546974165444205169568845400744250280503882110305
  W[1,2] = -0.76646584439563993684274295651161288159470712138866069691691218135612105045522069787540380819626685273068830208921725099074370713118423178540528890510224099373272889068736484345484926  -1.4349819360130686598560678318739975554685496707617895289553793255664828064236202661553767133558340839328494826057563904540931759151447262862093740627802753201994064474741143035333111
  W[1,3] = -1.1469180091758089777379271777890414205446277442954021810089572376596823361724326772743216529545876521876089830124851421286406088559502757725071263313029632809940619157207654647966221  0.56475049271245748977191897337510422562541046508075602583848597173312935168949699770801019996355177904094089109966872893341422380614917272321650181875592082667153094460407723813675655
  W[2,1] = 0.068739000688940411596627365530322794551996185772346614871749547291833642385975328846140786139577988726280061651061263838517247391492097039836256289915367899952835740452766007831988273  -0.5175603307128244905229787757254314249874743662249297853458088788568100038851177714737510270065188449871290639474564988520687697518935554697416544420516956884540074425028050388210804
  W[2,2] = 0.19058497808818873798416650666637924673936021960213149817566018750682976740449356260341083816470130546945045490107417073270696897441993666521575135903087286653493741609311916714500966  -0.13483100760314923283217463259896241959451339114075236470191149471988831990121821429703931300185892145560725854964905151691233598327574798236286711751353572255785433802144699343232366
  W[2,3] = -0.07500649142521141110652357081174591485161639513933875572955942200742830346234997019552850989033369464534128591394535390903100673131709361644648424115811015971349577349892165863549921  -0.93858142380117525028459030835685354917886976645352734925535993998733470817197562430205273117581723186506929760373764254041036844857512500020692160368700229176052838605237192850619341
  W[3,1] = -0.54111415511991434338335382643651790016894945416563783155480479083810049478592233717916283164051902975533494663921385391131655691309835375258500385727838546244868654504867815656700345  -0.47115832532714192883074862000508252566372141059890912056026432452518726952719722609172531710913783571918984598151759760520751976486629946054501258856466742507802775968745337310939078
  W[3,2] = -0.46066207098061988715807070730727177543714476417590142557561534235481721615397573342562561377172231836296491738435804425064357579360920225475747372600600746610773452509623033286611476  -1.3063282591914155987544220171613169336553192811031888942930762968239415715407842056559962540756654225464580303758340472137485694734064294407919010453321675602204180968038286974967412
  W[3,3] = -1.8676783725868044653438668387311444849097920968907130028598626457702185929191287449882880654329451366091756428255010555070299271667574408601961657438677576030030133306840192149327085  0.51411764114070353381549418894872565494550586101207781673532190941129741782606115731436706776812138134836919789442594448575996622920179363917518900668969788841183913459824033101497024
POINT K30 g800 gamma=4/5
  z_re=0.28000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000017
  z_im=-0.95999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999977
  W[1,1] = 0.83343768690616314555077751633197565354404810518729626034099116553091223751806344666293141893467564554201502787168080481428851611789609316194825811084023719501820755734039423058707093  -0.4279077906528832844284307493646895045855659122471235081695685433076863331016661860265696341169796902989897373117107171980313722014520752877540060521944691441240917874606097468446382
  W[1,2] = -0.79948843247831089854228151957502399649901372304024866784063492981256901518887988683593252750967582114888567031470210006306187960829780516330729393482903449172729090755780768799075919  -1.4501255057919827456913709850093075168041249911034859308116704618997979960419576896664548515725606928909728849446082373642971460048656624528256518073371167203084774298718875088737215
  W[1,3] = -1.2601264352468805703427840125903696350920623017817820072830063211163975944713817543743477614032155392522568306671958589652072906194401620350562707463917662773684697057984661411424963  0.74407560207015872091295752478929947723825018135578887153061008256232543487725748285858649885773716017445216568450531779382271053425655171376081768495789082280342073476304232105915749
  W[2,1] = 0.11232130770233233634902099124804696629217839403328954328735247014675454470650072360111148614762782790222822187335162814157406302200914948890259917794035127876372414272355408776672623  -0.3861636731125864690758044353126900101285488918546462965278051491026573303229094223912153882652654806499651556014341744455155090451660745565559776022644064749584308630482251477238516
  W[2,2] = 0.09189325806045841489052657870597342762408788300056831936215125402302328978138306818114883197722242843026284701584807576984063842982582913297491682570120597515112294109446063036193271  0.11504425250893088818409777536932756370245644381268151793219112053611598420571336552348404663393670577793254113121417956877148132420101025555324130672037386348458431145580618884223065
  W[2,3] = 0.33799581528181197462371995221602626563240720009833317593269042006267233412711337257568728599686572736799556779631110145722636058460408265286243256827420408286288365405865917547379258  -0.7808536517608160153449767290981579037340995686772910982915149978946053209155560004879302149600020734919618873250689379034621072860978003827836215623375333891995576822689974300573764
  W[3,1] = -0.25931190803194281607175256754884931467565754221684915634489493336694417696809909098996755457769594826945437263774377587101629824539679191222950236154790811325149015934850438576792973  -0.38677256898372793854363797142971322398659218811493022770592693438333665907855765765627163170419966791963458840399870814257906051101191922688020553535224219947747352638298827184477334
  W[3,2] = 0.30049839961301137382490355553342240037528290901411576937130224989729441761566118705666736091242624641459680709809328226280595280709306145664796690475281002273714050150810020144432329  -0.88273935959671135643109445066411591772376898865099383806420940630552657967512623433625569168109762018151005249837961733040613521293429156462105608704645975967801176313703681649791579
  W[3,3] = -1.7423324883044222718221335552966182123094831510905377780562965566931629845427906195386128422017214648832158948208175292228685999369902178734825271196548489990913559640769410900570412  -0.3748484282758274775588139510020990919247826603869728041478181957198735051494920353076533038198408581569433611932522831144891992597676534741240903066009814789547045885185982116106374
POINT K30 g707 gamma=sqrt(2)/2
  z_re=-2.4099198651028841177407500347125089364310049545098979718302999771588038528602610374756815976954150789041343723288125124578606269849931065815063037552014867642226143264298011181762015e-181
  z_im=-0.99999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999976
  W[1,1] = 0.78332030586791434900842772451798929852993189180548481699783618132946196599895397964797430990169839681743404552689125279040713547920975513905031786111629435791519430168803123564028175  -0.34028987850846764628611165769871576746314657470784265561591845057667528250482802222400237293266012056937585129640130306044594120090158933477192276322327661002867420940720744060258311
  W[1,2] = -0.7944316664950709117571936201285652187575599789864043969016569820406834839174774241424571134256378372117629850885849782521529534566406827777411097188778842891383892657782339780964786  -1.5071526677345712884693433674312409477912363954575272149140634209938851949849722767353692294243368465715028171206793184505700597197758816191517745260044824901531430393235882966959467
  W[1,3] = -1.4394448075885612309067573573180632753003660110269029441877667731943526712504985357820259606413634291532820766554097455569695640328914009375130048281626197304577353976063994431990797  0.90320817869390470186112318944056290918839476124776285313584108985033758183547453005836091742241868055762725801310958404485941704091373129083849617855092394179419964030642534519134546
  W[2,1] = 0.14333286940376353601158130959523703369608342556632613289989303662116183245739057921438295428039356472023372047507042691639958416129896309127885635110391839381737348936237004342698843  -0.28244086865101643602099803073136473651003452358553632109600352880521129140512324803751106808095944781374876921164951074169547417698635852081663745562252061441935031883215310085844131
  W[2,2] = -0.083343230752188693533319132898398733503795647115636914090575218089533953045771615647606883489128035311436512277993142167287805154992274808253659781441617245219100506229653488900589576  0.25725084333425452635741594502747003737568905515573175556912785556823560722161846621575592445112669629894079695600537994182016345086538362919123123083339094792288871890301717914280209
  W[2,3] = 0.72191882309089705483811164774687834040028397283961178432800486407440759259587678293682710609590980910879139907065853651211838673273419417156120609500234969095423632967101434576790464  -0.47121596873658941057160816146751957384043232533975746500922969588849419377250994664633984559249455336193600460198530174888147423310199952625247629845553522326390984666634873741617978
  W[3,1] = -0.084009290739654335209908678159609067718378912396165203155921211662601402035362751144441994067231949349347194441196924239791215788444932379357377351148052378425502376249356026865843659  -0.3027548807593255666165814278833357056127664643623705990336342839219727498944436624259070289493731993031775303003810195107028690028462479242338776449661400734850574391449163661022626
  W[3,2] = 0.67143228809255763389524563119410503782511790972976461505138039518932818090262356113989068853079384920754413113018074020262835437573382514867738029774970091326021395022148147665845188  -0.2628420668634923840462163155935881460864120378313330950435067766864893813295777285335487447060902152214698123587357002575474110446062661606167722310390255012263028879542227487884069
  W[3,3] = -1.1124754136446361143226301056243300816424554716455372720835334670192345950572476219949775443943448624226540180912869017432376616969011908997001448266580623096477968258198075037516714  -1.329757547643173236813933733576785264760229680407062709251974208053539915809557779398851668449403757294319467501821541670749160832686441171051611462256910972757380006609079756106764
POINT K30 g600 gamma=3/5
  z_re=-0.27999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999969
  z_im=-0.96000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001
  W[1,1] = 0.74958963926492937317129537336992983611820897533231065536158866578386827776553771303063353659185317786762457979370734628949526116106146598146104430368388223748456306238376577303904452  -0.26574855966681460859616610213060214359889978998000105680171219422028448936136094382986933765465361917556526238797390622267342353352778421451187144817769541589526524066193834086023568
  W[1,2] = -0.75538449103443559411520747900258450445050891574007405014295305615664347530997537598333746909481219792882787841958527815600000876246292220153326803090332165016929643527835537351193398  -1.5926058520927778178018416122105532598635740138100420006976288595048159824532046632499320347985220918648579049046593089858296001129925853361591872379973256288281229396280132876922669
  W[1,3] = -1.6702907450125040970109264542497948836975005062756856544988239391766581614634107430485723422777312802122107224815764612260429172853475530429545981012190485404038512358596775053933544  1.0127573295091579444355795729808342179414944658032188525013693036024533221134122218574018916451724429865693210229188866854484905709321210245544680585468570530111871421832024463312183
  W[2,1] = 0.16235246882488528720745690926806670732243122560608770070834615826295178422652354364599774057630194782909731438148262714950097485096216459082755101246864208943955828109094644700817919  -0.20827892116475148546787879584520470780203403323328623632403322061963507156913844826230048694965911100401696431650365296734102176195099978861069057066081953004404609807910561309474523
  W[2,2] = -0.27591496878123375564024474794628916244453722560328140192121057063163926621255005323014793014549787989968239251026087226168925433882356020849658279851102881297058469490596338489679529  0.27413455901775843620975036079311512970752987161246491445244662488148206520809110233536022170584628767206238408809093137778770395229147631811547077814440792043573876511765988800560733
  W[2,3] = 0.95342501262936393697167402775831317732060720092756707942974672601088323162631391761043915465918834173519718113319976041270223042088923090025233956322748752401976029592994392353183613  -0.03547525512236503000809380813558533870815731025824101597219757352863128345689800177138501810262902161784973348116533237609177699489294223244882395033544012088285262955404229341026457
  W[3,1] = 0.012889789261588192049359262449024876035652684159786992645871591060676485728968075478304260814580209893648085149732817363266307778548241282180912387035819113407345815124893925073561899  -0.23282532116622655865709168448101130765144750575712814135083511931311146148307029663187262056832022491717023426728703305693110402799234902875523730265516204205443516054668653029661355
  W[3,2] = 0.60240476570020942803220307359118640195241004832675701839465061477413022412515084455714735016910785089090766127722471121436778032708715976351243494362005887682019730563454201910667181  0.31127051688583449965042610832871697134741226046588364093690798901028520819190909413794383962386108408833099399614275718047218227049196174455332603182966459598895742764447644700719643
  W[3,3] = 0.0086807156861852017722714771654427721978581895487017632594436156678931605885066620679758064851995500219110358287638986603063183631785689014277354433155251935151920440349642208182308942  -1.7833165323282225884789527781048055014963615676012834994810519210373891371255349066291944793390637942418659660904717330675829413532239418193642001248119307200937473637098617303618363
POINT K30 g500 gamma=1/2
  z_re=-0.5
  z_im=-0.86602540378443864676372317075293618347140262690519031402790348972596650845440001854057309337862428783781307070770335151498497254749947623940582775604718682426404661595115279103398738
  W[1,1] = 0.72961470238730668134744294277721409616077680861789664988210504811847264088584258688606380764254610352096096016973088170165637530882488639101172204903230984877820317479604738049580143  -0.20962091674576460757982891292600631733965669348096774481069988874392912230432164381002253099382833075514676545901106281153923398909516870070384647487284808596415572065456184487223896
  W[1,2] = -0.70098663663420662502089133560040818453933281784223163024168026371496024476164708402113398686893203473247354377010282985448200940758062270693319428415414593330946299355805839816627953  -1.6809059709206494190546982684148215023520199825243930696760460628736043819848322125552569992729434376027957787769845623106231240639391629389157770601279308971189138975002532715760663
  W[1,3] = -1.9061580465101076983415529659831620287573691572326027992974406661307154039563753693862660909207668525951710023698878406501121422236135685621438902952388295192457079868891175459876386  1.0673058305078977099217153454929235953190475972404241969955982054021522882154925630980811063111315939822371375992445502192811634864838621617606370907592570708079055247800792337632927
  W[2,1] = 0.17290106857775723819566327401868732933092279578599872100921871910129992202070153355261433819433802740233350958330496669204036572358965549454141078528864670451936385305698978663421571  -0.15874227155337412882123353477521014842834951119114182285601445450002643482659070082078686242420853579904632148414938654118266955293050471664400602487032143496373814757541873735996372
  W[2,2] = -0.42603977227861243492699120985163200736500886030084305983017888646762988686882549431202545944868404643794489806536946894278823944484218188198006680588461755112790479733809190898609215  0.20912704907197055591342599638854723499343527787079388933030551286477906092738139883685002317648800205438370524444670554394119885641778214581191947473440469274503292807990767535516711
  W[2,3] = 0.99595447484261924879207540187000782065179684587958306538859155265152469891342937771568640885360152842855012409514400099898866313156038969214992702441168724317044759629002577697766573  0.39909316873488413888271520906400175517899082899832114902229955437541398917990332821965438357297036906765238504453999636595927330291944235889510935435300765436962683312020014247322384
  W[3,1] = 0.063069896740386807856958707449820990142615249881278881052711749558608390419218255586719886717531057584502036358267664807973980944239938040618195270373718875454389244956028646144691839  -0.18166530952197847224395701671412214501170704931779965594347102862785430298111988368031935061979100019024788383437148877143406203699282296525226561607296236960493886157941812045649783
  W[3,2] = 0.29604481701077688707327073941227709984536305797614995231962112754419701427621579325040198562956936791964942483777743631243141720503872412240833553199946291389011296631055320671225325  0.63692249923392881331084587811814621120454979426553207210432098289976944032628534993695521390168404843838720984868063809504880659738668856708589219561023900785361697396672337255952897
  W[3,3] = 1.0712929239549617769941855106809558196484406178601926090724457087870050517670577119195668440545246530007953284976760925411615964037577666555471162293357192609974993762736757197716779  -1.5530524708664488855803494640133428832020429982838077716970154507421749790503188028083372613519485253862813628566105145912059783141781352794718785462160371667717878194560339226586269


==> anc/bound_frobenius/values_K3P_1_12.txt <==
# K3' (Apery / Beukers-Peters surface, topology 40): operator L_A, varpi_0 = sum_n A_n z^n.
# Full Frobenius (Wronskian) matrix W[i,k] = (d/dz)^(i-1) varpi_(k-1)(z) on the bound arc, z = x^2 with x = exp(-i theta), gamma = cos(theta): transported from the MUM point z = 0 through the region Im z < 0 (the class of z - i0) to the arc point |z| = 1; the path encloses no singular point.
# 600-bit ball arithmetic, 350 series terms per expansion step.  Per POINT: exact gamma; z_re, z_im; then each entry as
# 're  im' (ball midpoints, about 180 significant digits).  Frobenius normalization, enclosure radii and the
# two-path agreement per point are given in README_bound.md.
POINT K3P g995 gamma=199/200
  z_re=0.98004999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999982
  z_im=-0.1987510943366098802120148041641799576187326323605822935509418751552398879227002879018768793474070756508906653094995270891876421702165368859877606851109685560669978451669793513940844
  W[1,1] = 0.34171249372195029727372112670271248729941136695005855934287518689728271794931211353806036342737737246587840696694168718373881980413758888434794586975557483720866087211955005822228186  -0.42250371110086688215514489559130543956089449961912644197286277137576298670505861270187035439735138183621192192457464044107324608284154351665526477843964769130292983678269303107649958
  W[1,2] = -1.4257720085227478914569972994275781379648433738340566108014019410559377534911246817431756830226933665746997601399431594681892516091664217604613726547124895031942432440551483466761882  -0.092842180244547098158428600800305246788096034086243227474540610167258325796541275912987789583329435659658749283905783197293768244619380637645583603166260422835594054087798008294356451
  W[1,3] = 0.98186068996702598939460291741142192726475916321417436136121753366084081600180101498518370909731003275499865605365816050176971633898505082492084346134422203169856762130662489722127234  1.6013800406820603992220613412309571214574374989997548483187017475803473876120472666669331504665580726690586454336117307716547301795475822514378151440334322951729228386709533988910727
  W[2,1] = -0.17551371685341263388725338530997295018672595193360096083099291444119073990044470550768336531600056959848826346104316391846364933031677840970132026033923705225407123497217173500513242  0.061226029309396454906261684392990061080175532100053047660490856163061117137710371692824657450844892338415281064438014252719274519136757998338604810403186527772563007609587077586910266
  W[2,2] = 0.44999500083433673928972970735632748503778388529534916716904107034339500092047772478130895694779079542963842427377312896315420819917779792705430949973417244825321092617143156986149391  0.11526473138365889376849291227504346587552563560642748689616281487693502425217817262312901540010108809640644970763931882057716597392442858206268406203058039416671180735011776415936237
  W[2,3] = -0.43842586021671710666799007801813187028833606239984906359853039313466619968669236231154046624190809767345305593814010210617009447978923754913366139475036706717408364026056215189044601  -0.49868696349985209124825080695523027855946415379120006865900544834935857428000615814628470392524008720581358991820413495236635481016806900870186667493137724087901917767363892170306549
  W[3,1] = 0.23919664980502205073490790254516247543612618978536551149924070456889534145437427192789648867926339585329094542939315439544807366067752645511862888685767012514632570732471273773032668  0.0049307982901356689746436665174880727871960467288809359662367583763871169895886041585188623821986025205421388231736153615040721086849974999163946900797908186947716938838284101667354664
  W[3,2] = -0.52597556445342777547757774659887936132978904629254106678956416041548614164168402169228430013654978925798275437534244115133772476852632733871599064511948195711118826503178795309264579  -0.24950951106631192527989568916172993063726711556528777393176363157424835688355400530214739186380505969798769031114676437907938769072711141111756744146482633430181809861449031323879595
  W[3,3] = 0.54993141061448352460195219713836022851736683768830306960452279109730293469190112190190888970958517752317768524108312675313520518849729727350125515304267011538900593584987711100570045  0.67720324273468204766093405511835228480943267160863577712514093083978795587076212484012486864971866826386068008507223148717331745898927249285410781500266756171284353200055499174845046
POINT K3P g990 gamma=99/100
  z_re=0.96019999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999
  z_im=-0.27931337239738451161959684107937106426318642095823606904950840068353109063539217762921864081144974456690147744053317828001785844433105397656972869245851635202176698579493343036294929
  W[1,1] = 0.34937560768946430447802123268364822687006147070034033987970895523242836841694405239697562645316888021819560594854287264049062588426225551630228534922354609490633580199897621755642074  -0.4092605182658968803162626717237224078902658999422999174900938953511615812935361477629387079149865095750573608350849918633774343061416993765197540413714257740904529284497382848264721
  W[1,2] = -1.423413745130588989565585589392630505152402774645999974891242822072264847280840722216914590608137929450514067562403246517396152958568297012998982422795611872873808970241227330422999  -0.13134065300258752299972499279684232332849104258519519480021894175200035887443849901884512937171460661684421118826487905790186270379987278635476992019878977462811894764452310745014828
  W[1,3] = 0.94768949846540233201784007320882535256824670758192215679387574557399709173737671147878171372241147825534660764023694473637258970784946105172009476447083965297524465346590101339388779  1.645232161102420183956676945254308189448873186954710642548960897088263040049471301085778539737871577013855743276713485750163336181187156259574036696858358985953392525545535816376187
  W[2,1] = -0.17801365648649952985860200590693307096883065556671706487377110930296532583137894480896133820869402174247105810498685834376571591728866082023604506219792859515846987375737599089360393  0.041747156327659160345232464138042815085774753342054930635114336099538358728407656859427159016142299987676859610795119209044220366597425167024145639415414463363141721927800003109335867
  W[2,2] = 0.43602885373733828638828483173071840547543603002918949359031417851007225623591930286249165055638330093113764965442187056862260038870652853184557074204691796462491433468890199265397987  0.1615198535361257807231469408210264162659799220171618420721801445158024288886073025603953053665129567154715260714306115384424675287409589461031021996907519047736939355698016062579124
  W[2,3] = -0.38897560202780444653468004331148643526844127789340889786155749712590712240740522817302029516184156648768325378129232285893424186215288319351905242391692174806675757625073261769054073  -0.55258522666644562176650473032370694365498747925792254140536021960561756937160916826120572056881510804617874967170186405554729325546332064237396044542399661214568736326439325773680673
  W[3,1] = 0.22920691592465627532550956012559178150297275146788755109926210108593819463807395433228887582096521901714489974586221001767871244261607437559731484736947474894169407508118364319995741  0.048262082804337584330013206856264080132176755780826666695589809073196985863161202974829999648217541594611759455009637512415909012020951890217074356645423769355873716123381278824968288
  W[3,2] = -0.47198513415668485694194827156109511675784209461151358290267620722877473029413232632780423779226457253559373597246483644616953530498697358223570973081681225870510525790315440056037285  -0.34173376808018321431635858240369838506457933791846803243088576627724915690589685766360172459796371131550948034753984090554300444384483517782435267531732807814359429365820722503748966
  W[3,3] = 0.42091320856617391221287487037061957103417211914526805066220115634409817339560706471005091467504781576215062665321164397832412922012661423730770321119258992341157633890948848400338096  0.78552400864684757393723300314642067597809058087033553381924414967714087978101918133836983132763563866343100630540178872233244304297749273284386902519128871223351475272962677476075619
POINT K3P g980 gamma=49/50
  z_re=0.92079999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999946
  z_im=-0.39003507534579502225591608983247275402982561296130798301410102038329859397082355637295998373748698054666467680310442889525159171869924758362204861212606011244281797943984990827110283
  W[1,1] = 0.3595283677985763349496151005976393081362857304861156187648977861184108987470109455922540865289605757403619283612828355181932611946854056951104334549771319047382332174121910565674385  -0.39058855316237761240727327620666440017866799633183377214269495491588755477017777997183826865632992400908139362284620922116138211155518090102391644196070303102708734338942614083556975
  W[1,2] = -1.4186821688062710271223315538637099878852131899170020279419027787776239512967292007061703703986966580999583892927259178032245261584955796826208189706068114096760915435549679599894912  -0.18586268523984311630003075066735364855629356317381498866087129488500077401294724005924458363320648674996034939911091791574029541486977570813826325692314760099317188603228546522801786
  W[1,3] = 0.89632956866016502224026702294526626484871939627053081031123323545062426575006891413034416501115880834847174473535177610242082506588851582473286788082667775373891956378381434505107397  1.7071702868234149647091357459623490417692184271461052655479047716410333033967806184602321859741204075149735330007379354244144288853221253992026428112582947822378590702245518597712203
  W[2,1] = -0.17808737608277318929359770186390695650392623949110789272072305867512794168094745218081296780077331068429713459080582059100789907317728391883625548832864062216838198402645815114705833  0.014634955100780404222382220963420144103513239441630324091295981569495193616283204318988913076934296726380591485964273648569787515905170476569390626356768674043802474612435201616810185
  W[2,2] = 0.40840092747566340133523589188493603551410553262356105486689155185893006097982190887251550639875791154580973327601736064897303026323438140857113516910730720519326803117752528505519448  0.22422845884097335442023679791905009062852544862085729950401453812139697266893768083965383936318555367580955411695600519116167019811081448132807255233783172727036487052842891907269061
  W[2,3] = -0.30756848594354440299548699922969616429325081635986845671231015672263787869619479440545034563124556440061972501943417029526014561440269322517963564288030327123547246344085929988446843  -0.62092570527218119326978333481409610405539466611174146014630934562358275459806892521518957520663609591337732115636651740544279915242080895714435594358810784650062724934680080039383629
  W[3,1] = 0.20256629626406057700332194532874576516991436374764713114634134513667700951074554796380125870305824049419694290458310318495712088180449553163458281730433004184879936100690622190679752  0.10322732983857035230854839982230414947988266486399555147144329752340394995172598662363041713231630658217217448610445230330603651623942962557524003966207601574820842678805006623353747
  W[3,2] = -0.36882250893930490280333782625198757684440339002777707078365888218307371010503868870116308779258327662425669780115311984316396711994307843023204247556235440068179340208416831061691856  -0.45257358063479334711863923474324070418078657966966982046615965372463748059326532262437305539446967318160542489054418429095881204954731900228904596297928395345735856812154935533135259
  W[3,3] = 0.20194692700558338460609990360033777908398489864519208869649837415971529662321371872525746698260853166654577486828559063629569117904400177791667752780281233523831186661638402724564834  0.89600819146194916791265314389584771038350354592573566127454985058439062814695934977452994682313797940618784885866659204724087627228547432860855184674375822237595068457689535614094382
POINT K3P g970 gamma=97/100
  z_re=0.88180000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000035
  z_im=-0.47162353630835685849329203941610313215490111903386178452401459322366577558394084494379920435987939514757418938144590530455440498589651003916739828018436788719693422299889743714548019
  W[1,1] = 0.36680183924060691550127720006643126348663469295088521550596560485971065365322328442342194323197253525579393422514266041652462657219947660170257653203871086962958841327598961871275956  -0.37631021314438651128673707241558921279483807777466923977686660080513474774287140969125251623548497079156094915432644947516253499514135357462833377444256589725774175822105808043927142
  W[1,2] = -1.4139303714869656101492413312478819844957131032918093794418660714144622126360135213260531832707320148296225055035094501769327280731592655211542371337404927751742906978322967917247758  -0.22778039830780103772007578633750199637587165165129513112284494001247060405452769358976457781714112448070190954728336435773028180600971352563564917940468894599908461557865388887751645
  W[1,3] = 0.85439173842713656396621320190363887446421015023992843506268052046641451716176141452667960443967209441437319163184245070376840005031933626872266813707358985475805833863171609767809087  1.7545766993031720165936725680171296894564618796264024264686270597168840301750982069618624119885580339373513542260655687080658169671893398932282686840556967769386229950929271576676168
  W[2,1] = -0.1755279550244693038357930071041228452365229140602504658240428944702942443932585553364826917275241547107782622297938589959338296483175462137698559266611608104846885067666284982880021  -0.0055269241019927835428205779187948373315132179233355501907680562297220599866085149675853562278446082531612803165536524692913296459075906235865250030246820508923851927451528563492265013
  W[2,2] = 0.38117862596406757244598090342672558541258262522714993480513824420465962345351449596255616555341004139136618802143582593827798247404492900063508140111977881590585071076104704939257557  0.26951205579867848903878622712886291503646571420725514064550705964201219594008122269595865593800312668466169073458949043287045345976935737628546574238768096873132634055158853888123297
  W[2,3] = -0.23653356981536632882710068343274136697882706028426344767299992904847960757431690498173087432850114901677075867909699464516624846400484195685058948141154785627588937246233361128069836  -0.66577332531602965102711991311758649528363469489128828149906279553572600872030042912593447164777461613875656863699023238589609277493860265114739099805473661715387231986760178933053028
  W[3,1] = 0.17373679158828799903028341351074135739868070282437664991329715643488020655566617417069278456499575489729992772980730662619261556820695566990264991151100519974658189842093148155126991  0.13858935870655178942368662795027084946401446076814380408161179916955600100769179034417326935919669190769980884269313044585286054553388382120322323878231072617072248871352781459947234
  W[3,2] = -0.27193454491551227008222293651499274090280181479587542008612503502398688292332346601199620506448730762061811034181795162623924366964585582472455284051033746262569554351280900972716852  -0.51789549286240885773184421021515875057809595983665727552567777211501114169279513363791067699729710811058629263187417528818654568701172045410156178824768550289981849998812796791871998
  W[3,3] = 0.012395439634226811190390647484046998252160421937468207174751502947050175088321515977736912851686366577343931331995197438483987621448859269366173178061663108796362136913809373959347493  0.93989749562673566384450466399817643186265414548039942933370026542105166712511261327389157031536546278229646187808468070676759852602331528115433390998471480899429434814304236384761312
POINT K3P gisco gamma=sqrt(8/9)
  z_re=0.77777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777783
  z_im=-0.62853936105470891057852832187097692380874305572308803252296877244032554598315868393350557081228514343778393165818324312218881602482254987228627622093330481396143229596778026344702209
  W[1,1] = 0.38055540732563855004167469416053529932418639257826261955630200422655722032591275566328797439680105843364323302462267509943239199647437262391452936211008257694293963122956431508446986  -0.34683113754570847249222797951467475023801547418893434449793158448052610664467031579061054003422605487134311986626804508330371189022360665977898234540909396489595152669193164933014481
  W[1,2] = -1.4009060322022298590788059327741913322531958638247507125414970274743420321355072906056995195136944426781966979417593028862876540311859565391389349222131844361413939800617640256747393  -0.31504973808452228416047168463895371858147094385320005110601247817027838036847271706067521521412075086192436701898277995876781443683429806333129127053178169953457443586893461427065626
  W[1,3] = 0.75991845978293738241559760250286431716751355141336807517940583453220657820206265258597622915854892438720123062360179044369107616662029388894416164265595896800147140823899561364771336  1.8523412065766419148846976452546883249517495372726516309977936464182737312887043657136244516055294919259458231197418926942055655455121501158064666871147100444103690459123468886989211
  W[2,1] = -0.16358922638268902882125439821323061868354141091307795835050189690762576720069977296747667960239217667203660221998304385827765247052665596225805920300196613834552387573967440202759012  -0.044589434966750699451324787380351545056236390406688717579378173850414434883671463447045465873651088177361189095850399525711951241786304859527934856245968625013931931167804109811417081
  W[2,2] = 0.30920757523906634595537137592098496173304269211792316105090711974207265763397274891933228288372130152024248333429307326941873269350240989432521613225225806351847207222159410778292796  0.35312398806015699174974145154837767127211762994334298204610613361131421981835349149926610124912504079262415769360230703132163727606132592256251571333307091828662145106858684416255638
  W[2,3] = -0.068345918730585038775451084520500861011960530565977010304966532302075806881644394824531042431560307609427883226903539464605137270313169472551767968432073927308250628720150416959217159  -0.73289297229641800809724271335780047452764860532012169704804235502625079555147039212699268074210695097111091007814046989345457692290161102380264960853716710073591149239034186464567897
  W[3,1] = 0.097741230600158977964433983396766327839976789752114706243009798382878073798050783625787978778469090513133803216454362953272624449707372449455103938355326968261214678209195223209312225  0.18825739424058084226821756967891220028426174777399931907708303404933164828038719202599330957959617520035788954157076517134291571250186066624413922810893054813139327450393166721182561
  W[3,2] = -0.038806118817107973172923867795581624829669248994316533791761151678952094267090657835530631332674689248126883417675606203236585400518633036392827146769563694293772557623918043683662391  -0.58675074778605097356716475158721987286002193458050349773681150287108932438749700927578080010904837920606170897628765018627826682598665045802297782763454488970276493246391616929999329
  W[3,3] = -0.40474674538059138002525255474868255495416378643838559778033303864511736256622118657165367423484891543344586874413348286363763503038223587629294906618185233044746309806152654257646438  0.89925089602748226179273973746968304303796681262381409073691866674570518028913177667324786733437992297586047176647431297447520029996920687978997670423919280001429644446453907181100559
POINT K3P g920 gamma=23/25
  z_re=0.69279999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999988
  z_im=-0.72112978027536763210928043159341442579477493830532368581058469179868273512343354381333461710600608513059425060111521727835844999137623576137463079524425480595283191287214798257530243
  W[1,1] = 0.38874333092885460030344148530019522345917276785161858899282463327095729787330052225568269602371150692823167801007412549806760798877686487320231179415148094050392740634414941722220349  -0.32740357595303511149072326213448034563022630973128712406281581958136389578284950338859287902349919811993906827567269820992243032323545292168536784791122561166132681730350072730326827
  W[1,2] = -1.3898614033954537377424972182951070365705739176734563985297661047564576590900185695170379772648766511273232190233138978846124148713554724882186156465141076714345715030531177089273676  -0.37316463076466831174671363828328080074548636374682632487150268637380967215972739981386019392979904402871706156853607000387674010336061897125514356221289413985324392258898850203188959
  W[1,3] = 0.6913939742881429286417520548463319500558579825863510339278370727113777605662958246294777430068894343568403454518972123060998065279335046327826704601250360888725150933615919927458143  1.9164624000271132687147361052609213300069847454518799901988101817312082622361266648341354415411308313931394176177687483439317783728960903623733408783536994572475385763267136682753789
  W[2,1] = -0.15128864382637719896146364679598103869910397636974514346295161130406650873463015878910517638776045150743328031212839040106615512257140516614403932314522220142328687868158733669595588  -0.067776733451841043502844625320767331252922445885048916240026208094043278017701179457764836984809010295975456086096159016896272343518368538633961086655152784018729477207959652271919655
  W[2,2] = 0.25114274811835453223301646521546997865997794481715248252909619418325175613915840656556696951434314168076802955553469170141196593080535064223172063636722966085843779855452457382760436  0.3990599089987780907200725990973283266043678702188287854307527465495890842250080124258224607276192345046735117738813105081849971726800701799332843116563807959236096433446878913263285
  W[2,3] = 0.055630465195957774488668214656612817742184662118683577789685581837875397298178487353966548412898828536071242559541485888396188963299496363246868747211562457961222230634272671092576739  -0.75459177535686001158685614454247567126022952139768732046281398262830061851542812504254007673707537107220160630959467368477293281951356407233703085453258892821730769409293570741981588
  W[3,1] = 0.041207400974323263774767867565540267052765958528614329950239804390418300936507783893454313527304836932908932555338183012882014360165670282138997440934954757169274818826159777178256827  0.20160431598177483762733514165023463479633438948760202070520441678266415130087784536611049236346607122888638602803464757803215732813002233743076706196584426697071381875732574247154098
  W[3,2] = 0.12453739510450537556717167929216734938744700734499096755352435494456961142220988708472060743140165097459576456912514912402515342765807918375130148162424922226559822635848278376379564  -0.57738080206438329988657443770097336733153841673652137047039489538927670082936209882792034954568791218944961001842094807187611124532624475262554614575626314245374893619075313094316243
  W[3,3] = -0.66729494527405891346225321064522259615374682746866466777497308031704475959938236314991442511190661588769768006796380803558638969350428017319315945247214082190381207474052762780529514  0.76871214515122909419882251286503976616842496341912956320553375902562419304661750810993154934146162709063833290349357195003501424566832350273505983370422108151125174735034799024433905
POINT K3P g900 gamma=9/10
  z_re=0.61999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999973
  z_im=-0.78460180983732123940265675709473081864466070654184008864026194486872031907656845541810864805335001484301855183368935845332511870108870106218818095055514458217599552539829306021115963
  W[1,1] = 0.39453623945109652651869500420920411089960566437674279291401979824190797313680701434614665028739423975894196945655623901892406213722572801364586148822525899720701391192140943480420593  -0.31261480909033594561412101025796203646864034790679343654005789516373716620885498766539525249334114435898729247012236976848658841138246945576474043910505881053606045388165924482392878
  W[1,2] = -1.3800854970582468192606805827706390961122152305657940557887754699957046822228879948811455510128641294578246932807600523523802449452675934547608019827894566837425005243403932896926703  -0.41775225584991304904600190831310390344833103249229182937198853789891867458706012763227231237809825685544266274896887997350551938036940321101492624335887816786220564070188401131422345
  W[1,3] = 0.63564587864841994065581105432290514964085192261559173802489221349455224620505648037773243012012853266610897979487296389098758290973858713599807894465423212321674337009650264047218152  1.9649554772031504227290360285947900913380173510443750594698943081441102551146798122533605125570878585018526767020785681672134376044292494851196913999552187022557986154321318807009121
  W[2,1] = -0.13985387410573023159349112226321387747748308944057854261432732430294278341334799346663997164069042002330177961396577439786498330075329021108420828939695163226903118071314072168427071  -0.083750880649660249487011691750868872230506670787378129324543554330134737518642401306815775556887948940125861211023536366860725680086654995935912434939146799681938562920831662186993645
  W[2,2] = 0.20195877705915483672362533801489313793201454362288706220191973866942410394808322932336472950967706987366275615740926945461087316624258130565064276859168825132481362896630409741897841  0.42816084106467517323269025821402505554821850321118589713941416237375565251447228729556883647677569868507865472918817566774709729982168900351966757755904635352569587399980354982418755
  W[2,3] = 0.15508638556594996718607799657177811151621401393022332051584928049154407340083907271181884619796391000085165313486809932441604977325261313563737225108055061731773278344650111920158083  -0.75719904314980962918250327657027405580695566146978729359588700919818461493136076701486931381120146664552840649926598571417783299379298295285001017703186108676661315767546196039400593
  W[3,1] = -0.0020795940169361355535063232968585345650093974456351516253489670382083768515057481231928240479813891831964778600386207576945331096838393819025530977016355210144536703754283017465877769  0.20111227393000060296181904220822895084960795772831436810633155000337091853185023569837442362435906686265621873663517658431221280306429798518221120675120803412771864219872921673103634
  W[3,2] = 0.24527011287775576762306115852531556659151414778366302071758900596071936132156072970403969132724259720507343851653844116436513066314294182882594100780297482227571306022027365492619311  -0.53989057907517044342998907330593141261293805628601258714325461598813404682852333400277051447253088954715879812064488351029591371551426276825687502497635563983596879344200649034620443
  W[3,3] = -0.84205202508712593047467930697070988913615335426166930425505272248003405902077455815000488897706734615009213033734342564028014020274731757830482762832063276381460557560338321486046499  0.61532924633014363880457578691482042940428794217189273553083834661637027367062444389604479330378194156239727096313423501503517978675659384098449710582606941098659875817656718822709414
POINT K3P g866 gamma=sqrt(3)/2
  z_re=0.5
  z_im=-0.86602540378443864676372317075293618347140262690519031402790348972596650845440001854057309337862428783781307070770335151498497254749947623940582775604718682426404661595115279103398738
  W[1,1] = 0.40247774595239900939062796397019017116636665792483386599263610441864366658546103616632805835177405973816119123502263735045713369921689990379819152869327636101907779946940997612208526  -0.29063393330144248490606715474103207479331840023088209499650721219329813574185849021472971474615105428598722459295131266029743969377318691988257398747161422223798295815503469916102677
  W[1,2] = -1.3632781291391465207044500431476138310242855173836417545113821541023825659963242442219675397096682281766340126914772301908074537662805292846688152043054592818362732674604907223057774  -0.48460907574212831363157452923458930457659425540087909869679921215559647154293326343147452303287046358748111690639039167123021562253490638758854994549815079409757144856651112385222772
  W[1,3] = 0.54670300904431433688756886722062850686461960348767058948154505312527786915850413164803829515302268302728825017768174345328181921122821302647916174714560607042623556021570600193380745  2.0362551923673080934440514278587582622624863377237509779847304419258402879810473066736334180247057374956134500514051962284035517514414850696199414976013449532431494971964534335016173
  W[2,1] = -0.12000738817034226469684148699590437309300229358281468053388729476226220988796462356498758882629642731528629137917615447443257508254132680771749116451540330775523052285581514588400451  -0.10444314459007480364290755522458701721479842464894594444467728081101834120531863677984718281902001622999107942404549777254500433745529867928085841722217876920717259982095186307191597
  W[2,2] = 0.1221068836334332867645140733186276450761676785854204337447418267833629502166308723155106927478205914168770891022176746114363961272275347898453892991673742877898564167674973167188155  0.46073914920707464286908048414801153366905969741976666640422242114092426390056043586351627530680996720855700177154065635086801798691733819342394598124817149468321212820171483013777727
  W[2,3] = 0.30759763389245731857619675012686516605277383168558910165854878599143509247079468386831497551081807344345974018821906832633195629478220318704405675082216976794763867720684956814472204  -0.73650370345809396889601799249207270871232327683688386257578373028825202919831515390465134780597435176710383011367763217878661258191382851344906630483532472988013465077892875616795181
  W[3,1] = -0.062478609166250989042150328861429243984647301893111328895134256321958506881715340738245822927943268505647143422144774613868163828254708325809869025936569646783254920113254153294192432  0.18420612855692657202240963681831192709588837350260530215979452530602855455424327647129369662765149587347387762664941872023324932829225170906279300296190890065125176017101852849943985
  W[3,2] = 0.40603283921943278184772291507551215851655080296407080743077544772616810212018255612324140304204241905560793961635773480073472147614642923459290132220414834396400125472062334800752605  -0.43768631057961026834848196662203352078764588593692447847070091861682926084770447148848931433706467875829954770486468555166089525282452142940853670483923957049484736089659563424292967
  W[3,3] = -1.0354030321433388968543715440261322985375257939410288075665009517792785463404719010843300617592864570438919383133316017820741647795502616119317052653760760018658360404186888425323705  0.3118534347304801946297256224285797940321651715170118546548844582200674832968938837000829203345546080301347504338554776275550332932551104457504852403043699617194232743636479748364251
POINT K3P g800 gamma=4/5
  z_re=0.28000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000017
  z_im=-0.95999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999977
  W[1,1] = 0.41376935036478679400964399211021463491110927787610256736884435423771354059563675691459777496347213430915093934345814713314093563598681839792307504563181509739304072488236822237524761  -0.25495034650254310422827205179569689395177126083914978831027420214200739096045196708126938064357394302227432754988231735826535354684494466164615568801893339685979246217947567654247342
  W[1,2] = -1.3298638318976322295523789207823926693279023271554016043733743791822296562527446862905017023182595192475973589751804382143695585301849382187002075081021353060504086377598886370726881  -0.59467648965987465779086272076213594498731845988897991725545978246073418966030547739991020878764345992153008643260078875753576880470315433148713900400957004250952445631257682560897761
  W[1,3] = 0.38566553535902915429168943736094514176891008140812534276794896811635122879983921490123426918080991737076950529422139161972512558540883705435661926943696590354558374734312281233914591  2.1489371225019034678704591608942825739838092437367946521453726545383879371007200421060779638041281276801666306150673747298526701906327700481924564961508357842750487170540437251278436
  W[2,1] = -0.082167268015648008930991246555555325074297486500230332209589206751174378362526122281257920398997910082200253106376969490638316836827211872977964271822854061169235500029250715827125394  -0.12931755949322724265630280066309088534722200060830139073621866731626965178423163761682353198666763571884821879600310962199967911854976173374405846540789944581950540639563780821612836
  W[2,2] = -0.019800173146810865907821078380631803695973487718255776361581731398094885632666555276236017375690457385061174545374641733415384772182077338573019977262468842599045475105377812046755276  0.48265915043037291588673681228513183297522470346136344808885370870375596621970971703977277605008049176776444669999867641038117470317608911395460904791762397379653642330243616330121592
  W[2,3] = 0.55331673722081260917680949610628078296593247218039226435890555069106631819741375224972128358970622225347930682687095535547231252529424426371547837354187033064010182383903689388607545  -0.63461041136062897238298753719274083319668391160836784836371769988824401475021266728640093630522852528604912303581546773463818707109327407463939288604622540501206681542770208000338106
  W[3,1] = -0.13814891934837043270930897597586959575305932679733790662791750602620080062107213128061607385412726101528580790316991450561885143423768215101654845489276958014954259170013283189779697  0.1224314121574023339543780439814768962959737502704999607706437915727889140795519711386626620316470031772856225815828555276612769170958000587607846809779215188325147199175759368924187
  W[3,2] = 0.5795374504831941268862927021058568081672841409545340219939081582670279563263016124640198139107845591279457432448944576128057209518896641280714559906950239046744655296102380906812269  -0.17397246501817679764569729035010341298055211025270799457559601838744757948817885451665664291767514533620262681312472519019159982850134959070565405143513551025362199040216778021976144
  W[3,3] = -1.106164280151396338578044157092340898956582326827193448774988327150166044991221691607610329337872454769102871532634072185645316780335294311063486957479764553983061797607094472241015  -0.30435687380821301334642498931003269371911132176630447064104755733030564003005047164286416583921545891644275583825198600046182574219996123921250260772989682354769209118443013910003283
POINT K3P g707 gamma=sqrt(2)/2
  z_re=-2.4099198651028841177407500347125089364310049545098979718302999771588038528602610374756815976954150789041343723288125124578606269849931065815063037552014867642226143264298011181762015e-181
  z_im=-0.99999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999976
  W[1,1] = 0.42453746503481425617404296795359544224124910127273612115950434507331513021228281736512341194034552655087233096814585353319816473130046748553596754562893664029955451784442065943104595  -0.21373276595436013311602855738534059453588044701169217220731138176665755323396216302819311390775633559783252548487947858240626538100087438548000026193905041951825320594329573640203819
  W[1,2] = -1.2810621657010843666508234592535947995148207596771472845839467732755532036895863238703927476108743975618068040878260523505852804252509807474373493183242460590580449405743106205080946  -0.72412290297956628382803173571319524093918279171152657920599300718139479764687270385237624613598287558085983408099940926873707097754375065238257192035828966058691517030498820985275395
  W[1,3] = 0.17168553229076696945970506479395987396374438631054806626421379752580775575772196193403556654876293005747888084242628394232512047904267649988172500519998452892002683758749360804559834  2.271510425909125996852418848703039540523905701878432743127080838976498896170944025796450155301766100197540539349188942274751718842230752512966355524047485560121601097857938897532484
  W[2,1] = -0.033464196832151660409895870076027854954357127949404874135588361102572808699527573802548285137650773954661834551354551187781979377806305194346124737106087129797709196177270970680387235  -0.1433642426183712623571869351089629329980457912543394208188342992104535199857373825434532554338537827987056925906294886503875626625347437643529067141552913410351705643190076710909596
  W[2,2] = -0.18993901076086136264925200373903033739465609753830775169729032120492321771474861496575039502719203939109316419727305064574725042612012628902836711467612206677327604026680213551903329  0.45427871263713184755521653050853854455658729081466789716783832944998547774126283381167640368746874140577115794975862623096677895180746684815942090331194490329579809213998974995151319
  W[2,3] = 0.79950806189797940065939353709351332561305370573909508005939693408092807720671618140219195172340382433055208496710068715783077214287049002759110561146827009833158411693913461150336102  -0.40729308964723006134668717581110528415833604696670064537428686669564451649657456560865690412370345317385682200695227498490378652991683548510028902459276173564359923301580466990783119
  W[3,1] = -0.17325407373607826569091733314937559473543531349414350695366137035890706124155207041035327594637501020924173929902368923368062991309027030676550304981106686812187495743126193886235362  0.020614395076859626973751012521141805400758715108537706860075123465663355591071960011935618575053954652594833697133405736620743623567665231477306714443671109815836973897435917318161955
  W[3,2] = 0.58223108264738546436812277416442115059642549198714864103816044568896060798451397857429299783178160322030959054562106883018381318094110285231255696195191617828409976843066914271003304  0.20421426888700780478046931427881660962979469811107325126038886915715810602212725029319305142055341685251994434254401261636265157324721668210306814725867163262724800228384020440185987
  W[3,3] = -0.73029288444625798246136420861492598266059689699869667111548816614517367626227488485248751657538717260892436791792827309413093859464184434645992813124294361670487944465083252053322314  -0.98904003046486948740840247873255317825182173744953829607179828390070003096113863382880537486468320171374831545124820455130066808211677679690062830593186482353807193611039465930931864
POINT K3P g600 gamma=3/5
  z_re=-0.27999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999969
  z_im=-0.96000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001
  W[1,1] = 0.43289191728627453033349491093491995443533655742559002380557854973079854824006249922820381118353223028559631695311245462437416248918208206076495442546477523655826373591395516952717179  -0.17354540096907841413749186930197989485237772114853654521876308558413315065231804781972908105293172078804789704389809733948473893490104830086657060460572453772528029196735907787067634
  W[1,2] = -1.2219495987556118359627639141962192772256035084198761793560143471449218777637730356829619333697158358458946310873094185132217709898811952677202246287833982846039043696348789645550099  -0.85241458563981540863504981250885708718846829370033689342007465376969614217679459640911824557124150441969793554581419048672974722381039386541099696389574478675352329620031816027560955
  W[1,3] = -0.06826947616351896410615903903772053560151278096308044514237134448330293283045706457454438645837944807141739944148767924838241960943230002220473637856345916364183921573439653348788846  2.3787919481995529474686143695013430752416238609434322626886185572507477734510129396104356380553997063869928806221436351025321319121664976148875094671466072532750316232636378178800135
  W[2,1] = 0.01458660040698561917705814035306761569545563430395402439552641418605239353025267122588152402580148035761592536571304269650651476063370536168165690370016124978494739593295774708108779  -0.14150029968967001837453080529966324725363808780050585668026606257808325040528307666326771091376949353805132389990053925780064517625361940007194109827675617418773551739231007796891527
  W[2,2] = -0.34368140820319033893277351737548326263129542968788180238591662662842666776414077456184975990930935860081796378448682872021072866285443587203914130405877964708512515210601371477741689  0.36812994870817244768906164626669079614571665663400362340723730418692711180166519854192379961569146907341534820397645341878851915599071939804599062290650296777939456094108210142198516
  W[2,3] = 0.9529636899164823161504764637938393760660888917894479383148049643086216010747253517966499460135982105679043147979736741214226473043909552310281454593645373625991509123155629980335175  -0.082822916708658355891383646141939259557889440328362374009022943414261568766904489054493465978849045919508603265325174610238881194065093603380749637524532516861030480124384598417786783
  W[3,1] = -0.14724656275819822531190110582593145935171181207987669405893516379960575716492401828212510198452920819152503433849939569762901711932765901992956415918994109353076301342531447979983585  -0.076891268722408306600635145612612175307977363449897229755406813678468575004022569658164640268372002246906003643468710255223937120269700854203978412380434707911219898303742049749939003
  W[3,2] = 0.35879936061486353800828139777607324455173769662670602167876025758154319126061193135601727577691756110729605640966360395013623513276083052013523701594131615355452251875786365104246518  0.51984632159483724008472606613504800012163334671590455886283540469246294971432030852423711366612090016827271748657700289270097958434116226557238513891565357426908202169776615782362438
  W[3,3] = 0.042344109601664006217284323537677337739357034601436118884793912479964899829098343571384158210525658499824207491646199730227333912822105248545065016467490056263903233008653725451125366  -1.315887144686131413714036211911417632508798214226183831403502568855949916538615625797375870669348235810690949047702900255340847947324527317855867131638382285734656650218700249085578
POINT K3P g500 gamma=1/2
  z_re=-0.5
  z_im=-0.86602540378443864676372317075293618347140262690519031402790348972596650845440001854057309337862428783781307070770335151498497254749947623940582775604718682426404661595115279103398738
  W[1,1] = 0.43832930822796744408810547566462870146339669089737125219156643924602214758966260732001322430230385642391662110663544940702394239954478009565810217776580606460393547137859312924902893  -0.14029982621616007080883050335339263275811956491894655918345995144762743999978083554992540816767327413953292011644340224595502834860249788258578440293238375648337871664920676095032303
  W[1,2] = -1.1637009795904291867208793827401502753960823643545846149661535479359809080734624318441280600670014567569733055866991024396266193642499192945231237447162046683752310068668063533128808  -0.95966479635235553167993560231757006023438158544006568315871091253222076750357614272330055241597854857932272095969157657416908611427780188538052332630542380610894665339369627333110161
  W[1,3] = -0.29143125815761411417461160790848886397016913971625402888215881304694073844725275893948398150545530636506081431088141157136875130495498932081059703913059370773472372258549247202555259  2.454490467611332541272629893227314155731744964921106493899671825352117014454621025153735260021774063878620233356367805001787199734794806570093248517098060866562778183536026432762347
  W[2,1] = 0.051519037926478712180087108483817734931569799277249221961484996920968987033281871830462159266919062927134857423934856565105612788895536536355532923176188960742057927923515664597549606  -0.12893001290416267629662298350398522519483676672301848519248017879490307396253907083347530083816675474071494520305494954999163957637765433815674722520540413605723055381014790702385549
  W[2,2] = -0.44673932141419972527613205290913698583591334688965132127395842504867345690601727539157606451837055096542282548061680575538749956504136178607843784972276187590693591199814864215563365  0.25553550715988364543630705935880582879953656030618014711001173336700421218400534197786135591753584470628718790078025911338490854009444360469630700826453163474525586073665033658317619
  W[2,3] = 0.9811235238937650914241965152810753103612608405140281353077180545415152706866312279363240799873913484648616599733037448867022279576951555287477457632454710372395445837391887810121747  0.23949417588055150165708736147312537317350443955082678293103928950520933615001801384799434745153302371594257792820164824926548136551400611161665411599101956408588867558098273319494921
  W[3,1] = -0.088928634230043280081955633851019340158812478908835316090133548231821522113807182660103970407835631427944568798214596752900184219805294396260402862082224529650202512700224192377952366  -0.13348702594741692589074019489496601531204758023390377220957927211836116297636674203897333093701609349076815689194024638985905563763894689142240033786625374749734534757585653895317573
  W[3,2] = 0.046457378982946239168631955373023839445257142685805520612807953295172672135763815646951033600012005752510426879220420409364813993022993003260654178474425207658235158585786108947713896  0.64460597520866438907256826882057706155327325296512276186666167508132922551381522647152705139502338727794580022828529835051396495816887794346482576160189767809171784235296272871439067
  W[3,3] = 0.78506037342908750411733384754797091874316559189680744920004873150172141074571669075005762739520901649999669660246780712447329044477986422188714289140779624227330072021791919233670076  -1.1525491893895885194533978200220684355266735528891795307543515438153421413698662801937423796536997281349823909364015950583711666537173815047471725808487392945350757468726460286103102


==> anc/boundary_constants_PX2.json <==
{
 "title": "Boundary master integrals of the dissipative crossed family PX2 at 5PM-2SF: definitions, computed values, and the flow-free relations",
 "paper": "M. D. Schwartz, Landau singularity of the K3 maximal cut in black-hole scattering at fifth post-Minkowskian order: Sec. 4 (response matrices, boundary constants of PX2, relations among boundary constants), Tables 4 and 5; equation numbers below as in the paper",
 "conventions": {
  "family": "pm5_2SF_PX2_diss (kira/integralfamilies.yaml, families_dissipative.json)",
  "propagators_D1_to_D22": [
   "2*k1*u1",
   "2*k2*u1",
   "2*k3*u2",
   "2*k4*u2",
   "2*k1*u2",
   "2*k1*u2-2*k2*u2",
   "2*k3*u1",
   "2*k3*u1-2*k4*u1",
   "(k1-k2)^2",
   "(k1-k3)^2",
   "(k1-k4)^2",
   "(k2-k3)^2",
   "(k2-k4)^2",
   "(k3-k4)^2",
   "(k1+q)^2",
   "(k2+q)^2",
   "(k3+q)^2",
   "(k4+q)^2",
   "k1^2",
   "k2^2",
   "k3^2",
   "k4^2"
  ],
  "cut": "D1..D4 are cut: 2 pi delta(2 k_i.u) each",
  "measure": "prod_i d^d k_i / (i pi^(d/2)), d = 4 - 2 eps, no exp(gammaE eps) factor",
  "kinematic_point": {
   "gamma": "5/4",
   "q^2": "-1",
   "u1^2": "1",
   "u2^2": "1",
   "u_i.q": "0"
  },
  "index_vector": "n_i = exponent of D_i; negative n_i = numerator power; kira_sector = sum of 2^(i-1) over D_i with n_i > 0",
  "sectors": {
   "S1": 1077759,
   "S2": 1091071,
   "S3": 599551
  },
  "graviton_i0": "keys fey / conj / pv: Feynman (+i0) on every graviton propagator / the complex-conjugate assignment / their average.  All values in this file are boundary data with Feynman-type graviton propagators; no in-in (retarded) boundary values are given.",
  "linearized_i0": "for integrals with an uncut linearized worldline propagator 1/(D_j + i sigma 0) the value is given at sigma = +1; which sign of sigma corresponds to retarded boundary conditions is not fixed here",
  "laurent": "keys '-2','-1','0','1','2' = coefficient of eps^k; 're','im' decimal strings as produced (digits beyond 'correct_digits' are not significant); 'exact' closed forms use pi, ln2 = log 2, gammaE = Euler's constant, i; the closed forms of the finite parts of I_0, I_2, I_3 use in addition ln3 = log 3 and Li2(1/4), the dilogarithm at 1/4, which enter the real parts in the combination Lambda = Li2(1/4) - 2 ln2 ln3 of Eq. (4.6) of the paper; the closed form of the order-eps coefficient of I_r4 uses the same constants"
 },
 "counts": {
  "support_rows": 31,
  "distinct_integrals_at_most": 25,
  "computed_distinct": [
   "I_0",
   "I_2",
   "I_3",
   "I_r1",
   "I_r4",
   "I_r5",
   "I_r6",
   "I_r7",
   "Itilde_1",
   "Itilde_5",
   "Itilde_6",
   "Itilde_7"
  ],
  "n_computed_distinct": 12,
  "identically_zero": [
   "I_r1",
   "Itilde_1"
  ],
  "note": "I_r0, I_r2, I_r3 and Itilde_0, Itilde_2, Itilde_3 are relabelings of I_0, I_3, I_2; Itilde_5,6,7 equal I_r5,6,7 in value"
 },
 "masters": [
  {
   "name": "I_0",
   "sector": "S1",
   "top_sector_label": 1077759,
   "response_matrix_row": 0,
   "kira_integral": "pm5_2SF_PX2_diss[1,1,1,1,0,0,0,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0]",
   "index_vector": [
    1,
    1,
    1,
    1,
    0,
    0,
    0,
    0,
    1,
    0,
    0,
    0,
    1,
    1,
    1,
    0,
    0,
    0,
    0,
    0,
    1,
    0
   ],
   "kira_sector": 1077519,
   "uncut_denominators": [
    "D9",
    "D13",
    "D14",
    "D15",
    "D21"
   ],
   "uncut_linearized_worldline_propagators": [],
   "dotted": [],
   "numerators": [],
   "class": "radiative corner",
   "status": "computed",
   "values": {
    "graviton_i0": {
     "fey": {
      "-1": {
       "re": "26.88409537992407336529551453260998562542",
       "im": "11.3340623994548686393607892608679854252",
       "exact_re": "pi^4*(80*log(2)-48)/27",
       "exact_im": "pi^5/27",
       "correct_digits": 32
      },
      "0": {
       "re": "388.8416383979840135592604872635651201957",
       "im": "161.9427314980753499103669332391881456479",
       "exact_re": "-4*gammaE*(pi^4*(80*ln2-48)/27) + pi^4*(-238*Li2(1/4)/27 - 80/3 - 796*ln2^2/27 + 400*ln2/27 + 476*ln2*ln3/27 + 22*pi^2/9)",
       "exact_im": "-4*gammaE*(pi^5/27) + pi^5*(-638*ln3/27 + 41/27 + 976*ln2/27)",
       "exact_value_re": "388.841638397984013559260487267290965154874962067835245512069",
       "exact_value_im": "161.942731498075349910366933237725429914218058879243518738202",
       "correct_digits": 28
      }
     },
     "conj": {
      "-1": {
       "re": "26.88409537992407336529551453260998562542",
       "im": "-11.3340623994548686393607892608679854252",
       "exact_re": "pi^4*(80*log(2)-48)/27",
       "exact_im": "-(pi^5/27)",
       "correct_digits": 32
      },
      "0": {
       "re": "388.8416383979840135592604872635651201957",
       "im": "-161.9427314980753499103669332391881456479",
       "exact_re": "-4*gammaE*(pi^4*(80*ln2-48)/27) + pi^4*(-238*Li2(1/4)/27 - 80/3 - 796*ln2^2/27 + 400*ln2/27 + 476*ln2*ln3/27 + 22*pi^2/9)",
       "exact_im": "-(-4*gammaE*(pi^5/27) + pi^5*(-638*ln3/27 + 41/27 + 976*ln2/27))",
       "exact_value_re": "388.841638397984013559260487267290965154874962067835245512069",
       "exact_value_im": "-161.942731498075349910366933237725429914218058879243518738202",
       "correct_digits": 28
      }
     },
     "pv": {
      "-1": {
       "re": "26.88409537992407336529551453260998562542",
       "im": "0.0",
       "exact_re": "pi^4*(80*log(2)-48)/27",
       "exact_im": "0",
       "correct_digits": 32
      },
      "0": {
       "re": "388.8416383979840135592604872635651201957",
       "im": "0.0",
       "exact_re": "-4*gammaE*(pi^4*(80*ln2-48)/27) + pi^4*(-238*Li2(1/4)/27 - 80/3 - 796*ln2^2/27 + 400*ln2/27 + 476*ln2*ln3/27 + 22*pi^2/9)",
       "exact_im": "0",
       "exact_value_re": "388.841638397984013559260487267290965154874962067835245512069",
       "exact_value_im": "0",
       "correct_digits": 28
      }
     }
    },
    "exact_identification": {
     "0": "identified by an integer relation on a Feynman-parameter representation of the two-frequency cores (Appendix C.2 of the paper): evaluation to 330 digits, fit on the first 120 digits, at least 206 further digits held out; the closed forms satisfy I_0 + (16/3) I_2 - 6 I_3 = 0 exactly"
    },
    "closed_form_agrees_with_numerical_value_digits": {
     "0": {
      "re": 29.0,
      "im": 29.0
     }
    },
    "note": "orders eps^-1 (exact and numerical) and eps^0 (numerical re, im, and the closed form exact_re, exact_im with its value exact_value_re, exact_value_im to 60 digits); correct_digits = number of leading significant digits of re, im established by two independent evaluations"
   }
  },
  {
   "name": "I_2",
   "sector": "S1",
   "top_sector_label": 1077759,
   "response_matrix_row": 2,
   "kira_integral": "pm5_2SF_PX2_diss[1,1,1,1,0,0,0,0,1,-1,0,0,1,1,1,0,0,0,0,0,1,0]",
   "index_vector": [
    1,
    1,
    1,
    1,
    0,
    0,
    0,
    0,
    1,
    -1,
    0,
    0,
    1,
    1,
    1,
    0,
    0,
    0,
    0,
    0,
    1,
    0
   ],
   "kira_sector": 1077519,
   "uncut_denominators": [
    "D9",
    "D13",
    "D14",
    "D15",
    "D21"
   ],
   "uncut_linearized_worldline_propagators": [],
   "dotted": [],
   "numerators": [
    "D10"
   ],
   "class": "radiative corner, numerator",
   "status": "computed",
   "values": {
    "graviton_i0": {
     "fey": {
      "-1": {
       "re": "-8.991868272122910263602443172207386303432",
       "im": "-2.479326149880752514860172650814871811762",
       "exact_re": "pi^4*(150-220*log(2))/27",
       "exact_im": "-7*pi^5/864",
       "correct_digits": 30
      },
      "0": {
       "re": "-131.6922906709016052922584138525323324664",
       "im": "-35.15238209960831752412489636759280285351",
       "exact_re": "-4*gammaE*(pi^4*(150-220*ln2)/27) + pi^4*(10553*Li2(1/4)/432 - 977*pi^2/144 - 10553*ln2*ln3/216 - 3985*ln2/162 + 17593*ln2^2/216 + 3995/54)",
       "exact_im": "-4*gammaE*(-7*pi^5/864) + pi^5*(-5287*ln2/54 - 20035/5184 + 28153*ln3/432)",
       "exact_value_re": "-131.692290670901605292258413836124659772868917197743605406166",
       "exact_value_im": "-35.1523820996083175241248963691530000475337605472895563500542",
       "correct_digits": 26
      }
     },
     "conj": {
      "-1": {
       "re": "-8.991868272122910263602443172207386303432",
       "im": "2.479326149880752514860172650814871811762",
       "exact_re": "pi^4*(150-220*log(2))/27",
       "exact_im": "-(-7*pi^5/864)",
       "correct_digits": 30
      },
      "0": {
       "re": "-131.6922906709016052922584138525323324664",
       "im": "35.15238209960831752412489636759280285351",
       "exact_re": "-4*gammaE*(pi^4*(150-220*ln2)/27) + pi^4*(10553*Li2(1/4)/432 - 977*pi^2/144 - 10553*ln2*ln3/216 - 3985*ln2/162 + 17593*ln2^2/216 + 3995/54)",
       "exact_im": "-(-4*gammaE*(-7*pi^5/864) + pi^5*(-5287*ln2/54 - 20035/5184 + 28153*ln3/432))",
       "exact_value_re": "-131.692290670901605292258413836124659772868917197743605406166",
       "exact_value_im": "35.1523820996083175241248963691530000475337605472895563500542",
       "correct_digits": 26
      }
     },
     "pv": {
      "-1": {
       "re": "-8.991868272122910263602443172207386303432",
       "im": "0.0",
       "exact_re": "pi^4*(150-220*log(2))/27",
       "exact_im": "0",
       "correct_digits": 30
      },
      "0": {
       "re": "-131.6922906709016052922584138525323324664",
       "im": "0.0",
       "exact_re": "-4*gammaE*(pi^4*(150-220*ln2)/27) + pi^4*(10553*Li2(1/4)/432 - 977*pi^2/144 - 10553*ln2*ln3/216 - 3985*ln2/162 + 17593*ln2^2/216 + 3995/54)",
       "exact_im": "0",
       "exact_value_re": "-131.692290670901605292258413836124659772868917197743605406166",
       "exact_value_im": "0",
       "correct_digits": 26
      }
     }
    },
    "exact_identification": {
     "0": "identified by an integer relation on a Feynman-parameter representation of the two-frequency cores (Appendix C.2 of the paper): evaluation to 330 digits, fit on the first 120 digits, at least 206 further digits held out; the closed forms satisfy I_0 + (16/3) I_2 - 6 I_3 = 0 exactly"
    },
    "closed_form_agrees_with_numerical_value_digits": {
     "0": {
      "re": 27.9,
      "im": 28.3
     }
    },
    "note": "orders eps^-1 (exact and numerical) and eps^0 (numerical re, im, and the closed form exact_re, exact_im with its value exact_value_re, exact_value_im to 60 digits); correct_digits = number of leading significant digits of re, im established by two independent evaluations"
   }
  },
  {
   "name": "I_3",
   "sector": "S1",
   "top_sector_label": 1077759,
   "response_matrix_row": 3,
   "kira_integral": "pm5_2SF_PX2_diss[1,1,1,1,0,0,0,0,1,0,-1,0,1,1,1,0,0,0,0,0,1,0]",
   "index_vector": [
    1,
    1,
    1,
    1,
    0,
    0,
    0,
    0,
    1,
    0,
    -1,
    0,
    1,
    1,
    1,
    0,
    0,
    0,
    0,
    0,
    1,
    0
   ],
   "kira_sector": 1077519,
   "uncut_denominators": [
    "D9",
    "D13",
    "D14",
    "D15",
    "D21"
   ],
   "uncut_linearized_worldline_propagators": [],
   "dotted": [],
   "numerators": [
    "D11"
   ],
   "class": "radiative corner, numerator",
   "status": "computed",
   "values": {
    "graviton_i0": {
     "fey": {
      "-1": {
       "re": "-3.51208923412190800676403039763823466548",
       "im": "-0.3148350666515241288711330350241107062555",
       "exact_re": "pi^4*(1128-1640*log(2))/243",
       "exact_im": "-pi^5/972",
       "correct_digits": 30
      },
      "0": {
       "re": "-52.25287419669298022213073111948182795981",
       "im": "-4.256106616639279480827641220212752033664",
       "exact_re": "-4*gammaE*(pi^4*(1128-1640*ln2)/243) + pi^4*(9839*Li2(1/4)/486 - 911*pi^2/162 - 9839*ln2*ln3/243 - 14140*ln2/729 + 16399*ln2^2/243 + 14900/243)",
       "exact_im": "-4*gammaE*(-pi^5/972) + pi^5*(-19684*ln2/243 - 18559/5832 + 26239*ln3/486)",
       "exact_value_re": "-52.2528741966929802221307310875623144945154327200217749979135",
       "exact_value_im": "-4.25610661663927948082764123295953950099366622882790807701450",
       "correct_digits": 26
      }
     },
     "conj": {
      "-1": {
       "re": "-3.51208923412190800676403039763823466548",
       "im": "0.3148350666515241288711330350241107062555",
       "exact_re": "pi^4*(1128-1640*log(2))/243",
       "exact_im": "-(-pi^5/972)",
       "correct_digits": 30
      },
      "0": {
       "re": "-52.25287419669298022213073111948182795981",
       "im": "4.256106616639279480827641220212752033664",
       "exact_re": "-4*gammaE*(pi^4*(1128-1640*ln2)/243) + pi^4*(9839*Li2(1/4)/486 - 911*pi^2/162 - 9839*ln2*ln3/243 - 14140*ln2/729 + 16399*ln2^2/243 + 14900/243)",
       "exact_im": "-(-4*gammaE*(-pi^5/972) + pi^5*(-19684*ln2/243 - 18559/5832 + 26239*ln3/486))",
       "exact_value_re": "-52.2528741966929802221307310875623144945154327200217749979135",
       "exact_value_im": "4.25610661663927948082764123295953950099366622882790807701450",
       "correct_digits": 26
      }
     },
     "pv": {
      "-1": {
       "re": "-3.51208923412190800676403039763823466548",
       "im": "0.0",
       "exact_re": "pi^4*(1128-1640*log(2))/243",
       "exact_im": "0",
       "correct_digits": 30
      },
      "0": {
       "re": "-52.25287419669298022213073111948182795981",
       "im": "0.0",
       "exact_re": "-4*gammaE*(pi^4*(1128-1640*ln2)/243) + pi^4*(9839*Li2(1/4)/486 - 911*pi^2/162 - 9839*ln2*ln3/243 - 14140*ln2/729 + 16399*ln2^2/243 + 14900/243)",
       "exact_im": "0",
       "exact_value_re": "-52.2528741966929802221307310875623144945154327200217749979135",
       "exact_value_im": "0",
       "correct_digits": 26
      }
     }
    },
    "exact_identification": {
     "0": "identified by an integer relation on a Feynman-parameter representation of the two-frequency cores (Appendix C.2 of the paper): evaluation to 330 digits, fit on the first 120 digits, at least 206 further digits held out; the closed forms satisfy I_0 + (16/3) I_2 - 6 I_3 = 0 exactly"
    },
    "closed_form_agrees_with_numerical_value_digits": {
     "0": {
      "re": 27.2,
      "im": 26.5
     }
    },
    "note": "orders eps^-1 (exact and numerical) and eps^0 (numerical re, im, and the closed form exact_re, exact_im with its value exact_value_re, exact_value_im to 60 digits); correct_digits = number of leading significant digits of re, im established by two independent evaluations"
   }
  },
  {
   "name": "I_r0",
   "sector": "S2",
   "top_sector_label": 1091071,
   "response_matrix_row": 0,
   "kira_integral": "pm5_2SF_PX2_diss[1,1,1,1,0,0,0,0,1,0,1,0,0,1,0,1,0,0,0,0,1,0]",
   "index_vector": [
    1,
    1,
    1,
    1,
    0,
    0,
    0,
    0,
    1,
    0,
    1,
    0,
    0,
    1,
    0,
    1,
    0,
    0,
    0,
    0,
    1,
    0
   ],
   "kira_sector": 1090831,
   "uncut_denominators": [
    "D9",
    "D11",
    "D14",
    "D16",
    "D21"
   ],
   "uncut_linearized_worldline_propagators": [],
   "dotted": [],
   "numerators": [],
   "class": "radiative corner (relabeling of I_0)",
   "status": "computed (identical to an S_1 integral by the relabeling k1 <-> k2 of loop momenta)",
   "equal_to": "I_0"
  },
  {
   "name": "I_r1",
   "sector": "S2",
   "top_sector_label": 1091071,
   "response_matrix_row": 1,
   "kira_integral": "pm5_2SF_PX2_diss[1,1,1,1,-1,0,0,0,1,0,1,0,0,1,0,1,0,0,0,0,1,0]",
   "index_vector": [
    1,
    1,
    1,
    1,
    -1,
    0,
    0,
    0,
    1,
    0,
    1,
    0,
    0,
    1,
    0,
    1,
    0,
    0,
    0,
    0,
    1,
    0
   ],
   "kira_sector": 1090831,
   "uncut_denominators": [
    "D9",
    "D11",
    "D14",
    "D16",
    "D21"
   ],
   "uncut_linearized_worldline_propagators": [],
   "dotted": [],
   "numerators": [
    "D5"
   ],
   "class": "odd numerator, no linearized denominator: vanishes",
   "status": "computed",
   "values": {
    "exact": "0",
    "note": "vanishes identically, all orders in eps, for graviton propagators even in their momenta (fey, conj, pv), by the reflection of the two uncut worldline frequency components; does not vanish with a retarded propagator on D11"
   }
  },
  {
   "name": "I_r2",
   "sector": "S2",
   "top_sector_label": 1091071,
   "response_matrix_row": 2,
   "kira_integral": "pm5_2SF_PX2_diss[1,1,1,1,0,0,0,0,1,-1,1,0,0,1,0,1,0,0,0,0,1,0]",
   "index_vector": [
    1,
    1,
    1,
    1,
    0,
    0,
    0,
    0,
    1,
    -1,
    1,
    0,
    0,
    1,
    0,
    1,
    0,
    0,
    0,
    0,
    1,
    0
   ],
   "kira_sector": 1090831,
   "uncut_denominators": [
    "D9",
    "D11",
    "D14",
    "D16",
    "D21"
   ],
   "uncut_linearized_worldline_propagators": [],
   "dotted": [],
   "numerators": [
    "D10"
   ],
   "class": "radiative corner, numerator (relabeling of I_3)",
   "status": "computed (identical to an S_1 integral by the relabeling k1 <-> k2 of loop momenta)",
   "equal_to": "I_3"
  },
  {
   "name": "I_r3",
   "sector": "S2",
   "top_sector_label": 1091071,
   "response_matrix_row": 3,
   "kira_integral": "pm5_2SF_PX2_diss[1,1,1,1,0,0,0,0,1,0,1,-1,0,1,0,1,0,0,0,0,1,0]",
   "index_vector": [
    1,
    1,
    1,
    1,
    0,
    0,
    0,
    0,
    1,
    0,
    1,
    -1,
    0,
    1,
    0,
    1,
    0,
    0,
    0,
    0,
    1,
    0
   ],
   "kira_sector": 1090831,
   "uncut_denominators": [
    "D9",
    "D11",
    "D14",
    "D16",
    "D21"
   ],
   "uncut_linearized_worldline_propagators": [],
   "dotted": [],
   "numerators": [
    "D12"
   ],
   "class": "radiative corner, numerator (relabeling of I_2)",
   "status": "computed (identical to an S_1 integral by the relabeling k1 <-> k2 of loop momenta)",
   "equal_to": "I_2"
  },
  {
   "name": "I_r4",
   "sector": "S2",
   "top_sector_label": 1091071,
   "response_matrix_row": 4,
   "kira_integral": "pm5_2SF_PX2_diss[1,1,1,1,0,0,0,0,1,0,1,0,0,2,0,1,0,0,0,0,1,0]",
   "index_vector": [
    1,
    1,
    1,
    1,
    0,
    0,
    0,
    0,
    1,
    0,
    1,
    0,
    0,
    2,
    0,
    1,
    0,
    0,
    0,
    0,
    1,
    0
   ],
   "kira_sector": 1090831,
   "uncut_denominators": [
    "D9",
    "D11",
    "D14",
    "D16",
    "D21"
   ],
   "uncut_linearized_worldline_propagators": [],
   "dotted": [
    "D14"
   ],
   "numerators": [],
   "class": "radiative corner, dotted graviton propagator",
   "status": "computed",
   "values": {
    "graviton_i0": {
     "fey": {
      "-1": {
       "re": "-97.40909103400243723644033268870511124973",
       "im": "-1.574814671885801716967282977206801776543e-120"
      },
      "0": {
       "re": "-614.8577298822660234593791791516525551807",
       "im": "204.0131231901876355084942066956237376535"
      },
      "1": {
       "re": "-4081.38973739684160689171567075668721485357821562138207450126",
       "im": "2320.09274199913290938621739901887784514505070199421252702593"
      }
     },
     "conj": "complex conjugate of fey (only the radiation-cone layer is complex)",
     "pv": "real part of fey"
    },
    "exact": {
     "-1": "-pi^4",
     "0": "-pi^4*(4 + (20/3)*ln2 - 4*gammaE) + (2/3)*i*pi^5",
     "1": "-pi^4*(28 + (7/3)*pi^2 + (80/3)*ln2 - (232/3)*ln2^2 - (64/3)*Li2(1/4) + (128/3)*ln2*ln3 - 16*gammaE - (80/3)*gammaE*ln2 + 8*gammaE^2) - i*pi^5*(-8/3 + (232/3)*ln2 - (164/3)*ln3 + (8/3)*gammaE)"
    },
    "exact_identification": {
     "-1": "integer relation over (pi^4, pi^4 ln2, pi^5), re-verified to 3.86e-152",
     "0": "integer relation at 40 digits (re parts over pi^4(1, ln2, gammaE): ['-4', '-20/3', '4']; im part over pi^5: 2/3), residuals 8.46e-40, 3.38e-38",
     "1": "integer relation on a Feynman-parameter representation of the two-frequency core (Appendix C.2 of the paper): evaluation to 220 digits, fit on the first 100 digits, 118 further digits held out; reproduced to 52 digits by an independent parametric representation"
    },
    "correct_digits": {
     "-1": "exact",
     "0": 38,
     "1": 52
    },
    "overall_sign": "sign of the integral as defined by its index vector: on the support of the cut delta functions each propagator is minus the Euclidean form in which the integral is evaluated, so the six propagator powers of I_r4 give the overall factor +1 where the five of the corner integral I_0 give -1; the same sign follows from the integration-by-parts differential equations of the corner sector in gamma, which give the pole -pi^4 from the pole of I_0, and from the positivity of the imaginary part for 0 < eps < 1/6",
    "note": "orders eps^-1 and eps^0: decimal strings of the numerical evaluation; order eps^1: value of the closed form to 60 digits, correct_digits = number of leading digits reproduced by an independent evaluation"
   }
  },
  {
   "name": "I_r5",
   "sector": "S2",
   "top_sector_label": 1091071,
   "response_matrix_row": 5,
   "kira_integral": "pm5_2SF_PX2_diss[1,1,1,1,1,0,0,0,1,0,1,0,0,1,0,1,0,0,0,0,1,0]",
   "index_vector": [
    1,
    1,
    1,
    1,
    1,
    0,
    0,
    0,
    1,
    0,
    1,
    0,
    0,
    1,
    0,
    1,
    0,
    0,
    0,
    0,
    1,
    0
   ],
   "kira_sector": 1090847,
   "uncut_denominators": [
    "D5",
    "D9",
    "D11",
    "D14",
    "D16",
    "D21"
   ],
   "uncut_linearized_worldline_propagators": [
    "D5"
   ],
   "dotted": [],
   "numerators": [],
   "class": "static slice (one uncut linearized propagator)",
   "status": "computed",
   "values": {
    "linearized_i0": "value at sigma = +1 for the uncut linearized propagator 1/(D5 + i sigma 0); sigma = -1 reverses the sign; the principal-value part is zero for graviton propagators even in their momenta (fey, conj, pv)",
    "graviton_i0": "the same for fey, conj and pv (static slice, radiation cone not crossed); a retarded propagator on D11 adds a cut term to the principal-value part, not given here",
    "exact": {
     "-1": "0",
     "0": "(-16/3)*i*pi^5",
     "1": "((-128) + (160/3)*ln2 + (64/3)*gammaE)*i*pi^5"
    },
    "exact_identification": {
     "0": "integer relation, re-verified to 5.51e-151",
     "1": "integer relation over i pi^5 (1, ln2, gammaE), re-verified to 4.21e-150"
    },
    "numerical_sigma_plus": {
     "0": {
      "re": "-3.446606804215893262808047263624853144337e-119",
      "im": "-1632.104985521501084067953653564989901228"
     },
     "1": {
      "re": "7.528318682467074722358251551108667991677e-118",
      "im": "-24089.32370396783800485458665371166696987"
     },
     "2": {
      "re": "-1.371826959916222504963059171535357278483e-116",
      "im": "-311453.9229622015993068010973351811968433"
     }
    },
    "note": "purely imaginary; the listed real parts are numerical zeros of the evaluation; order eps^2 numerical only"
   }
  },
  {
   "name": "I_r6",
   "sector": "S2",
   "top_sector_label": 1091071,
   "response_matrix_row": 6,
   "kira_integral": "pm5_2SF_PX2_diss[1,1,1,1,1,0,0,0,1,0,1,-1,0,1,0,1,0,0,0,0,1,0]",
   "index_vector": [
    1,
    1,
    1,
    1,
    1,
    0,
    0,
    0,
    1,
    0,
    1,
    -1,
    0,
    1,
    0,
    1,
    0,
    0,
    0,
    0,
    1,
    0
   ],
   "kira_sector": 1090847,
   "uncut_denominators": [
    "D5",
    "D9",
    "D11",
    "D14",
    "D16",
    "D21"
   ],
   "uncut_linearized_worldline_propagators": [
    "D5"
   ],
   "dotted": [],
   "numerators": [
    "D12"
   ],
   "class": "static slice, numerator",
   "status": "computed",
   "values": {
    "linearized_i0": "value at sigma = +1 for the uncut linearized propagator 1/(D5 + i sigma 0); sigma = -1 reverses the sign; the principal-value part is zero for graviton propagators even in their momenta (fey, conj, pv)",
    "graviton_i0": "the same for fey, conj and pv (static slice, radiation cone not crossed); a retarded propagator on D11 adds a cut term to the principal-value part, not given here",
    "exact": {
     "-1": "0",
     "0": "(128/81)*i*pi^5",
     "1": "((1024/27) + (-1280/81)*ln2 + (-512/81)*gammaE)*i*pi^5"
    },
    "exact_identification": {
     "0": "integer relation, re-verified to 1.64e-151",
     "1": "integer relation over i pi^5 (1, ln2, gammaE), re-verified to 1.25e-150"
    },
    "numerical_sigma_plus": {
     "0": {
      "re": "-2.129925553167125050049916848307493516164e-120",
      "im": "483.5866623767410619460603417970340448084"
     },
     "1": {
      "re": "-1.827863383808878224770110458911158072053e-118",
      "im": "7137.577393768248297734692341840493916999"
     },
     "2": {
      "re": "1.998257428062248228774103806775757553346e-117",
      "im": "92336.3756920275191718609985076607658104"
     }
    },
    "note": "purely imaginary; the listed real parts are numerical zeros of the evaluation; order eps^2 numerical only"
   }
  },
  {
   "name": "I_r7",
   "sector": "S2",
   "top_sector_label": 1091071,
   "response_matrix_row": 7,
   "kira_integral": "pm5_2SF_PX2_diss[1,1,1,1,1,0,0,0,1,0,1,0,-1,1,0,1,0,0,0,0,1,0]",
   "index_vector": [
    1,
    1,
    1,
    1,
    1,
    0,
    0,
    0,
    1,
    0,
    1,
    0,
    -1,
    1,
    0,
    1,
    0,
    0,
    0,
    0,
    1,
    0
   ],
   "kira_sector": 1090847,
   "uncut_denominators": [
    "D5",
    "D9",
    "D11",
    "D14",
    "D16",
    "D21"
   ],
   "uncut_linearized_worldline_propagators": [
    "D5"
   ],
   "dotted": [],
   "numerators": [
    "D13"
   ],
   "class": "static slice, numerator",
   "status": "computed",
   "values": {
    "linearized_i0": "value at sigma = +1 for the uncut linearized propagator 1/(D5 + i sigma 0); sigma = -1 reverses the sign; the principal-value part is zero for graviton propagators even in their momenta (fey, conj, pv)",
    "graviton_i0": "the same for fey, conj and pv (static slice, radiation cone not crossed); a retarded propagator on D11 adds a cut term to the principal-value part, not given here",
    "exact": {
     "-1": "0",
     "0": "(32/81)*i*pi^5",
     "1": "((736/81) + (-320/81)*ln2 + (-128/81)*gammaE)*i*pi^5"
    },
    "exact_identification": {
     "0": "integer relation, re-verified to 3.31e-152",
     "1": "integer relation over i pi^5 (1, ln2, gammaE), re-verified to 2.48e-151"
    },
    "numerical_sigma_plus": {
     "0": {
      "re": "-8.434989264531171362981772973126835117989e-120",
      "im": "120.8966655941852654865150854492585112021"
     },
     "1": {
      "re": "8.214735599374116386215247480858673856658e-119",
      "im": "1663.497682847876808947158000010864968048"
     },
     "2": {
      "re": "2.865718016988495521885342668631900367202e-117",
      "im": "20937.00957778226192207203128510729243974"
     }
    },
    "note": "purely imaginary; the listed real parts are numerical zeros of the evaluation; order eps^2 numerical only"
   }
  },
  {
   "name": "I_r9",
   "sector": "S2",
   "top_sector_label": 1091071,
   "response_matrix_row": 9,
   "kira_integral": "pm5_2SF_PX2_diss[1,1,1,1,-1,0,1,0,1,0,1,0,0,1,0,1,0,0,0,0,1,0]",
   "index_vector": [
    1,
    1,
    1,
    1,
    -1,
    0,
    1,
    0,
    1,
    0,
    1,
    0,
    0,
    1,
    0,
    1,
    0,
    0,
    0,
    0,
    1,
    0
   ],
   "kira_sector": 1090895,
   "uncut_denominators": [
    "D7",
    "D9",
    "D11",
    "D14",
    "D16",
    "D21"
   ],
   "uncut_linearized_worldline_propagators": [
    "D7"
   ],
   "dotted": [],
   "numerators": [
    "D5"
   ],
   "class": "one uncut linearized propagator D7, odd numerator",
   "status": "not computed"
  },
  {
   "name": "I_r10",
   "sector": "S2",
   "top_sector_label": 1091071,
   "response_matrix_row": 10,
   "kira_integral": "pm5_2SF_PX2_diss[1,1,1,1,0,0,1,-1,1,0,1,0,0,1,0,1,0,0,0,0,1,0]",
   "index_vector": [
    1,
    1,
    1,
    1,
    0,
    0,
    1,
    -1,
    1,
    0,
    1,
    0,
    0,
    1,
    0,
    1,
    0,
    0,
    0,
    0,
    1,
    0
   ],
   "kira_sector": 1090895,
   "uncut_denominators": [
    "D7",
    "D9",
    "D11",
    "D14",
    "D16",
    "D21"
   ],
   "uncut_linearized_worldline_propagators": [
    "D7"
   ],
   "dotted": [],
   "numerators": [
    "D8"
   ],
   "class": "one uncut linearized propagator D7, numerator",
   "status": "not computed"
  },
  {
   "name": "I_r18",
   "sector": "S2",
   "top_sector_label": 1091071,
   "response_matrix_row": 18,
   "kira_integral": "pm5_2SF_PX2_diss[1,1,1,1,1,0,1,0,1,0,1,0,0,1,0,1,0,0,0,0,1,0]",
   "index_vector": [
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    0,
    1,
    0,
    1,
    0,
    0,
    1,
    0,
    1,
    0,
    0,
    0,
    0,
    1,
    0
   ],
   "kira_sector": 1090911,
   "uncut_denominators": [
    "D5",
    "D7",
    "D9",
    "D11",
    "D14",
    "D16",
    "D21"
   ],
   "uncut_linearized_worldline_propagators": [
    "D5",
    "D7"
   ],
   "dotted": [],
   "numerators": [],
   "class": "two uncut linearized propagators D5, D7",
   "status": "not computed"
  },
  {
   "name": "I_r19",
   "sector": "S2",
   "top_sector_label": 1091071,
   "response_matrix_row": 19,
   "kira_integral": "pm5_2SF_PX2_diss[1,1,1,1,1,0,1,0,1,0,1,0,-1,1,0,1,0,0,0,0,1,0]",
   "index_vector": [
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    0,
    1,
    0,
    1,
    0,
    -1,
    1,
    0,
    1,
    0,
    0,
    0,
    0,
    1,
    0
   ],
   "kira_sector": 1090911,
   "uncut_denominators": [
    "D5",
    "D7",
    "D9",
    "D11",
    "D14",
    "D16",
    "D21"
   ],
   "uncut_linearized_worldline_propagators": [
    "D5",
    "D7"
   ],
   "dotted": [],
   "numerators": [
    "D13"
   ],
   "class": "two uncut linearized propagators D5, D7, numerator",
   "status": "not computed"
  },
  {
   "name": "Itilde_0",
   "sector": "S3",
   "top_sector_label": 599551,
   "response_matrix_row": 0,
   "kira_integral": "pm5_2SF_PX2_diss[1,1,1,1,0,0,0,0,1,0,1,0,0,1,0,0,1,0,0,1,0,0]",
   "index_vector": [
    1,
    1,
    1,
    1,
    0,
    0,
    0,
    0,
    1,
    0,
    1,
    0,
    0,
    1,
    0,
    0,
    1,
    0,
    0,
    1,
    0,
    0
   ],
   "kira_sector": 599311,
   "uncut_denominators": [
    "D9",
    "D11",
    "D14",
    "D17",
    "D20"
   ],
   "uncut_linearized_worldline_propagators": [],
   "dotted": [],
   "numerators": [],
   "class": "radiative corner (image of I_0)",
   "status": "computed (identical to an S_1 integral by a relabeling of loop momenta)",
   "equal_to": "I_0"
  },
  {
   "name": "Itilde_1",
   "sector": "S3",
   "top_sector_label": 599551,
   "response_matrix_row": 1,
   "kira_integral": "pm5_2SF_PX2_diss[1,1,1,1,-1,0,0,0,1,0,1,0,0,1,0,0,1,0,0,1,0,0]",
   "index_vector": [
    1,
    1,
    1,
    1,
    -1,
    0,
    0,
    0,
    1,
    0,
    1,
    0,
    0,
    1,
    0,
    0,
    1,
    0,
    0,
    1,
    0,
    0
   ],
   "kira_sector": 599311,
   "uncut_denominators": [
    "D9",
    "D11",
    "D14",
    "D17",
    "D20"
   ],
   "uncut_linearized_worldline_propagators": [],
   "dotted": [],
   "numerators": [
    "D5"
   ],
   "class": "odd numerator, no linearized denominator: vanishes",
   "status": "computed",
   "values": {
    "exact": "0",
    "note": "vanishes identically, all orders in eps, for graviton propagators even in their momenta (fey, conj, pv), by the reflection of the two uncut worldline frequency components; does not vanish with a retarded propagator on D11"
   }
  },
  {
   "name": "Itilde_2",
   "sector": "S3",
   "top_sector_label": 599551,
   "response_matrix_row": 2,
   "kira_integral": "pm5_2SF_PX2_diss[1,1,1,1,0,0,0,0,1,-1,1,0,0,1,0,0,1,0,0,1,0,0]",
   "index_vector": [
    1,
    1,
    1,
    1,
    0,
    0,
    0,
    0,
    1,
    -1,
    1,
    0,
    0,
    1,
    0,
    0,
    1,
    0,
    0,
    1,
    0,
    0
   ],
   "kira_sector": 599311,
   "uncut_denominators": [
    "D9",
    "D11",
    "D14",
    "D17",
    "D20"
   ],
   "uncut_linearized_worldline_propagators": [],
   "dotted": [],
   "numerators": [
    "D10"
   ],
   "class": "radiative corner, numerator (image of I_3)",
   "status": "computed (identical to an S_1 integral by a relabeling of loop momenta)",
   "equal_to": "I_3"
  },
  {
   "name": "Itilde_3",
   "sector": "S3",
   "top_sector_label": 599551,
   "response_matrix_row": 3,
   "kira_integral": "pm5_2SF_PX2_diss[1,1,1,1,0,0,0,0,1,0,1,-1,0,1,0,0,1,0,0,1,0,0]",
   "index_vector": [
    1,
    1,
    1,
    1,
    0,
    0,
    0,
    0,
    1,
    0,
    1,
    -1,
    0,
    1,
    0,
    0,
    1,
    0,
    0,
    1,
    0,
    0
   ],
   "kira_sector": 599311,
   "uncut_denominators": [
    "D9",
    "D11",
    "D14",
    "D17",
    "D20"
   ],
   "uncut_linearized_worldline_propagators": [],
   "dotted": [],
   "numerators": [
    "D12"
   ],
   "class": "radiative corner, numerator (image of I_2)",
   "status": "computed (identical to an S_1 integral by a relabeling of loop momenta)",
   "equal_to": "I_2"
  },
  {
   "name": "Itilde_4",
   "sector": "S3",
   "top_sector_label": 599551,
   "response_matrix_row": 4,
   "kira_integral": "pm5_2SF_PX2_diss[1,1,1,1,0,0,0,0,1,0,1,0,0,2,0,0,1,0,0,1,0,0]",
   "index_vector": [
    1,
    1,
    1,
    1,
    0,
    0,
    0,
    0,
    1,
    0,
    1,
    0,
    0,
    2,
    0,
    0,
    1,
    0,
    0,
    1,
    0,
    0
   ],
   "kira_sector": 599311,
   "uncut_denominators": [
    "D9",
    "D11",
    "D14",
    "D17",
    "D20"
   ],
   "uncut_linearized_worldline_propagators": [],
   "dotted": [
    "D14"
   ],
   "numerators": [],
   "class": "radiative corner, dotted graviton propagator (image of I_r4)",
   "status": "not computed directly; the reduction identities in boundary_ibp_identities_PX2.m equate it to I_r4"
  },
  {
   "name": "Itilde_5",
   "sector": "S3",
   "top_sector_label": 599551,
   "response_matrix_row": 5,
   "kira_integral": "pm5_2SF_PX2_diss[1,1,1,1,1,0,0,0,1,0,1,0,0,1,0,0,1,0,0,1,0,0]",
   "index_vector": [
    1,
    1,
    1,
    1,
    1,
    0,
    0,
    0,
    1,
    0,
    1,
    0,
    0,
    1,
    0,
    0,
    1,
    0,
    0,
    1,
    0,
    0
   ],
   "kira_sector": 599327,
   "uncut_denominators": [
    "D5",
    "D9",
    "D11",
    "D14",
    "D17",
    "D20"
   ],
   "uncut_linearized_worldline_propagators": [
    "D5"
   ],
   "dotted": [],
   "numerators": [],
   "class": "static slice (image of I_r5)",
   "status": "computed",
   "values": {
    "linearized_i0": "value at sigma = +1 for the uncut linearized propagator 1/(D5 + i sigma 0); sigma = -1 reverses the sign; the principal-value part is zero for graviton propagators even in their momenta (fey, conj, pv)",
    "graviton_i0": "the same for fey, conj and pv; a retarded propagator on D11 adds a cut term to the principal-value part, not given here",
    "exact": {
     "-1": "0",
     "0": "-16*i*pi^5/3",
     "1": "32*i*pi^5*(-12 + 2*gammaE + 5*ln2)/3"
    },
    "exact_identification": {
     "0": "integer relation, re-verified (relative residual 0.0)",
     "1": "integer relation over i pi^5 (1, ln2, gammaE), re-verified (relative residual 6.465e-212)"
    },
    "equal_to": "I_r5 (same values through order eps; independent evaluation in the S_3 variables)"
   }
  },
  {
   "name": "Itilde_6",
   "sector": "S3",
   "top_sector_label": 599551,
   "response_matrix_row": 6,
   "kira_integral": "pm5_2SF_PX2_diss[1,1,1,1,1,0,0,0,1,0,1,-1,0,1,0,0,1,0,0,1,0,0]",
   "index_vector": [
    1,
    1,
    1,
    1,
    1,
    0,
    0,
    0,
    1,
    0,
    1,
    -1,
    0,
    1,
    0,
    0,
    1,
    0,
    0,
    1,
    0,
    0
   ],
   "kira_sector": 599327,
   "uncut_denominators": [
    "D5",
    "D9",
    "D11",
    "D14",
    "D17",
    "D20"
   ],
   "uncut_linearized_worldline_propagators": [
    "D5"
   ],
   "dotted": [],
   "numerators": [
    "D12"
   ],
   "class": "static slice, numerator (image of I_r6)",
   "status": "computed",
   "values": {
    "linearized_i0": "value at sigma = +1 for the uncut linearized propagator 1/(D5 + i sigma 0); sigma = -1 reverses the sign; the principal-value part is zero for graviton propagators even in their momenta (fey, conj, pv)",
    "graviton_i0": "the same for fey, conj and pv; a retarded propagator on D11 adds a cut term to the principal-value part, not given here",
    "exact": {
     "-1": "0",
     "0": "128*i*pi^5/81",
     "1": "i*pi^5*(3072 - 1280*ln2 - 512*gammaE)/81"
    },
    "exact_identification": {
     "0": "integer relation, re-verified (relative residual 0.0)",
     "1": "integer relation over i pi^5 (1, ln2, gammaE), re-verified (relative residual 1.746e-210)"
    },
    "equal_to": "I_r6 (same values through order eps; independent evaluation in the S_3 variables)"
   }
  },
  {
   "name": "Itilde_7",
   "sector": "S3",
   "top_sector_label": 599551,
   "response_matrix_row": 7,
   "kira_integral": "pm5_2SF_PX2_diss[1,1,1,1,1,0,0,0,1,0,1,0,-1,1,0,0,1,0,0,1,0,0]",
   "index_vector": [
    1,
    1,
    1,
    1,
    1,
    0,
    0,
    0,
    1,
    0,
    1,
    0,
    -1,
    1,
    0,
    0,
    1,
    0,
    0,
    1,
    0,
    0
   ],
   "kira_sector": 599327,
   "uncut_denominators": [
    "D5",
    "D9",
    "D11",
    "D14",
    "D17",
    "D20"
   ],
   "uncut_linearized_worldline_propagators": [
    "D5"
   ],
   "dotted": [],
   "numerators": [
    "D13"
   ],
   "class": "static slice, numerator (image of I_r7)",
   "status": "computed",
   "values": {
    "linearized_i0": "value at sigma = +1 for the uncut linearized propagator 1/(D5 + i sigma 0); sigma = -1 reverses the sign; the principal-value part is zero for graviton propagators even in their momenta (fey, conj, pv)",
    "graviton_i0": "the same for fey, conj and pv; a retarded propagator on D11 adds a cut term to the principal-value part, not given here",
    "exact": {
     "-1": "0",
     "0": "32*i*pi^5/81",
     "1": "i*pi^5*(736 - 320*ln2 - 128*gammaE)/81"
    },
    "exact_identification": {
     "0": "integer relation, re-verified (relative residual 0.0)",
     "1": "integer relation over i pi^5 (1, ln2, gammaE), re-verified (relative residual 1.872e-210)"
    },
    "equal_to": "I_r7 (same values through order eps; independent evaluation in the S_3 variables)"
   }
  },
  {
   "name": "Itilde_9",
   "sector": "S3",
   "top_sector_label": 599551,
   "response_matrix_row": 9,
   "kira_integral": "pm5_2SF_PX2_diss[1,1,1,1,-1,0,1,0,1,0,1,0,0,1,0,0,1,0,0,1,0,0]",
   "index_vector": [
    1,
    1,
    1,
    1,
    -1,
    0,
    1,
    0,
    1,
    0,
    1,
    0,
    0,
    1,
    0,
    0,
    1,
    0,
    0,
    1,
    0,
    0
   ],
   "kira_sector": 599375,
   "uncut_denominators": [
    "D7",
    "D9",
    "D11",
    "D14",
    "D17",
    "D20"
   ],
   "uncut_linearized_worldline_propagators": [
    "D7"
   ],
   "dotted": [],
   "numerators": [
    "D5"
   ],
   "class": "one uncut linearized propagator D7, odd numerator",
   "status": "not computed"
  },
  {
   "name": "Itilde_10",
   "sector": "S3",
   "top_sector_label": 599551,
   "response_matrix_row": 10,
   "kira_integral": "pm5_2SF_PX2_diss[1,1,1,1,0,0,1,-1,1,0,1,0,0,1,0,0,1,0,0,1,0,0]",
   "index_vector": [
    1,
    1,
    1,
    1,
    0,
    0,
    1,
    -1,
    1,
    0,
    1,
    0,
    0,
    1,
    0,
    0,
    1,
    0,
    0,
    1,
    0,
    0
   ],
   "kira_sector": 599375,
   "uncut_denominators": [
    "D7",
    "D9",
    "D11",
    "D14",
    "D17",
    "D20"
   ],
   "uncut_linearized_worldline_propagators": [
    "D7"
   ],
   "dotted": [],
   "numerators": [
    "D8"
   ],
   "class": "one uncut linearized propagator D7, numerator",
   "status": "not computed"
  },
  {
   "name": "Itilde_19",
   "sector": "S3",
   "top_sector_label": 599551,
   "response_matrix_row": 19,
   "kira_integral": "pm5_2SF_PX2_diss[1,1,1,1,-1,0,0,1,1,0,1,0,0,1,0,0,1,0,0,1,0,0]",
   "index_vector": [
    1,
    1,
    1,
    1,
    -1,
    0,
    0,
    1,
    1,
    0,
    1,
    0,
    0,
    1,
    0,
    0,
    1,
    0,
    0,
    1,
    0,
    0
   ],
   "kira_sector": 599439,
   "uncut_denominators": [
    "D8",
    "D9",
    "D11",
    "D14",
    "D17",
    "D20"
   ],
   "uncut_linearized_worldline_propagators": [
    "D8"
   ],
   "dotted": [],
   "numerators": [
    "D5"
   ],
   "class": "one uncut linearized propagator D8, odd numerator",
   "status": "not computed"
  },
  {
   "name": "Itilde_20",
   "sector": "S3",
   "top_sector_label": 599551,
   "response_matrix_row": 20,
   "kira_integral": "pm5_2SF_PX2_diss[1,1,1,1,0,0,-1,1,1,0,1,0,0,1,0,0,1,0,0,1,0,0]",
   "index_vector": [
    1,
    1,
    1,
    1,
    0,
    0,
    -1,
    1,
    1,
    0,
    1,
    0,
    0,
    1,
    0,
    0,
    1,
    0,
    0,
    1,
    0,
    0
   ],
   "kira_sector": 599439,
   "uncut_denominators": [
    "D8",
    "D9",
    "D11",
    "D14",
    "D17",
    "D20"
   ],
   "uncut_linearized_worldline_propagators": [
    "D8"
   ],
   "dotted": [],
   "numerators": [
    "D7"
   ],
   "class": "one uncut linearized propagator D8, numerator",
   "status": "not computed"
  },
  {
   "name": "Itilde_23",
   "sector": "S3",
   "top_sector_label": 599551,
   "response_matrix_row": 23,
   "kira_integral": "pm5_2SF_PX2_diss[1,1,1,1,1,0,1,0,1,0,1,0,0,1,0,0,1,0,0,1,0,0]",
   "index_vector": [
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    0,
    1,
    0,
    1,
    0,
    0,
    1,
    0,
    0,
    1,
    0,
    0,
    1,
    0,
    0
   ],
   "kira_sector": 599391,
   "uncut_denominators": [
    "D5",
    "D7",
    "D9",
    "D11",
    "D14",
    "D17",
    "D20"
   ],
   "uncut_linearized_worldline_propagators": [
    "D5",
    "D7"
   ],
   "dotted": [],
   "numerators": [],
   "class": "two uncut linearized propagators D5, D7",
   "status": "not computed"
  },
  {
   "name": "Itilde_24",
   "sector": "S3",
   "top_sector_label": 599551,
   "response_matrix_row": 24,
   "kira_integral": "pm5_2SF_PX2_diss[1,1,1,1,1,0,1,0,1,0,1,0,-1,1,0,0,1,0,0,1,0,0]",
   "index_vector": [
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    0,
    1,
    0,
    1,
    0,
    -1,
    1,
    0,
    0,
    1,
    0,
    0,
    1,
    0,
    0
   ],
   "kira_sector": 599391,
   "uncut_denominators": [
    "D5",
    "D7",
    "D9",
    "D11",
    "D14",
    "D17",
    "D20"
   ],
   "uncut_linearized_worldline_propagators": [
    "D5",
    "D7"
   ],
   "dotted": [],
   "numerators": [
    "D13"
   ],
   "class": "two uncut linearized propagators D5, D7, numerator",
   "status": "not computed"
  },
  {
   "name": "Itilde_31",
   "sector": "S3",
   "top_sector_label": 599551,
   "response_matrix_row": 31,
   "kira_integral": "pm5_2SF_PX2_diss[1,1,1,1,1,0,0,1,1,0,1,0,0,1,0,0,1,0,0,1,0,0]",
   "index_vector": [
    1,
    1,
    1,
    1,
    1,
    0,
    0,
    1,
    1,
    0,
    1,
    0,
    0,
    1,
    0,
    0,
    1,
    0,
    0,
    1,
    0,
    0
   ],
   "kira_sector": 599455,
   "uncut_denominators": [
    "D5",
    "D8",
    "D9",
    "D11",
    "D14",
    "D17",
    "D20"
   ],
   "uncut_linearized_worldline_propagators": [
    "D5",
    "D8"
   ],
   "dotted": [],
   "numerators": [],
   "class": "two uncut linearized propagators D5, D8",
   "status": "not computed"
  },
  {
   "name": "Itilde_32",
   "sector": "S3",
   "top_sector_label": 599551,
   "response_matrix_row": 32,
   "kira_integral": "pm5_2SF_PX2_diss[1,1,1,1,1,0,0,1,1,0,1,-1,0,1,0,0,1,0,0,1,0,0]",
   "index_vector": [
    1,
    1,
    1,
    1,
    1,
    0,
    0,
    1,
    1,
    0,
    1,
    -1,
    0,
    1,
    0,
    0,
    1,
    0,
    0,
    1,
    0,
    0
   ],
   "kira_sector": 599455,
   "uncut_denominators": [
    "D5",
    "D8",
    "D9",
    "D11",
    "D14",
    "D17",
    "D20"
   ],
   "uncut_linearized_worldline_propagators": [
    "D5",
    "D8"
   ],
   "dotted": [],
   "numerators": [
    "D12"
   ],
   "class": "two uncut linearized propagators D5, D8, numerator",
   "status": "not computed"
  }
 ],
 "flow_free_relations": {
  "note": "Left null vectors v of the response matrices A(eps) of Eq. (4.2) (v^T A = 0), i.e. the flow-free directions of Table 4, normalized to 1 on one support row.  The relation among master integrals is sum_row weight[row] * M[row] = 0 at each eps.  Rows are response-matrix rows (field response_matrix_row of the masters above).  Weights that are rational and independent of eps are given exactly; the others are given at the twelve eps values of the computation.",
  "S1": [
   {
    "support": [
     "I_0",
     "I_2",
     "I_3"
    ],
    "rows": [
     0,
     2,
     3
    ],
    "weights_exact": [
     "1",
     "16/3",
     "-6"
    ],
    "eps_dependence": "none (checked to 4e-84 over the twelve eps values)",
    "relation": "I_0 + (16/3) I_2 - 6 I_3 = 0, Eq. (4.10) of the paper"
   }
  ],
  "S2": [
   {
    "support": [
     "I_r0",
     "I_r2",
     "I_r3"
    ],
    "rows": [
     0,
     2,
     3
    ],
    "weights_exact": [
     "-1/6",
     "1",
     "-8/9"
    ],
    "eps_dependence": "none (spread 2.4e-83 over the twelve eps values)",
    "relation": "-(1/6) I_r0 + I_r2 - (8/9) I_r3 = 0 (the same relation as in S_1 after relabeling)"
   },
   {
    "support": [
     "I_r1",
     "I_r5",
     "I_r6"
    ],
    "rows": [
     1,
     5,
     6
    ],
    "normalized_row": 6,
    "per_eps": [
     {
      "eps": "0.0003114995735603784084585420144685587089594",
      "weights": {
       "I_r1": {
        "re": "-0.12966042699750076370575154881292616301150709938954",
        "im": "3.6776704130771185410963479453287253095504492099046e-80"
       },
       "I_r5": {
        "re": "0.29629629949674378391667389185574243589193619697742",
        "im": "4.5765223674786107762903475453440305159321914590415e-84"
       },
       "I_r6": {
        "re": "1.0",
        "im": "0"
       }
      },
      "max_off_support_weight": "8.59e-78",
      "residual_vT_A": "1.21e-77"
     },
     {
      "eps": "0.0003104656021947690595436839176405119643851",
      "weights": {
       "I_r1": {
        "re": "-0.1296603246648241529376518172032122592326411869886",
        "im": "3.7338568232810923535796414180851822050027304655869e-80"
       },
       "I_r5": {
        "re": "0.29629629947551259111934507895308643545470306089137",
        "im": "4.6027992014555288792451064589892025808295550497523e-84"
       },
       "I_r6": {
        "re": "1.0",
        "im": "0"
       }
      },
      "max_off_support_weight": "8.68e-78",
      "residual_vT_A": "1.22e-77"
     },
     {
      "eps": "0.0003084681229037284362826933778519755147468",
      "weights": {
       "I_r1": {
        "re": "-0.12966012697527345911142915081044227053953419813783",
        "im": "3.8453865795105779002822851870698586264357892761146e-80"
       },
       "I_r5": {
        "re": "0.29629629943469754237251177912212870178955938412736",
        "im": "4.6542310720393251911334988509469887123120226195803e-84"
       },
       "I_r6": {
        "re": "1.0",
        "im": "0"
       }
      },
      "max_off_support_weight": "8.86e-78",
      "residual_vT_A": "1.25e-77"
     },
     {
      "eps": "0.0003056432605996104618809126321647189760712",
      "weights": {
       "I_r1": {
        "re": "-0.12965984740452831939330709034496246932532546860474",
        "im": "4.0101150341760402266456186327553967412028334848634e-80"
       },
       "I_r5": {
        "re": "0.29629629937742731748089589991645793405177237883428",
        "im": "4.7285071123368355292826347523960833403399817469113e-84"
       },
       "I_r6": {
        "re": "1.0",
        "im": "0"
       }
      },
      "max_off_support_weight": "9.12e-78",
      "residual_vT_A": "1.29e-77"
     },
     {
      "eps": "0.0003021835249805230940456316082359488035615",
      "weights": {
       "I_r1": {
        "re": "-0.12965950500887215786145369502267823024117779214032",
        "im": "4.2237198229036522160195713194064194302217668972091e-80"
       },
       "I_r5": {
        "re": "0.29629629930800567005475121688470551937178914941331",
        "im": "4.8220180507591340937316461972447653377437068234426e-84"
       },
       "I_r6": {
        "re": "1.0",
        "im": "0"
       }
      },
      "max_off_support_weight": "9.46e-78",
      "residual_vT_A": "1.33e-77"
     },
     {
      "eps": "0.0002983246913110740122426265998887033945465",
      "weights": {
       "I_r1": {
        "re": "-0.12965912312546616906812442566302088700609717274554",
        "im": "4.4785270781626891972017812602170544923493934225527e-80"
       },
       "I_r5": {
        "re": "0.2962962992315107018202137981753855397075555866031",
        "im": "4.9297558531679185235426587249761924797130113092934e-84"
       },
       "I_r6": {
        "re": "1.0",
        "im": "0"
       }
      },
      "max_off_support_weight": "9.85e-78",
      "residual_vT_A": "1.39e-77"
     },
     {
      "eps": "0.0002943297327289927657206455203116304952699",
      "weights": {
       "I_r1": {
        "re": "-0.12965872778103254049736536079267590850497537758876",
        "im": "4.7623001160954403135930908639723346809467664686287e-80"
       },
       "I_r5": {
        "re": "0.29629629915335578488691738669783469651043171080802",
        "im": "5.0452973671717289366102639794802732794230832169324e-84"
       },
       "I_r6": {
        "re": "1.0",
        "im": "0"
       }
      },
      "max_off_support_weight": "1.03e-77",
      "residual_vT_A": "1.45e-77"
     },
     {
      "eps": "0.0002904708990595436839176405119643850862549",
      "weights": {
       "I_r1": {
        "re": "-0.12965834591764068308412716479917257018955382681936",
        "im": "5.0574359582193522470207603593685470728607713003495e-80"
       },
       "I_r5": {
        "re": "0.29629629907886697719046325764779723032566665510668",
        "im": "5.1609613022412635279558851947053677788837667304783e-84"
       },
       "I_r6": {
        "re": "1.0",
        "im": "0"
       }
      },
      "max_off_support_weight": "3.91e-78",
      "residual_vT_A": "1.51e-77"
     },
     {
      "eps": "0.0002870111634404563160823594880356149137451",
      "weights": {
       "I_r1": {
        "re": "-0.12965800355665001400260220537779584550688512559953",
        "im": "5.3411627226984673699644057120982903471543634667804e-80"
       },
       "I_r5": {
        "re": "0.29629629901292010175209303853825427074069605182856",
        "im": "5.2682195107502822091820170493441761211285465351056e-84"
       },
       "I_r6": {
        "re": "1.0",
        "im": "0"
       }
      },
      "max_off_support_weight": "1.11e-77",
      "residual_vT_A": "1.57e-77"
     },
     {
      "eps": "0.0002841863011363383416805787423483583750696",
      "weights": {
       "I_r1": {
        "re": "-0.12965772402593313713371987487971119320710351816508",
        "im": "5.5872901159623170055893568199564952570047817675537e-80"
       },
       "I_r5": {
        "re": "0.29629629895966219795814354555952724330252226507906",
        "im": "5.3583992554387596191086304344123514867306448960894e-84"
       },
       "I_r6": {
        "re": "1.0",
        "im": "0"
       }
      },
      "max_off_support_weight": "1.15e-77",
      "residual_vT_A": "1.62e-77"
     },
     {
      "eps": "0.0002821888218452977184195882025598219254313",
      "weights": {
       "I_r1": {
        "re": "-0.12965752637104793584605061713221809140321737756821",
        "im": "5.7696868896061041696327050528811684642951832048446e-80"
       },
       "I_r5": {
        "re": "0.29629629892232192122050105804546224928760296337378",
        "im": "5.4236299413867521057161808284384548035518559192599e-84"
       },
       "I_r6": {
        "re": "1.0",
        "im": "0"
       }
      },
      "max_off_support_weight": "4.46e-78",
      "residual_vT_A": "1.66e-77"
     },
     {
      "eps": "0.0002811548504796883695047301057317751808570",
      "weights": {
       "I_r1": {
        "re": "-0.12965742405838545654852415997337794292182464875746",
        "im": "5.8669469352530289528987779239645109424760415882534e-80"
       },
       "I_r5": {
        "re": "0.29629629890309688898289814145281615959580073455246",
        "im": "5.4578844534748845829914581945222177561836700185562e-84"
       },
       "I_r6": {
        "re": "1.0",
        "im": "0"
       }
      },
      "max_off_support_weight": "4.53e-78",
      "residual_vT_A": "1.67e-77"
     }
    ],
    "weight_digits": "extracted at 120-digit working precision from response-matrix entries with radii below 1e-107; at least 70 digits",
    "weights_at_eps_0": "(-7/54, 8/27, 1) (rational values reached in the limit eps -> 0; Sec. 4.5 of the paper)"
   },
   {
    "support": [
     "I_r1",
     "I_r5",
     "I_r7"
    ],
    "rows": [
     1,
     5,
     7
    ],
    "normalized_row": 7,
    "per_eps": [
     {
      "eps": "0.0003114995735603784084585420144685587089594",
      "weights": {
       "I_r1": {
        "re": "-0.074058675390138507036013114482425807383135339194117",
        "im": "7.3545507208877224468178285119029677257877054746854e-80"
       },
       "I_r5": {
        "re": "0.074050979248618211137360230246047813633305872435265",
        "im": "9.1500453495898272957178109153962828765182615722954e-84"
       },
       "I_r7": {
        "re": "1.0",
        "im": "0"
       }
      },
      "max_off_support_weight": "8.59e-78",
      "residual_vT_A": "1.21e-77"
     },
     {
      "eps": "0.0003104656021947690595436839176405119643851",
      "weights": {
       "I_r1": {
        "re": "-0.074058726556476812420062980287282759272568295394588",
        "im": "7.4669209926062098097748606287662341377402237931529e-80"
       },
       "I_r5": {
        "re": "0.074051055976894476416106216050677241030222170649916",
        "im": "9.2025538200923465156092073847283058546570163866614e-84"
       },
       "I_r7": {
        "re": "1.0",
        "im": "0"
       }
      },
      "max_off_support_weight": "8.68e-78",
      "residual_vT_A": "1.22e-77"
     },
     {
      "eps": "0.0003084681229037284362826933778519755147468",
      "weights": {
       "I_r1": {
        "re": "-0.074058825401252159333174313483667753619121789819973",
        "im": "7.689975649454367603525938408631355852774103878236e-80"
       },
       "I_r5": {
        "re": "0.074051204203242448038939916014296998884908735523987",
        "im": "9.305328950901984568042176073349453481232356980814e-84"
       },
       "I_r7": {
        "re": "1.0",
        "im": "0"
       }
      },
      "max_off_support_weight": "8.86e-78",
      "residual_vT_A": "1.25e-77"
     },
     {
      "eps": "0.0003056432605996104618809126321647189760712",
      "weights": {
       "I_r1": {
        "re": "-0.074058965186624729192235343716407654226226154586519",
        "im": "8.0194258545743633732249308176738948523588430080407e-80"
       },
       "I_r5": {
        "re": "0.074051413824031077935915582157736082057778277380721",
        "im": "9.4537527314968534246831506911784634540200089861296e-84"
       },
       "I_r7": {
        "re": "1.0",
        "im": "0"
       }
      },
      "max_off_support_weight": "9.12e-78",
      "residual_vT_A": "1.29e-77"
     },
     {
      "eps": "0.0003021835249805230940456316082359488035615",
      "weights": {
       "I_r1": {
        "re": "-0.074059136384452809958162041377549773768299992818731",
        "im": "8.4466274977495164845660336304106278879596263398984e-80"
       },
       "I_r5": {
        "re": "0.074051670551351551658660945617696846690905805308072",
        "im": "9.6406125395139699102509485651326566958051847452298e-84"
       },
       "I_r7": {
        "re": "1.0",
        "im": "0"
       }
      },
      "max_off_support_weight": "9.46e-78",
      "residual_vT_A": "1.33e-77"
     },
     {
      "eps": "0.0002983246913110740122426265998887033945465",
      "weights": {
       "I_r1": {
        "re": "-0.074059327326155804354826676057378445385840302516117",
        "im": "8.9562335370540246102113004421930859990264872367944e-80"
       },
       "I_r5": {
        "re": "0.074051956887411075019120478928119874452982707043942",
        "im": "9.8559006895059741608924142858309335388843694230731e-84"
       },
       "I_r7": {
        "re": "1.0",
        "im": "0"
       }
      },
      "max_off_support_weight": "9.85e-78",
      "residual_vT_A": "1.39e-77"
     },
     {
      "eps": "0.0002943297327289927657206455203116304952699",
      "weights": {
       "I_r1": {
        "re": "-0.074059524998372618640206208492550934636401200094511",
        "im": "9.5237712791277772680477204459045807195668396704417e-80"
       },
       "I_r5": {
        "re": "0.07405225331758137951389336610332776513170017761645",
        "im": "1.0086781846290032419873712786714379424895554490429e-83"
       },
       "I_r7": {
        "re": "1.0",
        "im": "0"
       }
      },
      "max_off_support_weight": "1.03e-77",
      "residual_vT_A": "1.45e-77"
     },
     {
      "eps": "0.0002904708990595436839176405119643850862549",
      "weights": {
       "I_r1": {
        "re": "-0.07405971593006854734682530648930260379411197547921",
        "im": "1.011403535076699367442356383502509851966539992255e-79"
       },
       "I_r5": {
        "re": "0.074052539640636464877367884048417802683501284992165",
        "im": "1.0317906792690246772022457733130981663633032474014e-83"
       },
       "I_r7": {
        "re": "1.0",
        "im": "0"
       }
      },
      "max_off_support_weight": "3.91e-78",
      "residual_vT_A": "1.51e-77"
     },
     {
      "eps": "0.0002870111634404563160823594880356149137451",
      "weights": {
       "I_r1": {
        "re": "-0.074059887110563881887587786199990966135446326089122",
        "im": "1.0681482441048266436747997703643431802141946669429e-79"
       },
       "I_r5": {
        "re": "0.074052796345432591250141384504907386610532207628909",
        "im": "1.0532234311525580210525335336515870238078400573278e-83"
       },
       "I_r7": {
        "re": "1.0",
        "im": "0"
       }
      },
      "max_off_support_weight": "1.11e-77",
      "residual_vT_A": "1.57e-77"
     },
     {
      "eps": "0.0002841863011363383416805787423483583750696",
      "weights": {
       "I_r1": {
        "re": "-0.074060026875922320322028951449033292285337129806349",
        "im": "1.1173732265209158761744996786136691724030614767029e-79"
       },
       "I_r5": {
        "re": "0.074053005940212345107853639399743848397194626455246",
        "im": "1.0712434463583071770021239878142204007482082874584e-83"
       },
       "I_r7": {
        "re": "1.0",
        "im": "0"
       }
      },
      "max_off_support_weight": "1.15e-77",
      "residual_vT_A": "1.62e-77"
     },
     {
      "eps": "0.0002821888218452977184195882025598219254313",
      "weights": {
       "I_r1": {
        "re": "-0.074060125703364920965863580322779843187280200104784",
        "im": "1.1538522479679133478040416147609535808733977862921e-79"
       },
       "I_r5": {
        "re": "0.074053154144035969335963095196298680735189930197623",
        "im": "1.0842780296237078972240340025935748908815971295472e-83"
       },
       "I_r7": {
        "re": "1.0",
        "im": "0"
       }
      },
      "max_off_support_weight": "4.46e-78",
      "residual_vT_A": "1.66e-77"
     },
     {
      "eps": "0.0002811548504796883695047301057317751808570",
      "weights": {
       "I_r1": {
        "re": "-0.07406017685969616061462680890219991742797656451016",
        "im": "1.1733040908007221341665645833256007914287248337517e-79"
       },
       "I_r5": {
        "re": "0.074053230859307796571505021472782702404432247984371",
        "im": "1.091122855451229541911607408220987841647610685862e-83"
       },
       "I_r7": {
        "re": "1.0",
        "im": "0"
       }
      },
      "max_off_support_weight": "4.53e-78",
      "residual_vT_A": "1.67e-77"
     }
    ],
    "weight_digits": "extracted at 120-digit working precision from response-matrix entries with radii below 1e-107; at least 70 digits",
    "weights_at_eps_0": "(-2/27, 2/27, 1) (rational values reached in the limit eps -> 0; Sec. 4.5 of the paper)"
   },
   {
    "support": [
     "I_r0",
     "I_r3",
     "I_r4",
     "I_r9",
     "I_r10",
     "I_r18",
     "I_r19"
    ],
    "rows": [
     0,
     3,
     4,
     9,
     10,
     18,
     19
    ],
    "normalized_row": 19,
    "per_eps": [
     {
      "eps": "0.0003114995735603784084585420144685587089594",
      "weights": {
       "I_r0": {
        "re": "-0.41754014410858611727739632474516264646770201462412",
        "im": "2.7376596875625287707727810279992965531155653116936e-80"
       },
       "I_r3": {
        "re": "-0.00038830926585209442149467114692422643565426761699876",
        "im": "1.1768539504962571165227165009314725126700746905306e-81"
       },
       "I_r4": {
        "re": "-0.000064808949902954685746598705314350608889927427253643",
        "im": "1.9406732043881527467210871393900198695294374028441e-78"
       },
       "I_r9": {
        "re": "0.49994803484303389878262030944987911066063154967731",
        "im": "-3.8287944946657134589508557131692020312379859817279e-80"
       },
       "I_r10": {
        "re": "0.41662336236919491565218359120823259221719295806442",
        "im": "-2.3201925112943928087526066564486316038085552318458e-80"
       },
       "I_r18": {
        "re": "0.12503899818628703750295316373458939758947050168205",
        "im": "5.2527025070750700822483160502261047461020219659295e-85"
       },
       "I_r19": {
        "re": "1.0",
        "im": "0"
       }
      },
      "max_off_support_weight": "8.59e-78",
      "residual_vT_A": "1.21e-77"
     },
     {
      "eps": "0.0003104656021947690595436839176405119643851",
      "weights": {
       "I_r0": {
        "re": "-0.41753724050679089161876285928487782168479115292275",
        "im": "2.7588450271656612389932984892245019267126472148483e-80"
       },
       "I_r3": {
        "re": "-0.0003870181321715282516455833852324766370372858614059",
        "im": "1.1900528937481353454315436161651545317641279494065e-81"
       },
       "I_r4": {
        "re": "-0.000064593158990024116888137200071813080578322075621942",
        "im": "1.959577632982594590352736737619458203497950623712e-78"
       },
       "I_r9": {
        "re": "0.49994820749359246551518927189557754037764978638153",
        "im": "-3.8564142827307422287610221647621912781439121855972e-80"
       },
       "I_r10": {
        "re": "0.41662350624466038792932439324631461698137482198461",
        "im": "-2.3369306394963166907166618324336839535255267912398e-80"
       },
       "I_r18": {
        "re": "0.1250388685369930660419776821733425522796087984695",
        "im": "5.2743116695127542387704897207087549071226695129273e-85"
       },
       "I_r19": {
        "re": "1.0",
        "im": "0"
       }
      },
      "max_off_support_weight": "8.68e-78",
      "residual_vT_A": "1.22e-77"
     },
     {
      "eps": "0.0003084681229037284362826933778519755147468",
      "weights": {
       "I_r0": {
        "re": "-0.41753163125894502175134939236801676448124697727969",
        "im": "2.8004202332786867577607848903096815698091663280887e-80"
       },
       "I_r3": {
        "re": "-0.00038452389511054763455880657082365142820350225450365",
        "im": "1.2160140777720330664562964553046025722581690172803e-81"
       },
       "I_r4": {
        "re": "-0.000064176295588228033176825142783100335487340011717763",
        "im": "1.9968005931458640529017788726983285290429941394324e-78"
       },
       "I_r9": {
        "re": "0.49994854102582319931986611356765684965347034435303",
        "im": "-3.9105876254067899951970240384880007963911674760095e-80"
       },
       "I_r10": {
        "re": "0.4166237841881859994332217613063807080445586202942",
        "im": "-2.3697607489300553035085362040563326332995552740118e-80"
       },
       "I_r18": {
        "re": "0.12503861807759249158661483058858511872296758736826",
        "im": "5.3164854127008462427830704594123103222468797613329e-85"
       },
       "I_r19": {
        "re": "1.0",
        "im": "0"
       }
      },
      "max_off_support_weight": "8.86e-78",
      "residual_vT_A": "1.25e-77"
     },
     {
      "eps": "0.0003056432605996104618809126321647189760712",
      "weights": {
       "I_r0": {
        "re": "-0.4175236987647145833210971766679917280843263958035",
        "im": "2.8607141886795115672920830810225365717016039386619e-80"
       },
       "I_r3": {
        "re": "-0.00038099660497920914363385753152145706712854561801472",
        "im": "1.2537981667548705300506209212511629554705099448433e-81"
       },
       "I_r4": {
        "re": "-0.00006358679012403579449266922047239683846109117615266",
        "im": "2.0510725911056864367878029154163193796051233472179e-78"
       },
       "I_r9": {
        "re": "0.49994901270479726683496321897416603898474278355916",
        "im": "-3.9890854319774951828655580143181573687435842754232e-80"
       },
       "I_r10": {
        "re": "0.4166241772539977223624693491451383658206189862993",
        "im": "-2.4173319869080156730003517553129838044334728430245e-80"
       },
       "I_r18": {
        "re": "0.12503826388306486704863916675728692266724672185183",
        "im": "5.3771099505198466242001477044544470498543769526395e-85"
       },
       "I_r19": {
        "re": "1.0",
        "im": "0"
       }
      },
      "max_off_support_weight": "9.12e-78",
      "residual_vT_A": "1.29e-77"
     },
     {
      "eps": "0.0003021835249805230940456316082359488035615",
      "weights": {
       "I_r0": {
        "re": "-0.41751398377061362328458539515602225189591084720283",
        "im": "2.9370409094519275632601660810820515868467193291342e-80"
       },
       "I_r3": {
        "re": "-0.00037667672410733664853070793208970513148501316650211",
        "im": "1.3018448896703868077151779699829267745415404925348e-81"
       },
       "I_r4": {
        "re": "-0.00006286484167732635185732472484520659218170852669653",
        "im": "2.1202653963548122949153936605006325278302384680996e-78"
       },
       "I_r9": {
        "re": "0.49994959038030019137028867289890647668385373973285",
        "im": "-4.0883498771271216184231317919911743130475867824197e-80"
       },
       "I_r10": {
        "re": "0.41662465865025015947524056074908873056987811644404",
        "im": "-2.4774882648242354379932339016273544564119213472531e-80"
       },
       "I_r18": {
        "re": "0.12503783009878557231499576164380798173034997897442",
        "im": "5.4529706729123632658609056636170069875700033098556e-85"
       },
       "I_r19": {
        "re": "1.0",
        "im": "0"
       }
      },
      "max_off_support_weight": "9.46e-78",
      "residual_vT_A": "1.33e-77"
     },
     {
      "eps": "0.0002983246913110740122426265998887033945465",
      "weights": {
       "I_r0": {
        "re": "-0.41750314847610317661153782712632752739923241886914",
        "im": "3.0255471379574107041589633133585096258075493371143e-80"
       },
       "I_r3": {
        "re": "-0.00037185871739923710165032413002425590407108480545111",
        "im": "1.3578359973884974148678972804890350870983493358866e-81"
       },
       "I_r4": {
        "re": "-0.000062059671711724762076675514240335078238012971520048",
        "im": "2.2011829480886255375646293570080722718330813890214e-78"
       },
       "I_r9": {
        "re": "0.49995023467944314163370558710954025015081489827747",
        "im": "-4.2033165952484265142865180347009523740034819474869e-80"
       },
       "I_r10": {
        "re": "0.41662519556620261802808798925795020845901241523123",
        "im": "-2.547160497434098431883061691020024380366194507971e-80"
       },
       "I_r18": {
        "re": "0.12503734629302056912253701479155267451304163345096",
        "im": "5.5397477898781764440409580935671289161305551985664e-85"
       },
       "I_r19": {
        "re": "1.0",
        "im": "0"
       }
      },
      "max_off_support_weight": "9.85e-78",
      "residual_vT_A": "1.39e-77"
     },
     {
      "eps": "0.0002943297327289927657206455203116304952699",
      "weights": {
       "I_r0": {
        "re": "-0.41749193136863969670108309607583617330169426803303",
        "im": "3.12112052554415093779737339555542611081965817014e-80"
       },
       "I_r3": {
        "re": "-0.00036687096570286174941465256455398208105631462231997",
        "im": "1.4185986048715454117937742546660201931690449334434e-81"
       },
       "I_r4": {
        "re": "-0.000061226163853379398652196291587011303206350185842354",
        "im": "2.2893891622870433898400662678206564455783831226121e-78"
       },
       "I_r9": {
        "re": "0.49995090169126890906968350710891295491023012081147",
        "im": "-4.3273145727450239897554776217831022175273828600804e-80"
       },
       "I_r10": {
        "re": "0.41662575140939075755806958925742746242519176734289",
        "im": "-2.6223059280953232525415563675239473068149108264235e-80"
       },
       "I_r18": {
        "re": "0.12503684544013385849909243656542033225026587089425",
        "im": "5.6320865761433005580896043550346546315753676725633e-85"
       },
       "I_r19": {
        "re": "1.0",
        "im": "0"
       }
      },
      "max_off_support_weight": "1.03e-77",
      "residual_vT_A": "1.45e-77"
     },
     {
      "eps": "0.0002904708990595436839176405119643850862549",
      "weights": {
       "I_r0": {
        "re": "-0.41748109687553210102177294660231646687561283886422",
        "im": "3.2174535187303995421215774137673533112424764767804e-80"
       },
       "I_r3": {
        "re": "-0.00036205337603908730429524191575289025959917828672978",
        "im": "1.4801244039120078721987188958089378217373916239387e-81"
       },
       "I_r4": {
        "re": "-0.000060421120280898376730159200972248092114225985620578",
        "im": "2.3791718355699311688470065833436331411701138342643e-78"
       },
       "I_r9": {
        "re": "0.49995154596002441172409059893926167555227917385628",
        "im": "-4.4521596077749502083545591278209626472316861172648e-80"
       },
       "I_r10": {
        "re": "0.4166262883000203431034088324493847296268993115469",
        "im": "-2.6979647607968239106065890241679423083137052350764e-80"
       },
       "I_r18": {
        "re": "0.12503636167242083991040490373960137569721861502755",
        "im": "5.7237940273746826686726420935924089284355951495847e-85"
       },
       "I_r19": {
        "re": "1.0",
        "im": "0"
       }
      },
      "max_off_support_weight": "3.91e-78",
      "residual_vT_A": "1.51e-77"
     },
     {
      "eps": "0.0002870111634404563160823594880356149137451",
      "weights": {
       "I_r0": {
        "re": "-0.41747138326950160024732215136451783554632096327433",
        "im": "3.3073541543977363882197861756516072358789674622104e-80"
       },
       "I_r3": {
        "re": "-0.00035773421750917700364333132724035225073563185520334",
        "im": "1.537768892650555371137633521905419761363449720202e-81"
       },
       "I_r4": {
        "re": "-0.000059699390753496027926331199307279699318544665032555",
        "im": "2.4637570209354196543530342135900077681445563599953e-78"
       },
       "I_r9": {
        "re": "0.49995212358289473305096061609437941392608895358526",
        "im": "-4.5685565826608390898132406460592087527429992155948e-80"
       },
       "I_r10": {
        "re": "0.41662676965241227754246718007864951160507412798772",
        "im": "-2.7685039421434027252039249956679998972732245218702e-80"
       },
       "I_r18": {
        "re": "0.12503592795404951597367768161041144592346700672256",
        "im": "5.8082027524000354810440593467573777978739645727997e-85"
       },
       "I_r19": {
        "re": "1.0",
        "im": "0"
       }
      },
      "max_off_support_weight": "1.11e-77",
      "residual_vT_A": "1.57e-77"
     },
     {
      "eps": "0.0002841863011363383416805787423483583750696",
      "weights": {
       "I_r0": {
        "re": "-0.41746345237807687497384887242055964071104161537904",
        "im": "3.3833502476840812282014573099771277267636888994698e-80"
       },
       "I_r3": {
        "re": "-0.00035420776146649459141441903993209108849235119582858",
        "im": "1.5866545986312706073186082715281104255943930048053e-81"
       },
       "I_r4": {
        "re": "-0.000059110138075546442357332469410291427334046185054858",
        "im": "2.5358615457280217791105184487521671950195621354546e-78"
       },
       "I_r9": {
        "re": "0.49995259520109390523802794425949732525077438922716",
        "im": "-4.6668737326143279803419431111751499914184859637723e-80"
       },
       "I_r10": {
        "re": "0.4166271626675782543650232868829144377089786576893",
        "im": "-2.8280863862001832377977170636097052933297603582502e-80"
       },
       "I_r18": {
        "re": "0.12503557383562586102041551443236392676248544776311",
        "im": "5.8787109667582774071857900981700838231028042066637e-85"
       },
       "I_r19": {
        "re": "1.0",
        "im": "0"
       }
      },
      "max_off_support_weight": "1.15e-77",
      "residual_vT_A": "1.62e-77"
     },
     {
      "eps": "0.0002821888218452977184195882025598219254313",
      "weights": {
       "I_r0": {
        "re": "-0.417457844518301475504461280494663132526010758634",
        "im": "3.43854903864276565026759472100639528707579723736e-80"
       },
       "I_r3": {
        "re": "-0.00035171424674748202660348433026862408436897811115919",
        "im": "1.6222475956891300893096607392348685260148640061997e-81"
       },
       "I_r4": {
        "re": "-0.000058693493593058964617376762404027112721434516335185",
        "im": "2.5885787271234017927744044072659383008862418725916e-78"
       },
       "I_r9": {
        "re": "0.49995292868069203572550336892583400285216496404375",
        "im": "-4.7382431072687980130459936136811892523799124061295e-80"
       },
       "I_r10": {
        "re": "0.41662744056724336310458614077152833571013747003646",
        "im": "-2.8713378852862530838314320112275468942920145169904e-80"
       },
       "I_r18": {
        "re": "0.12503532344213325773755690993007310844703585188521",
        "im": "5.9294557600495175964827492364263375682339706640832e-85"
       },
       "I_r19": {
        "re": "1.0",
        "im": "0"
       }
      },
      "max_off_support_weight": "4.46e-78",
      "residual_vT_A": "1.66e-77"
     },
     {
      "eps": "0.0002811548504796883695047301057317751808570",
      "weights": {
       "I_r0": {
        "re": "-0.41745494171790911206591372264472406270375684282886",
        "im": "3.4676107898056940509116419563935158222029176606487e-80"
       },
       "I_r3": {
        "re": "-0.00035042353011124686337495349275170666600968632432749",
        "im": "1.6410152229146812127068580929732095503544449817717e-81"
       },
       "I_r4": {
        "re": "-0.000058477829073250490012202051172515894855525395864834",
        "im": "2.6164501426090217057966674781884306589162576727208e-78"
       },
       "I_r9": {
        "re": "0.49995310130086315473688937987965235136565940518238",
        "im": "-4.7758047048481662133405836958514203282109295914361e-80"
       },
       "I_r10": {
        "re": "0.41662758441738596228074114989971029280471617098532",
        "im": "-2.894101093963278991238529147609140696599970873382e-80"
       },
       "I_r18": {
        "re": "0.12503519383089127126023227514019319188769757986856",
        "im": "5.9560183042617484406268624363498743413535885513393e-85"
       },
       "I_r19": {
        "re": "1.0",
        "im": "0"
       }
      },
      "max_off_support_weight": "4.53e-78",
      "residual_vT_A": "1.67e-77"
     }
    ],
    "weight_digits": "extracted at 120-digit working precision from response-matrix entries with radii below 1e-107; at least 70 digits"
   }
  ],
  "S3": [
   {
    "support": [
     "Itilde_1",
     "Itilde_5",
     "Itilde_7"
    ],
    "rows": [
     1,
     5,
     7
    ],
    "normalized_row": 7,
    "per_eps": [
     {
      "eps": "0.0003114995735603784084585420144685587089594",
      "weights": {
       "Itilde_1": {
        "re": "-0.0740586753901385070360131144824258073831353392",
        "im": "-1.43697099413175941017773214061890407655712116e-80"
       },
       "Itilde_5": {
        "re": "0.0740509792486182111373602302460478136333058724",
        "im": "2.49315467566719596893285386217790408327607872e-83"
       },
       "Itilde_7": {
        "re": "1.0",
        "im": "0.0"
       }
      },
      "two_extraction_agreement_digits": 47,
      "max_off_support_weight": "2.82e-79",
      "residual_vT_A": "3.01e-80"
     },
     {
      "eps": "0.0003104656021947690595436839176405119643851",
      "weights": {
       "Itilde_1": {
        "re": "-0.0740587265564768124200629802872827592725682954",
        "im": "-1.46145877743139287304923602461823734475944308e-80"
       },
       "Itilde_5": {
        "re": "0.0740510559768944764161062160506772410302221706",
        "im": "2.51009411058082988186718085447022831288869361e-83"
       },
       "Itilde_7": {
        "re": "1.0",
        "im": "0.0"
       }
      },
      "two_extraction_agreement_digits": 46,
      "max_off_support_weight": "2.86e-79",
      "residual_vT_A": "3.03e-80"
     },
     {
      "eps": "0.0003084681229037284362826933778519755147468",
      "weights": {
       "Itilde_1": {
        "re": "-0.0740588254012521593331743134836677536191217898",
        "im": "-1.51015723951702144901811771082554448576116957e-80"
       },
       "Itilde_5": {
        "re": "0.0740512042032424480389399160142969988849087355",
        "im": "2.54328740664900994423079310048907579077567356e-83"
       },
       "Itilde_7": {
        "re": "1.0",
        "im": "0.0"
       }
      },
      "two_extraction_agreement_digits": 45,
      "max_off_support_weight": "2.93e-79",
      "residual_vT_A": "3.07e-80"
     },
     {
      "eps": "0.0003056432605996104618809126321647189760712",
      "weights": {
       "Itilde_1": {
        "re": "-0.0740589651866247291922353437164076542262261546",
        "im": "-1.58229696589214939754654404331385668653045519e-80"
       },
       "Itilde_5": {
        "re": "0.0740514138240310779359155821577360820577782774",
        "im": "2.59130975059581536128959289573763445071547731e-83"
       },
       "Itilde_7": {
        "re": "1.0",
        "im": "0.0"
       }
      },
      "two_extraction_agreement_digits": 46,
      "max_off_support_weight": "3.05e-79",
      "residual_vT_A": "3.14e-80"
     },
     {
      "eps": "0.0003021835249805230940456316082359488035615",
      "weights": {
       "Itilde_1": {
        "re": "-0.0740591363844528099581620413775497737682999928",
        "im": "-1.67620156174178818461205451431321378604945917e-80"
       },
       "Itilde_5": {
        "re": "0.0740516705513515516586609456176968466909058053",
        "im": "2.65190758027071849264793120286090032118576261e-83"
       },
       "Itilde_7": {
        "re": "1.0",
        "im": "0.0"
       }
      },
      "two_extraction_agreement_digits": 47,
      "max_off_support_weight": "3.20e-79",
      "residual_vT_A": "3.22e-80"
     },
     {
      "eps": "0.0002983246913110740122426265998887033945465",
      "weights": {
       "Itilde_1": {
        "re": "-0.0740593273261558043548266760573784453858403025",
        "im": "-1.78872321432396422755780758430900452407647329e-80"
       },
       "Itilde_5": {
        "re": "0.074051956887411075019120478928119874452982707",
        "im": "2.72190945093239141741061945598065237916620085e-83"
       },
       "Itilde_7": {
        "re": "1.0",
        "im": "0.0"
       }
      },
      "two_extraction_agreement_digits": 46,
      "max_off_support_weight": "3.37e-79",
      "residual_vT_A": "3.31e-80"
     },
     {
      "eps": "0.0002943297327289927657206455203116304952699",
      "weights": {
       "Itilde_1": {
        "re": "-0.0740595249983726186402062084925509346364012001",
        "im": "-1.9146429132643549930351081625998408858280209e-80"
       },
       "Itilde_5": {
        "re": "0.0740522533175813795138933661033277651317001776",
        "im": "2.79719085520859967462396605350260275300148785e-83"
       },
       "Itilde_7": {
        "re": "1.0",
        "im": "0.0"
       }
      },
      "two_extraction_agreement_digits": 46,
      "max_off_support_weight": "3.57e-79",
      "residual_vT_A": "3.40e-80"
     },
     {
      "eps": "0.0002904708990595436839176405119643850862549",
      "weights": {
       "Itilde_1": {
        "re": "-0.0740597159300685473468253064893026037941119755",
        "im": "-2.04624126049052372761141883750619701345975114e-80"
       },
       "Itilde_5": {
        "re": "0.074052539640636464877367884048417802683501285",
        "im": "2.87275744626632935771187815539238478864251035e-83"
       },
       "Itilde_7": {
        "re": "1.0",
        "im": "0.0"
       }
      },
      "two_extraction_agreement_digits": 47,
      "max_off_support_weight": "3.77e-79",
      "residual_vT_A": "3.50e-80"
     },
     {
      "eps": "0.0002870111634404563160823594880356149137451",
      "weights": {
       "Itilde_1": {
        "re": "-0.0740598871105638818875877861999909661354463261",
        "im": "-2.17332662114844479726310280277665774409192378e-80"
       },
       "Itilde_5": {
        "re": "0.0740527963454325912501413845049073866105322076",
        "im": "2.94300603644033743960027684434208675840883953e-83"
       },
       "Itilde_7": {
        "re": "1.0",
        "im": "0.0"
       }
      },
      "two_extraction_agreement_digits": 46,
      "max_off_support_weight": "3.97e-79",
      "residual_vT_A": "3.59e-80"
     },
     {
      "eps": "0.0002841863011363383416805787423483583750696",
      "weights": {
       "Itilde_1": {
        "re": "-0.0740600268759223203220289514490332922853371298",
        "im": "-2.28400020852051057221028598629059345607287057e-80"
       },
       "Itilde_5": {
        "re": "0.0740530059402123451078536393997438483971946265",
        "im": "3.00219166085905903600779640683553490785367375e-83"
       },
       "Itilde_7": {
        "re": "1.0",
        "im": "0.0"
       }
      },
      "two_extraction_agreement_digits": 46,
      "max_off_support_weight": "4.14e-79",
      "residual_vT_A": "3.67e-80"
     },
     {
      "eps": "0.0002821888218452977184195882025598219254313",
      "weights": {
       "Itilde_1": {
        "re": "-0.0740601257033649209658635803227798431872802001",
        "im": "-2.36626135091479144628665457347640035741913779e-80"
       },
       "Itilde_5": {
        "re": "0.0740531541440359693359630951962986807351899302",
        "im": "3.04506957769381144935313258820666046859139971e-83"
       },
       "Itilde_7": {
        "re": "1.0",
        "im": "0.0"
       }
      },
      "two_extraction_agreement_digits": 46,
      "max_off_support_weight": "4.26e-79",
      "residual_vT_A": "3.73e-80"
     },
     {
      "eps": "0.0002811548504796883695047301057317751808570",
      "weights": {
       "Itilde_1": {
        "re": "-0.0740601768596961606146268089021999174279765645",
        "im": "-2.41020775550161760794774791914540646281028418e-80"
       },
       "Itilde_5": {
        "re": "0.074053230859307796571505021472782702404432248",
        "im": "3.06760759400022099053225307659755693308816581e-83"
       },
       "Itilde_7": {
        "re": "1.0",
        "im": "0.0"
       }
      },
      "two_extraction_agreement_digits": 46,
      "max_off_support_weight": "4.33e-79",
      "residual_vT_A": "3.76e-80"
     }
    ],
    "weight_digits": "two extractions at 60 and 120 digits agree to the number of digits listed per eps (at least 45)",
    "weights_at_eps_0": "(-2/27, 2/27, 1) (Sec. 4.5 of the paper)"
   },
   {
    "support": [
     "Itilde_1",
     "Itilde_5",
     "Itilde_6"
    ],
    "rows": [
     1,
     5,
     6
    ],
    "normalized_row": 6,
    "per_eps": [
     {
      "eps": "0.0003114995735603784084585420144685587089594",
      "weights": {
       "Itilde_1": {
        "re": "-0.129660426997500763705751548812926163011507099",
        "im": "-7.16727390963150073090545558036751751695731167e-81"
       },
       "Itilde_5": {
        "re": "0.296296299496743783916673891855742435891936197",
        "im": "1.27991020564068962295899120765623016036854526e-83"
       },
       "Itilde_6": {
        "re": "1.0",
        "im": "0.0"
       }
      },
      "two_extraction_agreement_digits": 47,
      "max_off_support_weight": "2.82e-79",
      "residual_vT_A": "3.01e-80"
     },
     {
      "eps": "0.0003104656021947690595436839176405119643851",
      "weights": {
       "Itilde_1": {
        "re": "-0.129660324664824152937651817203212259232641187",
        "im": "-7.2895387834420317935023275936307418938774991e-81"
       },
       "Itilde_5": {
        "re": "0.296296299475512591119345078953086435454703061",
        "im": "1.28866855024167131658093732969943547294584263e-83"
       },
       "Itilde_6": {
        "re": "1.0",
        "im": "0.0"
       }
      },
      "two_extraction_agreement_digits": 46,
      "max_off_support_weight": "2.86e-79",
      "residual_vT_A": "3.03e-80"
     },
     {
      "eps": "0.0003084681229037284362826933778519755147468",
      "weights": {
       "Itilde_1": {
        "re": "-0.129660126975273459111429150810442270539534198",
        "im": "-7.53268914164654384608686711107213363608440162e-81"
       },
       "Itilde_5": {
        "re": "0.296296299434697542372511779122128701789559384",
        "im": "1.30583256995587939543775732327110178436878555e-83"
       },
       "Itilde_6": {
        "re": "1.0",
        "im": "0.0"
       }
      },
      "two_extraction_agreement_digits": 45,
      "max_off_support_weight": "2.93e-79",
      "residual_vT_A": "3.07e-80"
     },
     {
      "eps": "0.0003056432605996104618809126321647189760712",
      "weights": {
       "Itilde_1": {
        "re": "-0.129659847404528319393307090344962469325325469",
        "im": "-7.89289175987057411719604631543770938026946298e-81"
       },
       "Itilde_5": {
        "re": "0.296296299377427317480895899916457934051772379",
        "im": "1.33066879809984594434160522123124125512703842e-83"
       },
       "Itilde_6": {
        "re": "1.0",
        "im": "0.0"
       }
      },
      "two_extraction_agreement_digits": 46,
      "max_off_support_weight": "3.05e-79",
      "residual_vT_A": "3.14e-80"
     },
     {
      "eps": "0.0003021835249805230940456316082359488035615",
      "weights": {
       "Itilde_1": {
        "re": "-0.129659505008872157861453695022678230241177792",
        "im": "-8.36178828165697350066935258492846338686988088e-81"
       },
       "Itilde_5": {
        "re": "0.296296299308005670054751216884705519371789149",
        "im": "1.36201591741171049270829124751429769989561258e-83"
       },
       "Itilde_6": {
        "re": "1.0",
        "im": "0.0"
       }
      },
      "two_extraction_agreement_digits": 47,
      "max_off_support_weight": "3.20e-79",
      "residual_vT_A": "3.22e-80"
     },
     {
      "eps": "0.0002983246913110740122426265998887033945465",
      "weights": {
       "Itilde_1": {
        "re": "-0.129659123125466169068124425663020887006097173",
        "im": "-8.92367380294684331885643340057525774341846265e-81"
       },
       "Itilde_5": {
        "re": "0.296296299231510701820213798175385539707555587",
        "im": "1.39823753282983298752384628978984976054254318e-83"
       },
       "Itilde_6": {
        "re": "1.0",
        "im": "0.0"
       }
      },
      "two_extraction_agreement_digits": 46,
      "max_off_support_weight": "3.37e-79",
      "residual_vT_A": "3.31e-80"
     },
     {
      "eps": "0.0002943297327289927657206455203116304952699",
      "weights": {
       "Itilde_1": {
        "re": "-0.129658727781032540497365360792675908504975378",
        "im": "-9.55249654113666926504478492164817711241261502e-81"
       },
       "Itilde_5": {
        "re": "0.296296299153355784886917386697834696510431711",
        "im": "1.43720262398744926876687030108748706280320731e-83"
       },
       "Itilde_6": {
        "re": "1.0",
        "im": "0.0"
       }
      },
      "two_extraction_agreement_digits": 46,
      "max_off_support_weight": "3.57e-79",
      "residual_vT_A": "3.40e-80"
     },
     {
      "eps": "0.0002904708990595436839176405119643850862549",
      "weights": {
       "Itilde_1": {
        "re": "-0.129658345917640683084127164799172570189553827",
        "im": "-1.02097094228744750690084943809398148046159964e-80"
       },
       "Itilde_5": {
        "re": "0.296296299078866977190463257647797230325666655",
        "im": "1.47632734326469065159347265025073466979608541e-83"
       },
       "Itilde_6": {
        "re": "1.0",
        "im": "0.0"
       }
      },
      "two_extraction_agreement_digits": 47,
      "max_off_support_weight": "3.77e-79",
      "residual_vT_A": "3.50e-80"
     },
     {
      "eps": "0.0002870111634404563160823594880356149137451",
      "weights": {
       "Itilde_1": {
        "re": "-0.129658003556650014002602205377795845506885126",
        "im": "-1.08444090976486023895542748751883445633008885e-80"
       },
       "Itilde_5": {
        "re": "0.296296299012920101752093038538254270740696052",
        "im": "1.51270934250329420557045911618091867086230932e-83"
       },
       "Itilde_6": {
        "re": "1.0",
        "im": "0.0"
       }
      },
      "two_extraction_agreement_digits": 46,
      "max_off_support_weight": "3.97e-79",
      "residual_vT_A": "3.59e-80"
     },
     {
      "eps": "0.0002841863011363383416805787423483583750696",
      "weights": {
       "Itilde_1": {
        "re": "-0.129657724025933137133719874879711193207103518",
        "im": "-1.13971595990015248886475419678812410540064939e-80"
       },
       "Itilde_5": {
        "re": "0.296296298959662197958143545559527243302522265",
        "im": "1.54336970331143557116259439643406312823741622e-83"
       },
       "Itilde_6": {
        "re": "1.0",
        "im": "0.0"
       }
      },
      "two_extraction_agreement_digits": 46,
      "max_off_support_weight": "4.14e-79",
      "residual_vT_A": "3.67e-80"
     },
     {
      "eps": "0.0002821888218452977184195882025598219254313",
      "weights": {
       "Itilde_1": {
        "re": "-0.129657526371047935846050617132218091403217378",
        "im": "-1.18080140185888231782927155190538717799828853e-80"
       },
       "Itilde_5": {
        "re": "0.296296298922321921220501058045462249287602963",
        "im": "1.56558654918013193320702739970803728797114363e-83"
       },
       "Itilde_6": {
        "re": "1.0",
        "im": "0.0"
       }
      },
      "two_extraction_agreement_digits": 46,
      "max_off_support_weight": "4.26e-79",
      "residual_vT_A": "3.73e-80"
     },
     {
      "eps": "0.0002811548504796883695047301057317751808570",
      "weights": {
       "Itilde_1": {
        "re": "-0.129657424058385456548524159973377942921824649",
        "im": "-1.20275072055940072921285293880887038785305406e-80"
       },
       "Itilde_5": {
        "re": "0.296296298903096888982898141452816159595800735",
        "im": "1.57726594406179793266954761632567261043341151e-83"
       },
       "Itilde_6": {
        "re": "1.0",
        "im": "0.0"
       }
      },
      "two_extraction_agreement_digits": 46,
      "max_off_support_weight": "4.33e-79",
      "residual_vT_A": "3.76e-80"
     }
    ],
    "weight_digits": "two extractions at 60 and 120 digits agree to the number of digits listed per eps (at least 45)",
    "weights_at_eps_0": "(-7/54, 8/27, 1) (Sec. 4.5 of the paper)"
   },
   {
    "support": [
     "Itilde_3",
     "Itilde_4",
     "Itilde_9",
     "Itilde_10",
     "Itilde_19",
     "Itilde_20",
     "Itilde_23",
     "Itilde_24",
     "Itilde_31",
     "Itilde_32"
    ],
    "rows": [
     3,
     4,
     9,
     10,
     19,
     20,
     23,
     24,
     31,
     32
    ],
    "normalized_row": 24,
    "per_eps": [
     {
      "eps": "0.0003114995735603784084585420144685587089594",
      "weights": {
       "Itilde_3": {
        "re": "0.170378082179493954893174279270267366449729503",
        "im": "-1.44917931648010248253892274712838678326465601e-80"
       },
       "Itilde_4": {
        "re": "0.0284361604616928893593031369836660830953490651",
        "im": "-1.22259841561793132430066441687156774576544105e-78"
       },
       "Itilde_9": {
        "re": "0.49994803484303389878262030944987911066063155",
        "im": "-4.58592721199264937005877716842648055288407271e-80"
       },
       "Itilde_10": {
        "re": "0.416623362369194915652183591208232592217192958",
        "im": "-3.21908425600088313657847263006834240943994837e-80"
       },
       "Itilde_19": {
        "re": "-0.119892249896834464800967346624402334153303004",
        "im": "9.91987879731997131621840701236498371582835213e-81"
       },
       "Itilde_20": {
        "re": "0.0999102082473620540008061221870019451277525036",
        "im": "-8.74365714837795031956376979926198201898897304e-81"
       },
       "Itilde_23": {
        "re": "0.125038998186287037502953163734589397589470502",
        "im": "2.48099992998479076164688017913998704445218858e-83"
       },
       "Itilde_24": {
        "re": "1.0",
        "im": "0.0"
       },
       "Itilde_31": {
        "re": "-0.029935605301777611210635478857703656108237566",
        "im": "2.5424977099458954468420712083982807267668795e-81"
       },
       "Itilde_32": {
        "re": "-0.240008997687955291578067962382415904642287666",
        "im": "2.03851091350339124996582109275922084768287164e-80"
       }
      },
      "two_extraction_agreement_digits": 47,
      "max_off_support_weight": "2.82e-79",
      "residual_vT_A": "3.01e-80"
     },
     {
      "eps": "0.0003104656021947690595436839176405119643851",
      "weights": {
       "Itilde_3": {
        "re": "0.170378135462848288036051331435910063113697507",
        "im": "-1.45959753854471892802580812626469795273832392e-80"
       },
       "Itilde_4": {
        "re": "0.0284360371712456148129085068192572204357908925",
        "im": "-1.23515213272411043844339743718767398410264885e-78"
       },
       "Itilde_9": {
        "re": "0.499948207493592465515189271895577540377649786",
        "im": "-4.61898092828532758341408541536939445325668129e-80"
       },
       "Itilde_10": {
        "re": "0.416623506244660387929324393246314616981374822",
        "im": "-3.24228392917875045298652400295115780280609703e-80"
       },
       "Itilde_19": {
        "re": "-0.119891971922562509808322834153514319458251287",
        "im": "9.97474461053824550663018944465782521237926176e-81"
       },
       "Itilde_20": {
        "re": "0.0999099766021354248402690284612619328818760728",
        "im": "-8.79312462066004000221080536335864746445283909e-81"
       },
       "Itilde_23": {
        "re": "0.125038868536993066041977682173342552279608798",
        "im": "2.50612386366778961297911555537403849390936475e-83"
       },
       "Itilde_24": {
        "re": "1.0",
        "im": "0.0"
       },
       "Itilde_31": {
        "re": "-0.0299356605950761315123639698756406286328993181",
        "im": "2.55667662353643243108672102482169203131069986e-81"
       },
       "Itilde_32": {
        "re": "-0.240007694646255847765747538104354308721664469",
        "im": "2.04986423170266988232015995303569313935441198e-80"
       }
      },
      "two_extraction_agreement_digits": 46,
      "max_off_support_weight": "2.86e-79",
      "residual_vT_A": "3.03e-80"
     },
     {
      "eps": "0.0003084681229037284362826933778519755147468",
      "weights": {
       "Itilde_3": {
        "re": "0.170378238392214067733809652602948410568824005",
        "im": "-1.48010070825577499662960407165257198383885032e-80"
       },
       "Itilde_4": {
        "re": "0.0284357989916772310451595075547510130359424636",
        "im": "-1.25999799032137703079833331915049218719285304e-78"
       },
       "Itilde_9": {
        "re": "0.499948541025823199319866113567656849653470344",
        "im": "-4.68381274284389245589243375109088794938371009e-80"
       },
       "Itilde_10": {
        "re": "0.41662378418818599943322176130638070804455862",
        "im": "-3.28778787465942569257892537801412290045363613e-80"
       },
       "Itilde_19": {
        "re": "-0.119891434905004980947555788721037650988459585",
        "im": "1.00940900119909046082362404034924756442790969e-80"
       },
       "Itilde_20": {
        "re": "0.0999095290875041507896298239341980424903829874",
        "im": "-8.89929850105893630204566106627940118062644931e-81"
       },
       "Itilde_23": {
        "re": "0.125038618077592491586614830588585118722967587",
        "im": "2.54329886579330919113624476877206491011281276e-83"
       },
       "Itilde_24": {
        "re": "1.0",
        "im": "0.0"
       },
       "Itilde_31": {
        "re": "-0.0299357674018200057362637979924324834866143448",
        "im": "2.58739228562140630325887174915977658752933294e-81"
       },
       "Itilde_32": {
        "re": "-0.240005177374056182326324199136744294315277443",
        "im": "2.07446165943408612793848781732652372002155485e-80"
       }
      },
      "two_extraction_agreement_digits": 45,
      "max_off_support_weight": "2.93e-79",
      "residual_vT_A": "3.07e-80"
     },
     {
      "eps": "0.0003056432605996104618809126321647189760712",
      "weights": {
       "Itilde_3": {
        "re": "0.170378383942438234394332450536431415871975084",
        "im": "-1.50962331080506098240394291673324735929591633e-80"
       },
       "Itilde_4": {
        "re": "0.0284354621532950613153484527092481150984626378",
        "im": "-1.29606693051420360690206742925964576369587816e-78"
       },
       "Itilde_9": {
        "re": "0.499949012704797266834963218974166038984742784",
        "im": "-4.77775312099029003929695975048155812058634152e-80"
       },
       "Itilde_10": {
        "re": "0.416624177253997722362469349145138365820618986",
        "im": "-3.35372241603747174856618879678190003227092901e-80"
       },
       "Itilde_19": {
        "re": "-0.119890675419369732181608728868034443566696524",
        "im": "1.02357011378829333415508857055103415172013688e-80"
       },
       "Itilde_20": {
        "re": "0.0999088961828081101513406073900287029722471035",
        "im": "-9.02874623312319227979013147053739557357450207e-81"
       },
       "Itilde_23": {
        "re": "0.125038263883064867048639166757286922667246722",
        "im": "2.60999589047775513898276177275825915711503304e-83"
       },
       "Itilde_24": {
        "re": "1.0",
        "im": "0.0"
       },
       "Itilde_31": {
        "re": "-0.0299359184230314280851939251239374473063199641",
        "im": "2.62437635423285614606936367198583185245502305e-81"
       },
       "Itilde_32": {
        "re": "-0.240001617438453886206045771479148624645341822",
        "im": "2.10407195499802069390566868717304765343273691e-80"
       }
      },
      "two_extraction_agreement_digits": 46,
      "max_off_support_weight": "3.05e-79",
      "residual_vT_A": "3.14e-80"
     },
     {
      "eps": "0.0003021835249805230940456316082359488035615",
      "weights": {
       "Itilde_3": {
        "re": "0.17037856218217419619095548990199652913628224",
        "im": "-1.54705918190390239211309760161918591246240636e-80"
       },
       "Itilde_4": {
        "re": "0.0284350496096508498610901292479432661264974368",
        "im": "-1.34219696347750278078593774724464194128475048e-78"
       },
       "Itilde_9": {
        "re": "0.49994959038030019137028867289890647668385374",
        "im": "-4.89654468317180025958862853508030758700511803e-80"
       },
       "Itilde_10": {
        "re": "0.416624658650250159475240560749088730569878116",
        "im": "-3.43709926972616539174667701940006211606201349e-80"
       },
       "Itilde_19": {
        "re": "-0.119889745198349558484421597272867790614066357",
        "im": "1.04286664539092766921041420984474572671840474e-80"
       },
       "Itilde_20": {
        "re": "0.0999081209986246320703513310607231588450552974",
        "im": "-9.20305512466634321153693246930853121106060246e-81"
       },
       "Itilde_23": {
        "re": "0.125037830098785572314995761643807981730349979",
        "im": "2.69820824649143562244932883813602432033187574e-83"
       },
       "Itilde_24": {
        "re": "1.0",
        "im": "0.0"
       },
       "Itilde_31": {
        "re": "-0.0299361033434552398787085623435750394661704737",
        "im": "2.67431767933421851486351762876183178472806487e-81"
       },
       "Itilde_32": {
        "re": "-0.23999725746529992785421547335589515046895604",
        "im": "2.14405956470834487421813614254904790393040682e-80"
       }
      },
      "two_extraction_agreement_digits": 47,
      "max_off_support_weight": "3.20e-79",
      "residual_vT_A": "3.22e-80"
     },
     {
      "eps": "0.0002983246913110740122426265998887033945465",
      "weights": {
       "Itilde_3": {
        "re": "0.170378760953993496633671324112212942767042434",
        "im": "-1.59039380214922365378863738426462367238878459e-80"
       },
       "Itilde_4": {
        "re": "0.0284345894736766989706941375239809853491739695",
        "im": "-1.39624964422146215951440654573819063095732703e-78"
       },
       "Itilde_9": {
        "re": "0.499950234679443141633705587109540250150814898",
        "im": "-5.03412629891718426913237363633418859866061002e-80"
       },
       "Itilde_10": {
        "re": "0.416625195566202618028087989257950208459012415",
        "im": "-3.53366418903116446835668885807536443491387038e-80"
       },
       "Itilde_19": {
        "re": "-0.119888707613323712267573155715423482846611201",
        "im": "1.06484875340702455892469200129364940742383606e-80"
       },
       "Itilde_20": {
        "re": "0.0999072563444364268896442964295195690388426676",
        "im": "-9.40206035303005388961970290669556887855551238e-81"
       },
       "Itilde_23": {
        "re": "0.125037346293020569122537014791552674513041633",
        "im": "2.7864882757352818625392676210930639307292676e-83"
       },
       "Itilde_24": {
        "re": "1.0",
        "im": "0.0"
       },
       "Itilde_31": {
        "re": "-0.0299363095408001153307211478290970784787338578",
        "im": "2.73145186183898648755190045112747485959086827e-81"
       },
       "Itilde_32": {
        "re": "-0.23999239459871886373035858983291080653210011",
        "im": "2.18980548343393790840053230270699009054754407e-80"
       }
      },
      "two_extraction_agreement_digits": 46,
      "max_off_support_weight": "3.37e-79",
      "residual_vT_A": "3.31e-80"
     },
     {
      "eps": "0.0002943297327289927657206455203116304952699",
      "weights": {
       "Itilde_3": {
        "re": "0.170378966705757450869142323016149761215991383",
        "im": "-1.63728240393305738123551800575923957796956998e-80"
       },
       "Itilde_4": {
        "re": "0.0284341131021663935647720210217270279610210329",
        "im": "-1.45521384280951009499305452916000993539873346e-78"
       },
       "Itilde_9": {
        "re": "0.499950901691268909069683507108912954910230121",
        "im": "-5.18251377108969333655210376029685900307598587e-80"
       },
       "Itilde_10": {
        "re": "0.416625751409390757558069589257427462425191767",
        "im": "-3.63781324971948481680725505539008497079312039e-80"
       },
       "Itilde_19": {
        "re": "-0.119887633361503479774413599428515029127051537",
        "im": "1.08276810846350750224162950075563623046043955e-80"
       },
       "Itilde_20": {
        "re": "0.0999063611345862331453446661904291909392096145",
        "im": "-9.56934657787333397824047085736043215736019153e-81"
       },
       "Itilde_23": {
        "re": "0.125036845440133858499092436565420332250265871",
        "im": "2.8832482299226008516653351629151895897582227e-83"
       },
       "Itilde_24": {
        "re": "1.0",
        "im": "0.0"
       },
       "Itilde_31": {
        "re": "-0.0299365229513581334747795034262246393621413541",
        "im": "2.77883494143101292786308999282930393800291927e-81"
       },
       "Itilde_32": {
        "re": "-0.239987360246095561635511550671258571213848586",
        "im": "2.22772983898761993704155055741032131467896497e-80"
       }
      },
      "two_extraction_agreement_digits": 46,
      "max_off_support_weight": "3.57e-79",
      "residual_vT_A": "3.40e-80"
     },
     {
      "eps": "0.0002904708990595436839176405119643850862549",
      "weights": {
       "Itilde_3": {
        "re": "0.170379165415825246671731286297135310395939507",
        "im": "-1.68417951973988360737276860795913784433943033e-80"
       },
       "Itilde_4": {
        "re": "0.028433652959052267687433707893026836079066324",
        "im": "-1.51564455569434990248104074237224287715444044e-78"
       },
       "Itilde_9": {
        "re": "0.499951545960024411724090598939261675552279174",
        "im": "-5.33191486569236482703589420885552971318010836e-80"
       },
       "Itilde_10": {
        "re": "0.416626288300020343103408832449384729626899312",
        "im": "-3.74267344361318042000001372001808747032558715e-80"
       },
       "Itilde_19": {
        "re": "-0.11988659565138031226383424646002592149598619",
        "im": "1.11134511975133898472636594301901177876509527e-80"
       },
       "Itilde_20": {
        "re": "0.0999054963761502602198618720500216012466551582",
        "im": "-9.82384480294621212321118249123831169091518163e-81"
       },
       "Itilde_23": {
        "re": "0.125036361672420839910404903739601375697218615",
        "im": "2.97128534605314938306722401507219920564590293e-83"
       },
       "Itilde_24": {
        "re": "1.0",
        "im": "0.0"
       },
       "Itilde_31": {
        "re": "-0.0299367290315571271422437239895458901040963016",
        "im": "2.85250734181793743147477471448705919889601246e-81"
       },
       "Itilde_32": {
        "re": "-0.239982497490243632532841857853191121044554216",
        "im": "2.28672853352363466427595156422079542830563726e-80"
       }
      },
      "two_extraction_agreement_digits": 47,
      "max_off_support_weight": "3.77e-79",
      "residual_vT_A": "3.50e-80"
     },
     {
      "eps": "0.0002870111634404563160823594880356149137451",
      "weights": {
       "Itilde_3": {
        "re": "0.170379343548604464834610696588327498076680592",
        "im": "-1.7280662805855175619819032863227598653545798e-80"
       },
       "Itilde_4": {
        "re": "0.0284332404030412566158883911080831664508759614",
        "im": "-1.57242816863757054437145165668824225538403806e-78"
       },
       "Itilde_9": {
        "re": "0.499952123582894733050960616094379413926088954",
        "im": "-5.47120343203606362934943217726363092516427145e-80"
       },
       "Itilde_10": {
        "re": "0.416626769652412277542467180078649511605074128",
        "im": "-3.84043582888692490986049662193444257477703904e-80"
       },
       "Itilde_19": {
        "re": "-0.119885665213685221696547803144091844687088671",
        "im": "1.13271678110544901437261551279320717637346867e-80"
       },
       "Itilde_20": {
        "re": "0.0999047210114043514137898359534098705725738923",
        "im": "-1.00177968300263334200414378535697092086058725e-80"
       },
       "Itilde_23": {
        "re": "0.125035927954049515973677681610411445923467007",
        "im": "3.08018528127879848737671415682704785142750467e-83"
       },
       "Itilde_24": {
        "re": "1.0",
        "im": "0.0"
       },
       "Itilde_31": {
        "re": "-0.029936913749078319230436723960334457467142024",
        "im": "2.90788003412755682315194972117608173474997781e-81"
       },
       "Itilde_32": {
        "re": "-0.239978137708878161346352009583011638206044025",
        "im": "2.33106142271241536228442224326679969575708764e-80"
       }
      },
      "two_extraction_agreement_digits": 46,
      "max_off_support_weight": "3.97e-79",
      "residual_vT_A": "3.59e-80"
     },
     {
      "eps": "0.0002841863011363383416805787423483583750696",
      "weights": {
       "Itilde_3": {
        "re": "0.170379488975325621779881293228641018601842612",
        "im": "-1.7651086441520923532009772100376268418073718e-80"
       },
       "Itilde_4": {
        "re": "0.0284329035503791364318273341818714294368715616",
        "im": "-1.62089273256019336653834993818261685165829329e-78"
       },
       "Itilde_9": {
        "re": "0.499952595201093905238027944259497325250774389",
        "im": "-5.58885560605697601201971709898138287434817094e-80"
       },
       "Itilde_10": {
        "re": "0.416627162667578254365023286882914437708978658",
        "im": "-3.92301213175280404795259298386449847406587462e-80"
       },
       "Itilde_19": {
        "re": "-0.119884905477855328947749187346338138712816728",
        "im": "1.15048810606553456626967061786673848644435452e-80"
       },
       "Itilde_20": {
        "re": "0.0999040878982127741231243227886151155940139404",
        "im": "-1.0179448536680835505409745743571347492691407e-80"
       },
       "Itilde_23": {
        "re": "0.125035573835625861020415514432363926762485448",
        "im": "3.16078291901194955283565633794937161435695789e-83"
       },
       "Itilde_24": {
        "re": "1.0",
        "im": "0.0"
       },
       "Itilde_31": {
        "re": "-0.02993706453599797645733886216250918583149434",
        "im": "2.95412649983122938844506768557856046365742369e-81"
       },
       "Itilde_32": {
        "re": "-0.2399745779947341337419204043740484992214278",
        "im": "2.36808695594256715083146893094400286766038011e-80"
       }
      },
      "two_extraction_agreement_digits": 46,
      "max_off_support_weight": "4.14e-79",
      "residual_vT_A": "3.67e-80"
     },
     {
      "eps": "0.0002821888218452977184195882025598219254313",
      "weights": {
       "Itilde_3": {
        "re": "0.170379591797734657411466458752988219495955691",
        "im": "-1.79026685985138291665482285412224666936435883e-80"
       },
       "Itilde_4": {
        "re": "0.0284326653584439525667230126017790132722305858",
        "im": "-1.65596871470088015516276269360601722201076542e-78"
       },
       "Itilde_9": {
        "re": "0.499952928680692035725503368925834002852164964",
        "im": "-5.67425783024594273885320738114596384626423332e-80"
       },
       "Itilde_10": {
        "re": "0.41662744056724336310458614077152833571013747",
        "im": "-3.98295326201554327518494380395252533709976321e-80"
       },
       "Itilde_19": {
        "re": "-0.119884368243622881826697287644381019242931431",
        "im": "1.15372702119789179995842290826885707126111255e-80"
       },
       "Itilde_20": {
        "re": "0.0999036402030190681889144063703175160357761924",
        "im": "-1.02208882791711416183755663525801123151327546e-80"
       },
       "Itilde_23": {
        "re": "0.125035323442133257737556909930073108447035852",
        "im": "3.26136093586525914594165130014188637278427619e-83"
       },
       "Itilde_24": {
        "re": "1.0",
        "im": "0.0"
       },
       "Itilde_31": {
        "re": "-0.0299371711398392294278591924604686588977164756",
        "im": "2.96429078338534664949120349415829085708576091e-81"
       },
       "Itilde_32": {
        "re": "-0.239972060914322953936703493943917807054776897",
        "im": "2.3762020878709071777971738094604810928173332e-80"
       }
      },
      "two_extraction_agreement_digits": 46,
      "max_off_support_weight": "4.26e-79",
      "residual_vT_A": "3.73e-80"
     },
     {
      "eps": "0.0002811548504796883695047301057317751808570",
      "weights": {
       "Itilde_3": {
        "re": "0.170379645019337485474822671937150922645133187",
        "im": "-1.80614146673668543220888423899293591467190356e-80"
       },
       "Itilde_4": {
        "re": "0.0284325420608567025525124732449455341783268334",
        "im": "-1.67522807689875130685744574221246352676905188e-78"
       },
       "Itilde_9": {
        "re": "0.499953101300863154736889379879652351365659405",
        "im": "-5.71920843738175077990761729421362247528125788e-80"
       },
       "Itilde_10": {
        "re": "0.416627584417385962280741149899710292804716171",
        "im": "-4.01450243898250620564889623140334995820747156e-80"
       },
       "Itilde_19": {
        "re": "-0.119884090144253604136027628897216905200638633",
        "im": "1.16971977934906912868414438413466183650380858e-80"
       },
       "Itilde_20": {
        "re": "0.0999034084535446701133563574143474210005321944",
        "im": "-1.03548063464682792548951058882989327708468401e-80"
       },
       "Itilde_23": {
        "re": "0.12503519383089127126023227514019319188769758",
        "im": "3.24177643171031572489099056577876421078633384e-83"
       },
       "Itilde_24": {
        "re": "1.0",
        "im": "0.0"
       },
       "Itilde_31": {
        "re": "-0.0299372263159918663837695427341323453937885731",
        "im": "3.0043374019501050341343199739518753380312465e-81"
       },
       "Itilde_32": {
        "re": "-0.239970757983352643626924462022760693671052448",
        "im": "2.4082853624313714016154085327851005890567039e-80"
       }
      },
      "two_extraction_agreement_digits": 46,
      "max_off_support_weight": "4.33e-79",
      "residual_vT_A": "3.76e-80"
     }
    ],
    "weight_digits": "two extractions at 60 and 120 digits agree to the number of digits listed per eps (at least 45)"
   },
   {
    "support": [
     "Itilde_0",
     "Itilde_3",
     "Itilde_4",
     "Itilde_19",
     "Itilde_20",
     "Itilde_31",
     "Itilde_32"
    ],
    "rows": [
     0,
     3,
     4,
     19,
     20,
     31,
     32
    ],
    "normalized_row": 0,
    "per_eps": [
     {
      "eps": "0.0003114995735603784084585420144685587089594",
      "weights": {
       "Itilde_0": {
        "re": "1.0",
        "im": "0.0"
       },
       "Itilde_3": {
        "re": "0.40898197180517398336647489202431874609941437",
        "im": "-1.89094443060237403313808527006007655040168726e-83"
       },
       "Itilde_4": {
        "re": "0.0682592316301539597926490083760403336280936415",
        "im": "-5.7457682918208435909742559926828414508443009e-80"
       },
       "Itilde_19": {
        "re": "-0.287139456142102365470643753761521518718038471",
        "im": "-2.19609681400519936808619932714846174368441673e-82"
       },
       "Itilde_20": {
        "re": "0.239282880118418637892203128134601265598365393",
        "im": "2.26186821507628176461364302195089648996165812e-82"
       },
       "Itilde_31": {
        "re": "-0.0716951548831015221240090466292035334314870441",
        "im": "-6.06880207264037192335807810774181276538382512e-83"
       },
       "Itilde_32": {
        "re": "-0.574816580092807054737037543288260306421231593",
        "im": "-4.86015131226829060273357883948837459745581817e-82"
       }
      },
      "two_extraction_agreement_digits": 47,
      "max_off_support_weight": "2.82e-79",
      "residual_vT_A": "3.01e-80"
     },
     {
      "eps": "0.0003104656021947690595436839176405119643851",
      "weights": {
       "Itilde_0": {
        "re": "1.0",
        "im": "0.0"
       },
       "Itilde_3": {
        "re": "0.408981851266132666941615274202943460063150272",
        "im": "-1.9155558327217295949036460331605963436439348e-83"
       },
       "Itilde_4": {
        "re": "0.0682588942141847109735149874317580880296195613",
        "im": "-5.80690205211694991956352483271118185684928472e-80"
       },
       "Itilde_19": {
        "re": "-0.28714078719551380433849432818879187340856001",
        "im": "-2.21230260851490257724291989693072222015270012e-82"
       },
       "Itilde_20": {
        "re": "0.239283989329594836948745273490659894507133342",
        "im": "2.27935140614619130894663665454290429793968167e-82"
       },
       "Itilde_31": {
        "re": "-0.0716957858866465665614938728146800122130810224",
        "im": "-6.12375918550807388696233453863824685567186902e-83"
       },
       "Itilde_32": {
        "re": "-0.574817456653551660183088150124824552922328863",
        "im": "-4.90415287568913789333680720710660913644232105e-82"
       }
      },
      "two_extraction_agreement_digits": 46,
      "max_off_support_weight": "2.86e-79",
      "residual_vT_A": "3.03e-80"
     },
     {
      "eps": "0.0003084681229037284362826933778519755147468",
      "weights": {
       "Itilde_0": {
        "re": "1.0",
        "im": "0.0"
       },
       "Itilde_3": {
        "re": "0.408981618404429007906065714936626854698093544",
        "im": "-2.13128640913080998711156606826248623040262566e-83"
       },
       "Itilde_4": {
        "re": "0.0682582423787440598024142828187178242567189881",
        "im": "-5.95368889371117270861849823001215631548886589e-80"
       },
       "Itilde_19": {
        "re": "-0.287143358560661090894236668714764636617268142",
        "im": "-1.95014641855036760868335901583453914096854319e-82"
       },
       "Itilde_20": {
        "re": "0.239286132133884242411863890595637197181056785",
        "im": "2.08384894446934859780789678176106254802068478e-82"
       },
       "Itilde_31": {
        "re": "-0.0716970048749538289457458501740257884536262551",
        "im": "-5.50353221941328276531444819340386871459836288e-83"
       },
       "Itilde_32": {
        "re": "-0.574819149989643838574624557027390195925214937",
        "im": "-4.40679894853754976427348114860297996334795808e-82"
       }
      },
      "two_extraction_agreement_digits": 45,
      "max_off_support_weight": "2.93e-79",
      "residual_vT_A": "3.07e-80"
     },
     {
      "eps": "0.0003056432605996104618809126321647189760712",
      "weights": {
       "Itilde_0": {
        "re": "1.0",
        "im": "0.0"
       },
       "Itilde_3": {
        "re": "0.408981289092394193786698297678742049569136308",
        "im": "-2.00230020466827147039124671712551782393149204e-83"
       },
       "Itilde_4": {
        "re": "0.0682573205490763033707841719851774821783100021",
        "im": "-6.12053803083784002698863294715401284138472768e-80"
       },
       "Itilde_19": {
        "re": "-0.287146994946821527694327203855436211233757854",
        "im": "-2.29020457731707769865315669731333922464686122e-82"
       },
       "Itilde_20": {
        "re": "0.239289162455684606411939336546196842694798212",
        "im": "2.3600045582736953078381913513346022805175305e-82"
       },
       "Itilde_31": {
        "re": "-0.0716987287466551529897667216708059495314273937",
        "im": "-6.33148871921450129570062080461038276399725344e-83"
       },
       "Itilde_32": {
        "re": "-0.574821544617760758168235480224323865130726467",
        "im": "-5.07043793544267355024367991341365926895073003e-82"
       }
      },
      "two_extraction_agreement_digits": 46,
      "max_off_support_weight": "3.05e-79",
      "residual_vT_A": "3.14e-80"
     },
     {
      "eps": "0.0003021835249805230940456316082359488035615",
      "weights": {
       "Itilde_0": {
        "re": "1.0",
        "im": "0.0"
       },
       "Itilde_3": {
        "re": "0.408980885775783204361974027749855654254119578",
        "im": "-2.09548848819624283900938552223032318961355172e-83"
       },
       "Itilde_4": {
        "re": "0.0682561915506648435544323208410676931026783487",
        "im": "-6.35205604076950927451110449382097031684611157e-80"
       },
       "Itilde_19": {
        "re": "-0.287151448475120270028398622978883439042324421",
        "im": "-2.33682663338894002112228138846794949198517757e-82"
       },
       "Itilde_20": {
        "re": "0.239292873729266891690332185815736199201937017",
        "im": "2.41313203119935377656847403072159613900661308e-82"
       },
       "Itilde_31": {
        "re": "-0.071700839988876721722472179417772335526178429",
        "im": "-6.49241823184241448128415549189426199725782139e-83"
       },
       "Itilde_32": {
        "re": "-0.574824477249501736300671909225709402414278912",
        "im": "-5.19924956835985396266726620594635130821021123e-82"
       }
      },
      "two_extraction_agreement_digits": 47,
      "max_off_support_weight": "3.20e-79",
      "residual_vT_A": "3.22e-80"
     },
     {
      "eps": "0.0002983246913110740122426265998887033945465",
      "weights": {
       "Itilde_0": {
        "re": "1.0",
        "im": "0.0"
       },
       "Itilde_3": {
        "re": "0.408980435943146107752984472766546215843502028",
        "im": "-2.1612976773529393334192626152304499241858093e-83"
       },
       "Itilde_4": {
        "re": "0.0682549323266229207753425085479998765588511642",
        "im": "-6.62683054570499048968719738506736222903229882e-80"
       },
       "Itilde_19": {
        "re": "-0.28715641558853019863095980426216624444775339",
        "im": "-2.40877832497971847971393706024263534097725702e-82"
       },
       "Itilde_20": {
        "re": "0.239297012990441832192466503551805203706461158",
        "im": "2.48583941945293379299295867270079867636894367e-82"
       },
       "Itilde_31": {
        "re": "-0.0717031946946229889586738559913655174371241421",
        "im": "-6.67425459719219064379405091179692824990484508e-83"
       },
       "Itilde_32": {
        "re": "-0.57482774794560721953885388526784544159987717",
        "im": "-5.34481173412433944519162674535245918709497659e-82"
       }
      },
      "two_extraction_agreement_digits": 46,
      "max_off_support_weight": "3.37e-79",
      "residual_vT_A": "3.31e-80"
     },
     {
      "eps": "0.0002943297327289927657206455203116304952699",
      "weights": {
       "Itilde_0": {
        "re": "1.0",
        "im": "0.0"
       },
       "Itilde_3": {
        "re": "0.408979970251674302246961926390678882186458101",
        "im": "-2.60693125867411327925404903827550921071955632e-83"
       },
       "Itilde_4": {
        "re": "0.0682536286931465891809878262571643792420876313",
        "im": "-6.91228315703651001776968704169094215381755339e-80"
       },
       "Itilde_19": {
        "re": "-0.287161557753901428623790144539608068636840766",
        "im": "-3.79010466858020190588557663592853415873905686e-82"
       },
       "Itilde_20": {
        "re": "0.239301298128251190519825120449673390530700638",
        "im": "3.62984290919958239017516676966940072345775523e-82"
       },
       "Itilde_31": {
        "re": "-0.0717056323776580747935946737829632233112022691",
        "im": "-1.00744244632840263078561768639113851831901827e-82"
       },
       "Itilde_32": {
        "re": "-0.574831133764331332263014974826579823355220946",
        "im": "-8.07034473672866595343047927634147335310610294e-82"
       }
      },
      "two_extraction_agreement_digits": 46,
      "max_off_support_weight": "3.57e-79",
      "residual_vT_A": "3.40e-80"
     },
     {
      "eps": "0.0002904708990595436839176405119643850862549",
      "weights": {
       "Itilde_0": {
        "re": "1.0",
        "im": "0.0"
       },
       "Itilde_3": {
        "re": "0.408979520437470623035182281022827479612008431",
        "im": "-2.32532257638117754888727598207219248190967005e-83"
       },
       "Itilde_4": {
        "re": "0.0682523694907038990916454026866790722075710212",
        "im": "-7.27785085321983523083962102632750606603241992e-80"
       },
       "Itilde_19": {
        "re": "-0.287166524541165815300022154287464970308448431",
        "im": "-2.57145621976747601097734419627611772660989827e-82"
       },
       "Itilde_20": {
        "re": "0.239305437117638179416685128572887475257040359",
        "im": "2.64899996499472263446021773161998267659499458e-82"
       },
       "Itilde_31": {
        "re": "-0.0717079869139140199523256540394203440937291905",
        "im": "-7.06441118291929680442332753881443320493064998e-83"
       },
       "Itilde_32": {
        "re": "-0.574834403967737162133373256479180167171943879",
        "im": "-5.65714063617857237267625241196258450113657049e-82"
       }
      },
      "two_extraction_agreement_digits": 47,
      "max_off_support_weight": "3.77e-79",
      "residual_vT_A": "3.50e-80"
     },
     {
      "eps": "0.0002870111634404563160823594880356149137451",
      "weights": {
       "Itilde_0": {
        "re": "1.0",
        "im": "0.0"
       },
       "Itilde_3": {
        "re": "0.408979117152787249366601074628105355490970319",
        "im": "-2.46830418611369072220845798022934759428135545e-83"
       },
       "Itilde_4": {
        "re": "0.0682512405297034074840879879516755721055118513",
        "im": "-7.56649503195463155951300033737131130127441727e-80"
       },
       "Itilde_19": {
        "re": "-0.28717097750456390855054148351430098546955698",
        "im": "-2.62116037704786907106562384557841828500676742e-82"
       },
       "Itilde_20": {
        "re": "0.23930914792046992379211790292858415455796415",
        "im": "2.70872856877206592486107094149704509518343327e-82"
       },
       "Itilde_31": {
        "re": "-0.0717100978625697395468711764680132347735302972",
        "im": "-7.25600865073153906979327336145091329878256594e-83"
       },
       "Itilde_32": {
        "re": "-0.574837335746097306700592661006751588409087154",
        "im": "-5.81049315471559707335134777522835520547317273e-82"
       }
      },
      "two_extraction_agreement_digits": 46,
      "max_off_support_weight": "3.97e-79",
      "residual_vT_A": "3.59e-80"
     },
     {
      "eps": "0.0002841863011363383416805787423483583750696",
      "weights": {
       "Itilde_0": {
        "re": "1.0",
        "im": "0.0"
       },
       "Itilde_3": {
        "re": "0.408978787877619270776146392793257874841753346",
        "im": "-2.53427357927821094460145226890498219512011167e-83"
       },
       "Itilde_4": {
        "re": "0.0682503187432341158520713030690275260101943202",
        "im": "-7.81251760953357696386287134163441525141633073e-80"
       },
       "Itilde_19": {
        "re": "-0.287174613238433261943942938801000662976082284",
        "im": "-2.67322340127128014647015590182386997202900803e-82"
       },
       "Itilde_20": {
        "re": "0.239312177698694384953285782334167219146735237",
        "im": "2.76395173991563840266865427458884745442634631e-82"
       },
       "Itilde_31": {
        "re": "-0.0717118213952904196401956298147213094068278397",
        "im": "-7.40131955145103264967942534617500220719070941e-83"
       },
       "Itilde_32": {
        "re": "-0.574839729388814916530188390910701566797107855",
        "im": "-5.92679552896377868162950451661532053286627538e-82"
       }
      },
      "two_extraction_agreement_digits": 46,
      "max_off_support_weight": "4.14e-79",
      "residual_vT_A": "3.67e-80"
     },
     {
      "eps": "0.0002821888218452977184195882025598219254313",
      "weights": {
       "Itilde_0": {
        "re": "1.0",
        "im": "0.0"
       },
       "Itilde_3": {
        "re": "0.408978555047843228230465964722302893891859551",
        "im": "1.55853059706276469587807119399111843742726521e-83"
       },
       "Itilde_4": {
        "re": "0.0682496669452044323089851284274497444554057485",
        "im": "-7.89889517083605006204569977547743858199067981e-80"
       },
       "Itilde_19": {
        "re": "-0.287177184038679899875670484459658861471533386",
        "im": "-4.99284588756754384064931183933211264365690378e-82"
       },
       "Itilde_20": {
        "re": "0.239314320032233249896392070383049051226277822",
        "im": "4.59538355420210447258094299801130004428533405e-82"
       },
       "Itilde_31": {
        "re": "-0.0717130400900318330975836413725517823049934464",
        "im": "-1.30327065993697468868281820569181377725450533e-82"
       },
       "Itilde_32": {
        "re": "-0.574841421871526258348636836206880042049415385",
        "im": "-1.04406428758510981028285915821650518611808919e-81"
       }
      },
      "two_extraction_agreement_digits": 46,
      "max_off_support_weight": "4.26e-79",
      "residual_vT_A": "3.73e-80"
     },
     {
      "eps": "0.0002811548504796883695047301057317751808570",
      "weights": {
       "Itilde_0": {
        "re": "1.0",
        "im": "0.0"
       },
       "Itilde_3": {
        "re": "0.408978434527235329938621276966843674337527925",
        "im": "-2.59886288777488853471881098502339153331620194e-83"
       },
       "Itilde_4": {
        "re": "0.0682493295508344156012545884660647789980027109",
        "im": "-8.11320005543392755847646957231565765777653131e-80"
       },
       "Itilde_19": {
        "re": "-0.287178514765945797239945924580034927529803088",
        "im": "-2.78008360047326923430586190607872939553098245e-82"
       },
       "Itilde_20": {
        "re": "0.239315428971621497699954937150029106274835907",
        "im": "2.86472022896961768784688157512635234589034489e-82"
       },
       "Itilde_31": {
        "re": "-0.0717136709240865556497783293486904694981494474",
        "im": "-7.65774970852624944640267737021773315432456204e-83"
       },
       "Itilde_32": {
        "re": "-0.574842297939571207363425292630256469901511919",
        "im": "-6.13216231521347857506243311467368005666892657e-82"
       }
      },
      "two_extraction_agreement_digits": 46,
      "max_off_support_weight": "4.33e-79",
      "residual_vT_A": "3.76e-80"
     }
    ],
    "weight_digits": "two extractions at 60 and 120 digits agree to the number of digits listed per eps (at least 45)"
   },
   {
    "support": [
     "Itilde_2",
     "Itilde_3",
     "Itilde_4",
     "Itilde_19",
     "Itilde_20",
     "Itilde_31",
     "Itilde_32"
    ],
    "rows": [
     2,
     3,
     4,
     19,
     20,
     31,
     32
    ],
    "normalized_row": 2,
    "per_eps": [
     {
      "eps": "0.0003114995735603784084585420144685587089594",
      "weights": {
       "Itilde_2": {
        "re": "1.0",
        "im": "0.0"
       },
       "Itilde_3": {
        "re": "-0.82072522692135989166114307355150243120565316",
        "im": "-4.38291891608629504167842258549595619736811673e-84"
       },
       "Itilde_4": {
        "re": "0.0113765386050256599654415013960067222713489403",
        "im": "-9.56052734680402565410818592608724766646273427e-81"
       },
       "Itilde_19": {
        "re": "-0.0478565760236837275784406256269202531196730785",
        "im": "-1.71789452164190792109318687983664799773749467e-83"
       },
       "Itilde_20": {
        "re": "0.0398804800197364396487005213557668775997275654",
        "im": "2.15063995929182895109638546750387292016598477e-83"
       },
       "Itilde_31": {
        "re": "-0.011949192480516920354001507771533922238581174",
        "im": "-5.26429107944235596888205387655096948788900631e-84"
       },
       "Itilde_32": {
        "re": "-0.0958027633488011757895062572147100510702052655",
        "im": "-4.21145576858632163757129959569233531249092605e-83"
       }
      },
      "two_extraction_agreement_digits": 47,
      "max_off_support_weight": "2.82e-79",
      "residual_vT_A": "3.01e-80"
     },
     {
      "eps": "0.0003104656021947690595436839176405119643851",
      "weights": {
       "Itilde_2": {
        "re": "1.0",
        "im": "0.0"
       },
       "Itilde_3": {
        "re": "-0.820725247011200111065286343188398312211697177",
        "im": "-4.429012091008172220861217005777159674645907e-84"
       },
       "Itilde_4": {
        "re": "0.0113764823690307851622524979052930146716032602",
        "im": "-9.66230807590922264734146004607881347721459488e-81"
       },
       "Itilde_19": {
        "re": "-0.0478567978659189673897490546981319789014266684",
        "im": "-1.73165367438448573899646675908011289602975965e-83"
       },
       "Itilde_20": {
        "re": "0.0398806648882658061581242122484433157511888903",
        "im": "2.16873652588325294913131659232431302033380141e-83"
       },
       "Itilde_31": {
        "re": "-0.0119492976477744277602489788024466687021801704",
        "im": "-5.32278105937353994030488888960017733652509163e-84"
       },
       "Itilde_32": {
        "re": "-0.0958029094422586100305146916874707588203881439",
        "im": "-4.25827806603098389346360553645451412402055631e-83"
       }
      },
      "two_extraction_agreement_digits": 46,
      "max_off_support_weight": "2.86e-79",
      "residual_vT_A": "3.03e-80"
     },
     {
      "eps": "0.0003084681229037284362826933778519755147468",
      "weights": {
       "Itilde_2": {
        "re": "1.0",
        "im": "0.0"
       },
       "Itilde_3": {
        "re": "-0.820725285821484054237877936399451079772539965",
        "im": "-4.79847917810588326601177170698008254630870967e-84"
       },
       "Itilde_4": {
        "re": "0.0113763737297906766337357138031196373761198313",
        "im": "-9.90673934475809696735696124962061409111985223e-81"
       },
       "Itilde_19": {
        "re": "-0.047857226426776848482372778119127439436211357",
        "im": "-1.26874743192726094553632599322609139432220283e-83"
       },
       "Itilde_20": {
        "re": "0.0398810220223140404019773150992728661968427975",
        "im": "1.8212497159807711973970677208553870222604577e-83"
       },
       "Itilde_31": {
        "re": "-0.0119495008124923048242909750290042980756043758",
        "im": "-4.22416238041215093206793751920271276593718122e-84"
       },
       "Itilde_32": {
        "re": "-0.0958031916649406397624374261712316993208691561",
        "im": "-3.3773716976089225004626254573804350625070437e-83"
       }
      },
      "two_extraction_agreement_digits": 45,
      "max_off_support_weight": "2.93e-79",
      "residual_vT_A": "3.07e-80"
     },
     {
      "eps": "0.0003056432605996104618809126321647189760712",
      "weights": {
       "Itilde_2": {
        "re": "1.0",
        "im": "0.0"
       },
       "Itilde_3": {
        "re": "-0.820725340706823189924439172609098547294032838",
        "im": "-4.59778686640267493859191055816976843066986867e-84"
       },
       "Itilde_4": {
        "re": "0.0113762200915127172284640286641962470297183337",
        "im": "-1.01845120969944301147665434363243436094363108e-80"
       },
       "Itilde_19": {
        "re": "-0.0478578324911369212823878673092393685389596424",
        "im": "-1.79789103955007929441088693320208107786656051e-83"
       },
       "Itilde_20": {
        "re": "0.0398815270759474344019898894243661404491330353",
        "im": "2.25015910394667884841225409754735367125482236e-83"
       },
       "Itilde_31": {
        "re": "-0.0119497881244425254982944536118009915885712323",
        "im": "-5.51009893088156805320545369090009820403514933e-84"
       },
       "Itilde_32": {
        "re": "-0.0958035907696267930280392467040539775217877444",
        "im": "-4.40816131300585194653714304178397565193168156e-83"
       }
      },
      "two_extraction_agreement_digits": 46,
      "max_off_support_weight": "3.05e-79",
      "residual_vT_A": "3.14e-80"
     },
     {
      "eps": "0.0003021835249805230940456316082359488035615",
      "weights": {
       "Itilde_2": {
        "re": "1.0",
        "im": "0.0"
       },
       "Itilde_3": {
        "re": "-0.820725407926258354828559884263912946513202293",
        "im": "-4.77102585988820448253105273666909523369518431e-84"
       },
       "Itilde_4": {
        "re": "0.0113760319251108072590720534735112821837797248",
        "im": "-1.05699848184288749264499331733040603227554339e-80"
       },
       "Itilde_19": {
        "re": "-0.0478585747458533783380664371631472398403874035",
        "im": "-1.82806359360329638126795408630202857376525997e-83"
       },
       "Itilde_20": {
        "re": "0.0398821456215444819483886976359560332003228362",
        "im": "2.29909587853190950708282095179982003185697184e-83"
       },
       "Itilde_31": {
        "re": "-0.0119501399981461202870786965696287225876964048",
        "im": "-5.65956142428399191310137354500920597537785832e-84"
       },
       "Itilde_32": {
        "re": "-0.0958040795415836227167786515376182337357131519",
        "im": "-4.52774140525641144972383533277401659062366486e-83"
       }
      },
      "two_extraction_agreement_digits": 47,
      "max_off_support_weight": "3.20e-79",
      "residual_vT_A": "3.22e-80"
     },
     {
      "eps": "0.0002983246913110740122426265998887033945465",
      "weights": {
       "Itilde_2": {
        "re": "1.0",
        "im": "0.0"
       },
       "Itilde_3": {
        "re": "-0.820725482898364537596724810094464519581638551",
        "im": "-4.90128139520989280602846935835284296039125226e-84"
       },
       "Itilde_4": {
        "re": "0.011375822054437153462557084757999979426475194",
        "im": "-1.10274903265116244187722765939451031019832558e-80"
       },
       "Itilde_19": {
        "re": "-0.0478594025980883664384933007103610407412922317",
        "im": "-1.89299159454249760042900710219791476773326753e-83"
       },
       "Itilde_20": {
        "re": "0.0398828354984069720320777505919675339510768597",
        "im": "2.37444869831457347195411756875105645252923136e-83"
       },
       "Itilde_31": {
        "re": "-0.011950532449103831493112309331894252906187357",
        "im": "-5.82522770982172266208132716095899134874167901e-84"
       },
       "Itilde_32": {
        "re": "-0.0958046246576012032564756475446409069333128617",
        "im": "-4.66031154113582246599460184115911779877138857e-83"
       }
      },
      "two_extraction_agreement_digits": 46,
      "max_off_support_weight": "3.37e-79",
      "residual_vT_A": "3.31e-80"
     },
     {
      "eps": "0.0002943297327289927657206455203116304952699",
      "weights": {
       "Itilde_2": {
        "re": "1.0",
        "im": "0.0"
       },
       "Itilde_3": {
        "re": "-0.820725560513609838514395234490442408524479205",
        "im": "-5.66597712628728884096090591848516681650612058e-84"
       },
       "Itilde_4": {
        "re": "0.0113756047821910981968313043761940632070146052",
        "im": "-1.1502757672914417478988797145478873082581333e-80"
       },
       "Itilde_19": {
        "re": "-0.0478602596256502381039650240899346781061401277",
        "im": "-4.13595983855744229640782059448217967767154695e-83"
       },
       "Itilde_20": {
        "re": "0.0398835496880418650866375200749455650884501064",
        "im": "4.23175268205812013568884847112411857196390178e-83"
       },
       "Itilde_31": {
        "re": "-0.0119509387296096791322657789638272038852003782",
        "im": "-1.13441613996912581391434053991172995116942731e-83"
       },
       "Itilde_32": {
        "re": "-0.095805188960721888710502495804429970559203491",
        "im": "-9.08432823506899568662362224943315655037524679e-83"
       }
      },
      "two_extraction_agreement_digits": 46,
      "max_off_support_weight": "3.57e-79",
      "residual_vT_A": "3.40e-80"
     },
     {
      "eps": "0.0002904708990595436839176405119643850862549",
      "weights": {
       "Itilde_2": {
        "re": "1.0",
        "im": "0.0"
       },
       "Itilde_3": {
        "re": "-0.820725635482643785049691842051750975620220817",
        "im": "-5.21853498131152435756357659904735672030933607e-84"
       },
       "Itilde_4": {
        "re": "0.0113753949151173165152742337811131787012618369",
        "im": "-1.21115473419194884417726733959795771211260127e-80"
       },
       "Itilde_19": {
        "re": "-0.0478610874235276358833370257145774950514080718",
        "im": "-2.04530192153350064600567386961053892915304302e-83"
       },
       "Itilde_20": {
        "re": "0.0398842395196063632361141880954812458761733932",
        "im": "2.54736693399561560604262183709619570422707518e-83"
       },
       "Itilde_31": {
        "re": "-0.0119513311523190033253876090065700573489548651",
        "im": "-6.17861873394318406212265284513594785840002608e-84"
       },
       "Itilde_32": {
        "re": "-0.0958057339946228603555622094131966945286573131",
        "im": "-4.94311386352558644079887374726375423435277753e-83"
       }
      },
      "two_extraction_agreement_digits": 47,
      "max_off_support_weight": "3.77e-79",
      "residual_vT_A": "3.50e-80"
     },
     {
      "eps": "0.0002870111634404563160823594880356149137451",
      "weights": {
       "Itilde_2": {
        "re": "1.0",
        "im": "0.0"
       },
       "Itilde_3": {
        "re": "-0.820725702696757680661122043117537996307060502",
        "im": "-5.47707298717325258038927094199611242387939649e-84"
       },
       "Itilde_4": {
        "re": "0.0113752067549505679140146646586125953509186419",
        "im": "-1.25921647268092271482066699788903833262784587e-80"
       },
       "Itilde_19": {
        "re": "-0.04786182958409398475842358058571683091159283",
        "im": "-2.07265610262723264637766084443214833221889618e-83"
       },
       "Itilde_20": {
        "re": "0.0398848579867449872986863171547640257596606916",
        "im": "2.60067635055876738116182050798762772394677e-83"
       },
       "Itilde_31": {
        "re": "-0.0119516829770949565911451960780022057955883829",
        "im": "-6.35931455831872946892908965898902228000050349e-84"
       },
       "Itilde_32": {
        "re": "-0.0958062226243495511167654435011252647348478591",
        "im": "-5.08768034180365727450459324759920287988663323e-83"
       }
      },
      "two_extraction_agreement_digits": 46,
      "max_off_support_weight": "3.97e-79",
      "residual_vT_A": "3.59e-80"
     },
     {
      "eps": "0.0002841863011363383416805787423483583750696",
      "weights": {
       "Itilde_2": {
        "re": "1.0",
        "im": "0.0"
       },
       "Itilde_3": {
        "re": "-0.820725757575952343759531156756679243081929998",
        "im": "-5.60397870810491992899031797710588999645372615e-84"
       },
       "Itilde_4": {
        "re": "0.0113750531238723526420118838448379210016990534",
        "im": "-1.30018172797949147995052544693686077101763977e-80"
       },
       "Itilde_19": {
        "re": "-0.0478624355397388769906571564668334438293470474",
        "im": "-2.11260206208521320380542436984369267770530031e-83"
       },
       "Itilde_20": {
        "re": "0.0398853629497823974922142970556945365244558728",
        "im": "2.65369364911065486352142762562530905429175167e-83"
       },
       "Itilde_31": {
        "re": "-0.01195197023254840327336593830245355156780464",
        "im": "-6.48450340771166082135511793020579682764591083e-84"
       },
       "Itilde_32": {
        "re": "-0.0958066215648024860883647318184502611328513091",
        "im": "-5.18782535162059237759591673722806403245934477e-83"
       }
      },
      "two_extraction_agreement_digits": 46,
      "max_off_support_weight": "4.14e-79",
      "residual_vT_A": "3.67e-80"
     },
     {
      "eps": "0.0002821888218452977184195882025598219254313",
      "weights": {
       "Itilde_2": {
        "re": "1.0",
        "im": "0.0"
       },
       "Itilde_3": {
        "re": "-0.820725796380915017517144561435171739906912297",
        "im": "1.20512748242607568120759051396288079205129863e-84"
       },
       "Itilde_4": {
        "re": "0.0113749444908674053848308547379082907425676247",
        "im": "-1.31455005119300284931652155385658415007945532e-80"
       },
       "Itilde_19": {
        "re": "-0.0478628640064466499792784140766098102452555643",
        "im": "-5.94467060340678056774499617024757724847456756e-83"
       },
       "Itilde_20": {
        "re": "0.0398857200053722083160653450638415085377129703",
        "im": "5.67777266638567052526730638823664271394804594e-83"
       },
       "Itilde_31": {
        "re": "-0.0119521733483386388495972735620919637174989077",
        "im": "-1.5785275341212758582677119272916925685320244e-83"
       },
       "Itilde_32": {
        "re": "-0.0958069036452543763914394727011466736749025642",
        "im": "-1.26429370678756137543489151247211887703387127e-82"
       }
      },
      "two_extraction_agreement_digits": 46,
      "max_off_support_weight": "4.26e-79",
      "residual_vT_A": "3.73e-80"
     },
     {
      "eps": "0.0002811548504796883695047301057317751808570",
      "weights": {
       "Itilde_2": {
        "re": "1.0",
        "im": "0.0"
       },
       "Itilde_3": {
        "re": "-0.820725816467683000565785342727748276499300901",
        "im": "-5.73027577741597362761518274724750740270752033e-84"
       },
       "Itilde_4": {
        "re": "0.0113748882584724026002090980776774631663337851",
        "im": "-1.35025283387023696313678149812732336646214434e-80"
       },
       "Itilde_19": {
        "re": "-0.0478630857943242995399909874300058212549671814",
        "im": "-2.2388628010730843105520497474718068989628034e-83"
       },
       "Itilde_20": {
        "re": "0.0398859048286035829499924895250048510458059845",
        "im": "2.77844163532481956310333427959772491250094151e-83"
       },
       "Itilde_31": {
        "re": "-0.0119522784873477592749630548914484115830249079",
        "im": "-6.78236295639563278074363220498012829158923852e-84"
       },
       "Itilde_32": {
        "re": "-0.0958070496565952012272375487717094116502519865",
        "im": "-5.42637947941506009099223710075099950718456325e-83"
       }
      },
      "two_extraction_agreement_digits": 46,
      "max_off_support_weight": "4.33e-79",
      "residual_vT_A": "3.76e-80"
     }
    ],
    "weight_digits": "two extractions at 60 and 120 digits agree to the number of digits listed per eps (at least 45)"
   }
  ],
  "S3_check": "the combination (direction normalized on row 0) - 6 (direction normalized on row 2) has weight 5.3333333333333333333 on Itilde_3 (16/3 to 3.3e-45) and weights below 6.0e-46 on all other rows: the relation Itilde_0 - 6 Itilde_2 + (16/3) Itilde_3 = 0, the S_3 image of Eq. (4.10), lies in the span"
 }
}


==> anc/boundary_ibp_identities_PX2.m <==
(* Integration-by-parts reduction rules of the undeformed PX2 family (pm5_2SF_PX2_diss) for the boundary target
   integrals of the top sectors S_1, S_2, S_3: the 31 integrals supporting the flow-free directions (listed with names
   in boundary_constants_PX2.json and in tables/PX2_supporting_31.txt) plus the remaining eleven response-matrix rows of S_1.  Produced by Kira: identities seeded on the sector trees of the targets with r <= 15, s <= 2,
   at most 2 dots (together with the first-stage seeds r = 14, s = 1), Kira's sector relations and symmetries included;
   kinematics symbolic (d = 4 - 2 eps, y = u1.u2; q^2 = -1).  42 targets; 9 of them are master integrals of this
   reduction and do not appear on a left-hand side; the 33 rules below express the others.  The reduction has 25 master
   integrals (numerator integrals are seeded, so this basis differs from the first-stage list masters/PX2_first_stage_37.txt).
   Format: Mathematica list of rules  integral -> sum of  master*(coefficient(d,y)).  Index vectors as in
   kira/integralfamilies.yaml.  At d = 4 - 2 eps and y = 5/4 the left null vectors of boundary_constants_PX2.json
   annihilate these rules: every flow-free relation of Sec. 4.5 (and Eq. (4.10)) is one of these identities or a
   combination of them, e.g. the first rule is I_3 -> (8/9) I_2 + (1/6) I_0, i.e. I_0 + (16/3) I_2 - 6 I_3 = 0,
   with coefficients independent of d and y.
   Master integrals of this reduction that are targets: *)
(* pm5_2SF_PX2_diss[1,1,1,1,0,0,0,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0], pm5_2SF_PX2_diss[1,1,1,1,0,-1,0,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0], pm5_2SF_PX2_diss[1,1,1,1,0,0,0,0,1,-1,0,0,1,1,1,0,0,0,0,0,1,0], pm5_2SF_PX2_diss[1,1,1,1,0,1,0,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0], pm5_2SF_PX2_diss[1,1,1,1,0,1,0,0,1,0,0,0,1,2,1,0,0,0,0,0,1,0], pm5_2SF_PX2_diss[1,1,1,1,0,1,0,1,1,0,0,0,1,1,1,0,0,0,0,0,1,0], pm5_2SF_PX2_diss[1,1,1,1,0,1,0,1,1,0,0,0,2,1,1,0,0,0,0,0,1,0], pm5_2SF_PX2_diss[1,1,1,1,1,0,0,0,1,0,1,0,0,1,0,1,0,0,0,0,1,0], pm5_2SF_PX2_diss[1,1,1,1,1,0,1,0,1,0,1,0,0,1,0,1,0,0,0,0,1,0] *)
{
pm5_2SF_PX2_diss[1,1,1,1,0,0,0,0,1,0,-1,0,1,1,1,0,0,0,0,0,1,0] -> 
 + pm5_2SF_PX2_diss[1,1,1,1,0,0,0,0,1,-1,0,0,1,1,1,0,0,0,0,0,1,0]*(8/9)
 + pm5_2SF_PX2_diss[1,1,1,1,0,0,0,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0]*(1/6)
,
pm5_2SF_PX2_diss[1,1,1,1,0,0,0,0,1,0,0,0,1,2,1,0,0,0,0,0,1,0] -> 
 + pm5_2SF_PX2_diss[1,1,1,1,0,0,0,0,2,0,0,0,1,1,1,0,0,0,0,0,1,0]*(1)
,
pm5_2SF_PX2_diss[1,1,1,1,0,1,0,-1,1,0,0,0,1,1,1,0,0,0,0,0,1,0] -> 
 + pm5_2SF_PX2_diss[1,1,1,2,0,1,0,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0]*((-6*d+20)/((15*d^2-99*d+162)*y))
 + pm5_2SF_PX2_diss[1,1,1,1,0,2,0,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0]*(((4*d-14)*y^2+6*d-20)/((15*d^2-99*d+162)*y))
 + pm5_2SF_PX2_diss[1,1,1,1,0,0,0,0,2,0,0,0,1,1,1,0,0,0,0,0,1,0]*(((-45*d^3+483*d^2-1713*d+2007)*y^2-42*d^3+430*d^2-1476*d+1700)/((180*d^4-2358*d^3+11556*d^2-25110*d+20412)*y^3+(-180*d^4+2358*d^3-11556*d^2+25110*d-20412)*y))
 + pm5_2SF_PX2_diss[1,1,1,1,0,0,0,0,1,-1,0,0,1,1,1,0,0,0,0,0,1,0]*((40*d^2-288*d+512)/((135*d^2-891*d+1458)*y))
 + pm5_2SF_PX2_diss[1,1,1,1,0,0,0,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0]*(((19*d^3-198*d^2+683*d-780)*y^2+11*d^3-124*d^2+465*d-580)/((45*d^3-432*d^2+1377*d-1458)*y^3+(-45*d^3+432*d^2-1377*d+1458)*y))
,
pm5_2SF_PX2_diss[1,1,1,1,-1,1,0,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0] -> 
 + pm5_2SF_PX2_diss[1,1,1,2,0,1,0,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0]*((6*d-20)/(5*d^2-33*d+54))
 + pm5_2SF_PX2_diss[1,1,1,1,0,2,0,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0]*((-10*d+34)/(5*d^2-33*d+54))
 + pm5_2SF_PX2_diss[1,1,1,1,0,0,0,0,2,0,0,0,1,1,1,0,0,0,0,0,1,0]*((87*d^3-913*d^2+3189*d-3707)/((60*d^4-786*d^3+3852*d^2-8370*d+6804)*y^2-60*d^4+786*d^3-3852*d^2+8370*d-6804))
 + pm5_2SF_PX2_diss[1,1,1,1,0,0,0,0,1,-1,0,0,1,1,1,0,0,0,0,0,1,0]*((-40*d^2+288*d-512)/(45*d^2-297*d+486))
 + pm5_2SF_PX2_diss[1,1,1,1,0,0,0,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0]*(((11*d^3-105*d^2+334*d-354)*y^2-41*d^3+427*d^2-1482*d+1714)/((15*d^3-144*d^2+459*d-486)*y^2-15*d^3+144*d^2-459*d+486))
,
pm5_2SF_PX2_diss[1,1,1,1,0,1,0,0,1,-1,0,0,1,1,1,0,0,0,0,0,1,0] -> 
 + pm5_2SF_PX2_diss[1,1,1,1,0,1,0,0,1,0,0,0,1,2,1,0,0,0,0,0,1,0]*((18*d^2-152*d+310)/((60*d^3-603*d^2+2010*d-2223)*y^2-60*d^3+603*d^2-2010*d+2223))
 + pm5_2SF_PX2_diss[1,1,1,1,0,1,0,0,1,0,0,0,2,1,1,0,0,0,0,0,1,0]*((72*d^3-824*d^2+3136*d-3968)/(1500*d^4-21375*d^3+114045*d^2-270009*d+239343))
 + pm5_2SF_PX2_diss[1,1,1,1,0,1,0,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0]*(((-234*d^4+3211*d^3-16480*d^2+37491*d-31896)*y^2-666*d^4+9519*d^3-50998*d^2+121379*d-108286)/((300*d^4-4035*d^3+20301*d^2-45285*d+37791)*y^2-300*d^4+4035*d^3-20301*d^2+45285*d-37791))
 + pm5_2SF_PX2_diss[1,1,1,1,0,-1,0,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0]*(((297*d^4-4650*d^3+27122*d^2-69882*d+67137)*y-1647*d^4+23250*d^3-122918*d^2+288450*d-253527)/((2250*d^4-32250*d^3+173130*d^2-412566*d+368220)*y^2+(4500*d^4-64500*d^3+346260*d^2-825132*d+736440)*y+2250*d^4-32250*d^3+173130*d^2-412566*d+368220))
,
pm5_2SF_PX2_diss[1,1,1,1,-1,1,0,1,1,0,0,0,1,1,1,0,0,0,0,0,1,0] -> 
 + pm5_2SF_PX2_diss[1,1,1,1,0,1,0,2,1,0,0,0,1,1,1,0,0,0,0,0,1,0]*(((-12*d^2+86*d-154)*y-12*d^2+86*d-154)/(20*d^3-211*d^2+738*d-855))
 + pm5_2SF_PX2_diss[1,1,1,1,0,1,0,0,1,0,0,0,1,2,1,0,0,0,0,0,1,0]*(((12*d^2-95*d+187)*y-2*d^2+18*d-40)/((20*d^3-211*d^2+738*d-855)*y^2+(-20*d^3+211*d^2-738*d+855)*y))
 + pm5_2SF_PX2_diss[1,1,1,1,0,1,0,0,1,0,0,0,2,1,1,0,0,0,0,0,1,0]*(((-4*d^3+48*d^2-192*d+256)*y-4*d^3+48*d^2-192*d+256)/((100*d^4-1435*d^3+7699*d^2-18297*d+16245)*y))
 + pm5_2SF_PX2_diss[1,1,1,1,0,1,0,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0]*(((7*d^2-50*d+89)*y-3*d^2+23*d-44)/((5*d^2-34*d+57)*y))
 + pm5_2SF_PX2_diss[1,1,1,1,0,-1,0,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0]*(((-12*d^3+131*d^2-475*d+572)*y+12*d^3-131*d^2+475*d-572)/((75*d^3-820*d^2+2983*d-3610)*y^2+(75*d^3-820*d^2+2983*d-3610)*y))
,
pm5_2SF_PX2_diss[1,1,1,1,0,1,0,1,1,-1,0,0,1,1,1,0,0,0,0,0,1,0] -> 
 + pm5_2SF_PX2_diss[1,1,1,1,0,1,0,1,1,0,0,0,1,1,2,0,0,0,0,0,1,0]*((6*d-30)/((25*d^2-165*d+270)*y^2-25*d^2+165*d-270))
 + pm5_2SF_PX2_diss[1,1,1,1,0,1,0,1,1,0,0,0,2,1,1,0,0,0,0,0,1,0]*((3*d-12)/(50*d^2-355*d+630))
 + pm5_2SF_PX2_diss[1,1,1,1,0,1,0,1,1,0,0,0,1,1,1,0,0,0,0,0,1,0]*(((-9*d^3+95*d^2-332*d+384)*y^2-15*d^3+173*d^2-664*d+848)/((10*d^3-101*d^2+339*d-378)*y^2-10*d^3+101*d^2-339*d+378))
 + pm5_2SF_PX2_diss[1,1,1,2,0,1,0,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0]*(((-4*d^2+30*d-56)*y^2+3*d^2-23*d+44)/((10*d^3-101*d^2+339*d-378)*y^3+(-10*d^3+101*d^2-339*d+378)*y))
 + pm5_2SF_PX2_diss[1,1,1,1,0,2,0,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0]*((3*d^2-23*d+44)/((10*d^3-101*d^2+339*d-378)*y))
 + pm5_2SF_PX2_diss[1,1,1,1,0,0,0,0,2,0,0,0,1,1,1,0,0,0,0,0,1,0]*(((-192*d^4+2979*d^3-17210*d^2+43893*d-41710)*y^2+12*d^4-125*d^3+384*d^2-139*d-660)/((300*d^5-5130*d^4+34980*d^3-118890*d^2+201420*d-136080)*y^5+(-600*d^5+10260*d^4-69960*d^3+237780*d^2-402840*d+272160)*y^3+(300*d^5-5130*d^4+34980*d^3-118890*d^2+201420*d-136080)*y))
 + pm5_2SF_PX2_diss[1,1,1,1,0,0,0,0,1,-1,0,0,1,1,1,0,0,0,0,0,1,0]*(((180*d^2-1316*d+2368)*y^2+220*d^2-1484*d+2496)/((225*d^2-1485*d+2430)*y^3+(-225*d^2+1485*d-2430)*y))
 + pm5_2SF_PX2_diss[1,1,1,1,0,0,0,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0]*(((-39*d^3+365*d^2-1147*d+1209)*y^4+(518*d^3-5376*d^2+18584*d-21394)*y^2+121*d^3-1309*d^2+4715*d-5655)/((150*d^3-1440*d^2+4590*d-4860)*y^5+(-300*d^3+2880*d^2-9180*d+9720)*y^3+(150*d^3-1440*d^2+4590*d-4860)*y))
,
pm5_2SF_PX2_diss[1,1,1,1,0,0,0,0,1,0,1,0,0,1,0,1,0,0,0,0,1,0] -> 
 + pm5_2SF_PX2_diss[1,1,1,1,0,0,0,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0]*(1)
,
pm5_2SF_PX2_diss[1,1,1,1,-1,0,0,0,1,0,1,0,0,1,0,1,0,0,0,0,1,0] -> 
 + pm5_2SF_PX2_diss[1,1,1,1,0,-1,0,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0]*(-2)
,
pm5_2SF_PX2_diss[1,1,1,1,0,0,0,0,1,-1,1,0,0,1,0,1,0,0,0,0,1,0] -> 
 + pm5_2SF_PX2_diss[1,1,1,1,0,0,0,0,1,-1,0,0,1,1,1,0,0,0,0,0,1,0]*(8/9)
 + pm5_2SF_PX2_diss[1,1,1,1,0,0,0,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0]*(1/6)
,
pm5_2SF_PX2_diss[1,1,1,1,0,0,0,0,1,0,1,-1,0,1,0,1,0,0,0,0,1,0] -> 
 + pm5_2SF_PX2_diss[1,1,1,1,0,0,0,0,1,-1,0,0,1,1,1,0,0,0,0,0,1,0]*(1)
,
pm5_2SF_PX2_diss[1,1,1,1,0,0,0,0,1,0,1,0,0,2,0,1,0,0,0,0,1,0] -> 
 + pm5_2SF_PX2_diss[1,1,1,1,0,0,0,0,2,0,0,0,1,1,1,0,0,0,0,0,1,0]*(1)
,
pm5_2SF_PX2_diss[1,1,1,1,1,0,0,0,1,0,1,-1,0,1,0,1,0,0,0,0,1,0] -> 
 + pm5_2SF_PX2_diss[1,1,1,1,1,0,0,0,1,0,1,0,0,1,0,1,0,0,0,0,1,0]*((-18*d^2+120*d-200)/(60*d^2-399*d+663))
 + pm5_2SF_PX2_diss[1,1,1,1,0,-1,0,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0]*((-9*d+29)/((20*d-68)*y+20*d-68))
,
pm5_2SF_PX2_diss[1,1,1,1,1,0,0,0,1,0,1,0,-1,1,0,1,0,0,0,0,1,0] -> 
 + pm5_2SF_PX2_diss[1,1,1,1,1,0,0,0,1,0,1,0,0,1,0,1,0,0,0,0,1,0]*((-6*d^2+41*d-70)/(60*d^2-399*d+663))
 + pm5_2SF_PX2_diss[1,1,1,1,0,-1,0,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0]*((-2*d+7)/((5*d-17)*y+5*d-17))
,
pm5_2SF_PX2_diss[1,1,1,1,-1,0,1,0,1,0,1,0,0,1,0,1,0,0,0,0,1,0] -> 
 + pm5_2SF_PX2_diss[1,1,1,2,1,0,0,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0]*((12*d-40)/((15*d^2-99*d+162)*y))
 + pm5_2SF_PX2_diss[2,1,1,1,1,0,0,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0]*(((-8*d+28)*y^2-12*d+40)/((15*d^2-99*d+162)*y^2))
 + pm5_2SF_PX2_diss[1,1,1,1,0,0,0,0,2,0,0,0,1,1,1,0,0,0,0,0,1,0]*(((-45*d^3+483*d^2-1713*d+2007)*y^2-42*d^3+430*d^2-1476*d+1700)/((90*d^4-1179*d^3+5778*d^2-12555*d+10206)*y^3+(-90*d^4+1179*d^3-5778*d^2+12555*d-10206)*y))
 + pm5_2SF_PX2_diss[1,1,1,1,0,0,0,0,1,-1,0,0,1,1,1,0,0,0,0,0,1,0]*((80*d^2-576*d+1024)/((135*d^2-891*d+1458)*y))
 + pm5_2SF_PX2_diss[1,1,1,1,0,0,0,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0]*(((38*d^3-396*d^2+1366*d-1560)*y^2+22*d^3-248*d^2+930*d-1160)/((45*d^3-432*d^2+1377*d-1458)*y^3+(-45*d^3+432*d^2-1377*d+1458)*y))
,
pm5_2SF_PX2_diss[1,1,1,1,0,0,1,-1,1,0,1,0,0,1,0,1,0,0,0,0,1,0] -> 
 + pm5_2SF_PX2_diss[1,1,1,2,1,0,0,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0]*((-6*d+20)/(5*d^2-33*d+54))
 + pm5_2SF_PX2_diss[2,1,1,1,1,0,0,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0]*((10*d-34)/((5*d^2-33*d+54)*y))
 + pm5_2SF_PX2_diss[1,1,1,1,0,0,0,0,2,0,0,0,1,1,1,0,0,0,0,0,1,0]*((87*d^3-913*d^2+3189*d-3707)/((60*d^4-786*d^3+3852*d^2-8370*d+6804)*y^2-60*d^4+786*d^3-3852*d^2+8370*d-6804))
 + pm5_2SF_PX2_diss[1,1,1,1,0,0,0,0,1,-1,0,0,1,1,1,0,0,0,0,0,1,0]*((-40*d^2+288*d-512)/(45*d^2-297*d+486))
 + pm5_2SF_PX2_diss[1,1,1,1,0,0,0,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0]*(((11*d^3-105*d^2+334*d-354)*y^2-41*d^3+427*d^2-1482*d+1714)/((15*d^3-144*d^2+459*d-486)*y^2-15*d^3+144*d^2-459*d+486))
,
pm5_2SF_PX2_diss[1,1,1,1,1,0,1,0,1,0,1,0,-1,1,0,1,0,0,0,0,1,0] -> 
 + pm5_2SF_PX2_diss[1,1,1,2,1,0,0,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0]*((5*d-17)/((20*d^2-132*d+216)*y))
 + pm5_2SF_PX2_diss[2,1,1,1,1,0,0,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0]*((-5*d+17)/((20*d^2-132*d+216)*y^2))
 + pm5_2SF_PX2_diss[1,1,1,1,0,0,0,0,2,0,0,0,1,1,1,0,0,0,0,0,1,0]*((-13*d^2+78*d-113)/((120*d^3-1152*d^2+3672*d-3888)*y^3+(-120*d^3+1152*d^2-3672*d+3888)*y))
 + pm5_2SF_PX2_diss[1,1,1,1,1,0,1,0,1,0,1,0,0,1,0,1,0,0,0,0,1,0]*((-2*d+7)/(20*d-72))
 + pm5_2SF_PX2_diss[1,1,1,1,0,0,0,0,1,-1,0,0,1,1,1,0,0,0,0,0,1,0]*((-20*d^3+214*d^2-760*d+896)/((135*d^3-1386*d^2+4725*d-5346)*y))
 + pm5_2SF_PX2_diss[1,1,1,1,0,0,0,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0]*(((-38*d^4+529*d^3-2752*d^2+6341*d-5460)*y^2-22*d^4+325*d^3-1798*d^2+4415*d-4060)/((180*d^4-2388*d^3+11844*d^2-26028*d+21384)*y^3+(-180*d^4+2388*d^3-11844*d^2+26028*d-21384)*y))
,
pm5_2SF_PX2_diss[1,1,1,1,0,0,0,0,1,0,1,0,0,1,0,0,1,0,0,1,0,0] -> 
 + pm5_2SF_PX2_diss[1,1,1,1,0,0,0,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0]*(1)
,
pm5_2SF_PX2_diss[1,1,1,1,-1,0,0,0,1,0,1,0,0,1,0,0,1,0,0,1,0,0] -> 
 + pm5_2SF_PX2_diss[1,1,1,1,0,-1,0,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0]*(-2)
,
pm5_2SF_PX2_diss[1,1,1,1,0,0,0,0,1,-1,1,0,0,1,0,0,1,0,0,1,0,0] -> 
 + pm5_2SF_PX2_diss[1,1,1,1,0,0,0,0,1,-1,0,0,1,1,1,0,0,0,0,0,1,0]*(8/9)
 + pm5_2SF_PX2_diss[1,1,1,1,0,0,0,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0]*(1/6)
,
pm5_2SF_PX2_diss[1,1,1,1,0,0,0,0,1,0,1,-1,0,1,0,0,1,0,0,1,0,0] -> 
 + pm5_2SF_PX2_diss[1,1,1,1,0,0,0,0,1,-1,0,0,1,1,1,0,0,0,0,0,1,0]*(1)
,
pm5_2SF_PX2_diss[1,1,1,1,0,0,0,0,1,0,1,0,0,2,0,0,1,0,0,1,0,0] -> 
 + pm5_2SF_PX2_diss[1,1,1,1,0,0,0,0,2,0,0,0,1,1,1,0,0,0,0,0,1,0]*(1)
,
pm5_2SF_PX2_diss[1,1,1,1,1,0,0,0,1,0,1,0,0,1,0,0,1,0,0,1,0,0] -> 
 + pm5_2SF_PX2_diss[1,1,1,1,1,0,0,0,1,0,1,0,0,1,0,1,0,0,0,0,1,0]*(1)
,
pm5_2SF_PX2_diss[1,1,1,1,1,0,0,0,1,0,1,-1,0,1,0,0,1,0,0,1,0,0] -> 
 + pm5_2SF_PX2_diss[1,1,1,1,1,0,0,0,1,0,1,0,0,1,0,1,0,0,0,0,1,0]*((-18*d^2+120*d-200)/(60*d^2-399*d+663))
 + pm5_2SF_PX2_diss[1,1,1,1,0,-1,0,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0]*((-9*d+29)/((20*d-68)*y+20*d-68))
,
pm5_2SF_PX2_diss[1,1,1,1,1,0,0,0,1,0,1,0,-1,1,0,0,1,0,0,1,0,0] -> 
 + pm5_2SF_PX2_diss[1,1,1,1,1,0,0,0,1,0,1,0,0,1,0,1,0,0,0,0,1,0]*((-6*d^2+41*d-70)/(60*d^2-399*d+663))
 + pm5_2SF_PX2_diss[1,1,1,1,0,-1,0,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0]*((-2*d+7)/((5*d-17)*y+5*d-17))
,
pm5_2SF_PX2_diss[1,1,1,1,-1,0,1,0,1,0,1,0,0,1,0,0,1,0,0,1,0,0] -> 
 + pm5_2SF_PX2_diss[1,1,1,2,1,0,0,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0]*((12*d-40)/((15*d^2-99*d+162)*y))
 + pm5_2SF_PX2_diss[2,1,1,1,1,0,0,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0]*(((-8*d+28)*y^2-12*d+40)/((15*d^2-99*d+162)*y^2))
 + pm5_2SF_PX2_diss[1,1,1,1,0,0,0,0,2,0,0,0,1,1,1,0,0,0,0,0,1,0]*(((-45*d^3+483*d^2-1713*d+2007)*y^2-42*d^3+430*d^2-1476*d+1700)/((90*d^4-1179*d^3+5778*d^2-12555*d+10206)*y^3+(-90*d^4+1179*d^3-5778*d^2+12555*d-10206)*y))
 + pm5_2SF_PX2_diss[1,1,1,1,0,0,0,0,1,-1,0,0,1,1,1,0,0,0,0,0,1,0]*((80*d^2-576*d+1024)/((135*d^2-891*d+1458)*y))
 + pm5_2SF_PX2_diss[1,1,1,1,0,0,0,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0]*(((38*d^3-396*d^2+1366*d-1560)*y^2+22*d^3-248*d^2+930*d-1160)/((45*d^3-432*d^2+1377*d-1458)*y^3+(-45*d^3+432*d^2-1377*d+1458)*y))
,
pm5_2SF_PX2_diss[1,1,1,1,0,0,1,-1,1,0,1,0,0,1,0,0,1,0,0,1,0,0] -> 
 + pm5_2SF_PX2_diss[1,1,1,2,1,0,0,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0]*((-6*d+20)/(5*d^2-33*d+54))
 + pm5_2SF_PX2_diss[2,1,1,1,1,0,0,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0]*((10*d-34)/((5*d^2-33*d+54)*y))
 + pm5_2SF_PX2_diss[1,1,1,1,0,0,0,0,2,0,0,0,1,1,1,0,0,0,0,0,1,0]*((87*d^3-913*d^2+3189*d-3707)/((60*d^4-786*d^3+3852*d^2-8370*d+6804)*y^2-60*d^4+786*d^3-3852*d^2+8370*d-6804))
 + pm5_2SF_PX2_diss[1,1,1,1,0,0,0,0,1,-1,0,0,1,1,1,0,0,0,0,0,1,0]*((-40*d^2+288*d-512)/(45*d^2-297*d+486))
 + pm5_2SF_PX2_diss[1,1,1,1,0,0,0,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0]*(((11*d^3-105*d^2+334*d-354)*y^2-41*d^3+427*d^2-1482*d+1714)/((15*d^3-144*d^2+459*d-486)*y^2-15*d^3+144*d^2-459*d+486))
,
pm5_2SF_PX2_diss[1,1,1,1,-1,0,0,1,1,0,1,0,0,1,0,0,1,0,0,1,0,0] -> 
 + pm5_2SF_PX2_diss[1,1,1,2,0,1,0,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0]*((12*d-40)/((15*d^2-99*d+162)*y))
 + pm5_2SF_PX2_diss[1,1,1,1,0,2,0,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0]*(((-8*d+28)*y^2-12*d+40)/((15*d^2-99*d+162)*y))
 + pm5_2SF_PX2_diss[1,1,1,1,0,0,0,0,2,0,0,0,1,1,1,0,0,0,0,0,1,0]*(((45*d^3-483*d^2+1713*d-2007)*y^2+42*d^3-430*d^2+1476*d-1700)/((90*d^4-1179*d^3+5778*d^2-12555*d+10206)*y^3+(-90*d^4+1179*d^3-5778*d^2+12555*d-10206)*y))
 + pm5_2SF_PX2_diss[1,1,1,1,0,0,0,0,1,-1,0,0,1,1,1,0,0,0,0,0,1,0]*((-80*d^2+576*d-1024)/((135*d^2-891*d+1458)*y))
 + pm5_2SF_PX2_diss[1,1,1,1,0,0,0,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0]*(((-38*d^3+396*d^2-1366*d+1560)*y^2-22*d^3+248*d^2-930*d+1160)/((45*d^3-432*d^2+1377*d-1458)*y^3+(-45*d^3+432*d^2-1377*d+1458)*y))
,
pm5_2SF_PX2_diss[1,1,1,1,0,0,-1,1,1,0,1,0,0,1,0,0,1,0,0,1,0,0] -> 
 + pm5_2SF_PX2_diss[1,1,1,2,0,1,0,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0]*((6*d-20)/(5*d^2-33*d+54))
 + pm5_2SF_PX2_diss[1,1,1,1,0,2,0,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0]*((-10*d+34)/(5*d^2-33*d+54))
 + pm5_2SF_PX2_diss[1,1,1,1,0,0,0,0,2,0,0,0,1,1,1,0,0,0,0,0,1,0]*((87*d^3-913*d^2+3189*d-3707)/((60*d^4-786*d^3+3852*d^2-8370*d+6804)*y^2-60*d^4+786*d^3-3852*d^2+8370*d-6804))
 + pm5_2SF_PX2_diss[1,1,1,1,0,0,0,0,1,-1,0,0,1,1,1,0,0,0,0,0,1,0]*((-40*d^2+288*d-512)/(45*d^2-297*d+486))
 + pm5_2SF_PX2_diss[1,1,1,1,0,0,0,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0]*(((11*d^3-105*d^2+334*d-354)*y^2-41*d^3+427*d^2-1482*d+1714)/((15*d^3-144*d^2+459*d-486)*y^2-15*d^3+144*d^2-459*d+486))
,
pm5_2SF_PX2_diss[1,1,1,1,1,0,1,0,1,0,1,0,0,1,0,0,1,0,0,1,0,0] -> 
 + pm5_2SF_PX2_diss[1,1,1,1,1,0,1,0,1,0,1,0,0,1,0,1,0,0,0,0,1,0]*(1)
,
pm5_2SF_PX2_diss[1,1,1,1,1,0,1,0,1,0,1,0,-1,1,0,0,1,0,0,1,0,0] -> 
 + pm5_2SF_PX2_diss[1,1,1,2,1,0,0,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0]*((5*d-17)/((20*d^2-132*d+216)*y))
 + pm5_2SF_PX2_diss[2,1,1,1,1,0,0,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0]*((-5*d+17)/((20*d^2-132*d+216)*y^2))
 + pm5_2SF_PX2_diss[1,1,1,1,0,0,0,0,2,0,0,0,1,1,1,0,0,0,0,0,1,0]*((-13*d^2+78*d-113)/((120*d^3-1152*d^2+3672*d-3888)*y^3+(-120*d^3+1152*d^2-3672*d+3888)*y))
 + pm5_2SF_PX2_diss[1,1,1,1,1,0,1,0,1,0,1,0,0,1,0,1,0,0,0,0,1,0]*((-2*d+7)/(20*d-72))
 + pm5_2SF_PX2_diss[1,1,1,1,0,0,0,0,1,-1,0,0,1,1,1,0,0,0,0,0,1,0]*((-20*d^3+214*d^2-760*d+896)/((135*d^3-1386*d^2+4725*d-5346)*y))
 + pm5_2SF_PX2_diss[1,1,1,1,0,0,0,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0]*(((-38*d^4+529*d^3-2752*d^2+6341*d-5460)*y^2-22*d^4+325*d^3-1798*d^2+4415*d-4060)/((180*d^4-2388*d^3+11844*d^2-26028*d+21384)*y^3+(-180*d^4+2388*d^3-11844*d^2+26028*d-21384)*y))
,
pm5_2SF_PX2_diss[1,1,1,1,1,0,0,1,1,0,1,0,0,1,0,0,1,0,0,1,0,0] -> 
 + pm5_2SF_PX2_diss[1,1,1,1,1,0,0,1,1,0,1,0,0,1,0,1,0,0,0,0,1,0]*(1)
,
pm5_2SF_PX2_diss[1,1,1,1,1,0,0,1,1,0,1,-1,0,1,0,0,1,0,0,1,0,0] -> 
 + pm5_2SF_PX2_diss[1,1,1,1,1,0,0,1,1,0,1,0,0,1,0,1,0,0,0,0,1,0]*((-6*d+23)/(20*d-72))
 + pm5_2SF_PX2_diss[1,1,1,2,0,1,0,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0]*((9*d-33)/((20*d^2-132*d+216)*y))
 + pm5_2SF_PX2_diss[1,1,1,1,0,2,0,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0]*((-9*d+33)/((20*d^2-132*d+216)*y))
 + pm5_2SF_PX2_diss[1,1,1,1,0,0,0,0,2,0,0,0,1,1,1,0,0,0,0,0,1,0]*((36*d^3-331*d^2+986*d-939)/((240*d^4-3144*d^3+15408*d^2-33480*d+27216)*y^3+(-240*d^4+3144*d^3-15408*d^2+33480*d-27216)*y))
 + pm5_2SF_PX2_diss[1,1,1,1,0,0,0,0,1,-1,0,0,1,1,1,0,0,0,0,0,1,0]*((90*d^3-928*d^2+3188*d-3648)/((135*d^3-1386*d^2+4725*d-5346)*y))
 + pm5_2SF_PX2_diss[1,1,1,1,0,0,0,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0]*(((171*d^4-2314*d^3+11729*d^2-26388*d+22230)*y^2+99*d^4-1424*d^3+7679*d^2-18400*d+16530)/((180*d^4-2388*d^3+11844*d^2-26028*d+21384)*y^3+(-180*d^4+2388*d^3-11844*d^2+26028*d-21384)*y))
}


==> anc/cM_laurent.json <==
{
 "title": "Assembly data for the constant c_M of the memory-region integrals (Sec. 6 and Appendix C.5 of the paper): two implementations under the retarded routing, the leading terms with Feynman propagators on the memory gravitons, and their closed forms",
 "conventions": {
  "static_point": "x = 1",
  "gamma_stripping": "all values at gamma = sqrt(2), where the overall powers of (gamma^2 - 1) equal one",
  "measure": "Int_omega = Int d omega/(2 pi); omega_3 = omega_1 + omega_2",
  "routing": "retarded propagators on both memory gravitons, s_1 = s_2 = +1 in Eq. (6.5); the all-advanced routing gives identical values, so the average of the gamma-3 prescription is automatic",
  "identity": "I_2^(M) = r_1(eps) I_3^(M) + r_2(eps) I_1^(M), Eqs. (6.3)-(6.4)",
  "c_M": "I_2^(M) = -5 c_M/(6 (8 pi)^4 eps^2) + O(1/eps), Eq. (2.12)",
  "laurent_keys": "string k -> coefficient of eps^k (decimal strings)",
  "equation_numbers": "as in the paper (Sec. 6.1-6.3, Appendix C.5)"
 },
 "retarded": {
  "implementation_A": {
   "method": "expansion of the integrands of I_1^(M), I_3^(M) in eps through second order; two-dimensional tanh-sinh quadrature of the resulting frequency integrals (cores), split into same-sign and opposite-sign frequency sectors; exact Laurent expansion of the prefactors N_1, N_3 and of the coefficients r_1, r_2 of the integration-by-parts identity I_2 = r_1 I_3 + r_2 I_1 (Eqs. (6.3)-(6.4)); I_2^(M) from that identity",
   "working_precision_digits": 35,
   "sector_integrals": {
    "definition": "A[sector,a,w]: raw two-dimensional integrals.  sector 'same': (u,v) in (0,inf)^2 with |omega_3| = u+v, integrand 2*sgn*(u v)^p K_0(u)K_0(v)K_0(u+v) * w; sector 'opp': (v,w) in (0,inf)^2 with u = v+w (the u > v half of one opposite-sign configuration), integrand 2*sgn*(u v)^p K_0(u)K_0(v)K_0(w) * w.  p = 1 for a = 1, p = 2 for a = 3; sgn = -1 except sgn(opp, a=1) = +1 (the retarded sign pattern of -omega_1^p omega_2^p summed over the two quadrants of each sector).  Weights w: '1'; 'b1' = -(3 ln u + 3 ln v + ln|omega_3|); 'b1sq' = b1^2; 'R' = sum_i kappa_2(|omega_i|)/K_0(|omega_i|) with kappa_2 = (1/2) d^2 K_nu/d nu^2 at nu = 0.  Cores: j_a^(0) = (A[same,a,1] + 2 A[opp,a,1])/(2 pi)^2, j_a^(1) likewise with 'b1', j_a^(2) = ((A[same,a,b1sq]+2A[opp,a,b1sq])/2 + A[same,a,R] + 2A[opp,a,R] - 2 pi^2 A[same,a,1])/(2 pi)^2 (the -2 pi^2 term is the real part of the retarded phases, present in the same-sign sectors only).",
    "values_25_digits": {
     "same,1,1": "-0.228017582173806283607356",
     "same,1,b1": "-0.9363053870563734210357536",
     "same,1,b1sq": "-8.682056764705753152077277",
     "same,1,R": "-0.4102436439914343444220179",
     "same,3,1": "-0.113737589951934843818107",
     "same,3,b1": "0.05080750060809472258202251",
     "same,3,b1sq": "-1.378582178693526785358664",
     "same,3,R": "-0.121310185266184224067244",
     "opp,1,1": "0.771982417826193716392644",
     "opp,1,b1": "1.557195147473730675636082",
     "opp,1,b1sq": "19.08456911190713455726882",
     "opp,1,R": "1.807157456280905310286605",
     "opp,3,1": "-1.44707092328526817715144",
     "opp,3,b1": "3.250458608298017181504031",
     "opp,3,b1sq": "-24.77391953826925388689294",
     "opp,3,R": "-2.661178318962637097012074"
    }
   },
   "cores": {
    "definition": "I_a^(M)(eps) = N_a(eps) * sum_k j_a^(k) eps^k with N_a the prefactors of Eqs. (6.1), (6.2) (values at gamma = sqrt 2, i.e. overall powers of (gamma^2-1) stripped) and the frequency measure d omega/(2 pi) per frequency included in j",
    "values_25_digits": {
     "j_1^(0)": "0.03333333333333333333333333",
     "j_1^(1)": "0.05517153523525931749972088",
     "j_1^(2)": "0.5686271138877558463074322",
     "j_3^(0)": "-0.07619047619047619047619048",
     "j_3^(1)": "0.1659571258114707663498443",
     "j_3^(2)": "-0.7260115565251557098338957"
    },
    "exact_leading": {
     "j_1^(0)": "1/30",
     "j_3^(0)": "-8/105",
     "check_j_1^(0)_minus_1/30": "6.1713e-34"
    }
   },
   "prefactor_laurent": {
    "N_1": {
     "-1": "5.01268664779508554e-6",
     "0": "0.0000945100272444485154",
     "1": "0.00100139639567664462",
     "2": "0.00761650479258341618",
     "3": "0.0466948544883892074",
     "4": "0.245557010282393056",
     "5": "1.16065109679737139"
    },
    "N_3": {
     "-1": "7.83232288717982116e-8",
     "0": "1.51588079013040716e-6",
     "1": "0.000016483082306384574",
     "2": "0.000128921955785182168",
     "3": "0.000813896216075805031",
     "4": "0.00441235462308974134",
     "5": "0.0214924033738584983"
    },
    "note": "coefficients of eps^k, 18 significant digits printed"
   },
   "ibp_coefficient_laurent": {
    "r_2 (multiplies I_1)": {
     "-3": "-2.4",
     "-2": "42.6933333333333333",
     "-1": "-293.924",
     "0": "964.988266666666667",
     "1": "-1464.75210666666667",
     "2": "872.063296",
     "3": "123.367940266666667"
    },
    "r_1 (multiplies I_3)": {
     "-3": "-67.2",
     "-2": "971.413333333333333",
     "-1": "-4766.272",
     "0": "7794.49813333333333",
     "1": "1403.73034666666667",
     "2": "5324.101888",
     "3": "20709.7630208"
    },
    "note": "Laurent expansion of the rational functions r_1, r_2 of Eq. (6.4), printed to 18 digits"
   },
   "I1_laurent": {
    "-1": "1.67089554926502851e-7",
    "0": "3.42689185949375766e-6",
    "1": "0.0000414444926954499726"
   },
   "I3_laurent": {
    "-1": "-5.96748410451795898e-9",
    "0": "-1.02497381300193386e-7",
    "1": "-1.0611462403126798e-6"
   },
   "I2_laurent": {
    "-4": "-1.00498883783832961e-38",
    "-3": "-5.62492413967696171e-40",
    "-2": "-2.08861943658128564e-6"
   },
   "note_orders": "I_1, I_3 complete through eps^1 and I_2 through eps^-2 (the cores are expanded through second order); the eps^-4 and eps^-3 entries of I_2 are the numerical residuals of the pole cancellation",
   "c_M": {
    "value": "1.0",
    "c_M_minus_1": "-2.06836e-31",
    "digits_matching_1": "30.68",
    "I2_eps^-2": "-0.000002088619436581285642324378",
    "definition": "c_M = -(6 (8 pi)^4 / 5) * I_2^(M)[eps^-2]",
    "pole_cancellation_relative_to_eps^-2": {
     "eps^-4": "-4.812e-33",
     "eps^-3": "-2.693e-34"
    },
    "integer_relation_search": "basis [c_M, '1', 'pi^2', 'log2', 'zeta3', 'pi^2*log2'] -> [1, -1, 0, 0, 0, 0] (c_M = 1, no admixture)"
   }
  },
  "implementation_B": {
   "method": "independent implementation of the same expansion: sector decomposition of the two-frequency cores, tanh-sinh quadrature, kappa_2 by finite differences; prefactors in closed Gamma-function form",
   "working_precision_digits": 30,
   "reported_digits": 25,
   "I1_laurent": {
    "-1": "0.000000167089554926502851385950",
    "0": "0.00000342689185949375765535940",
    "1": "0.0000414444926954499725596585"
   },
   "I3_laurent": {
    "-1": "-5.96748410451795897806965e-9",
    "0": "-0.000000102497381300193386335937",
    "1": "-0.00000106114624031267979835865"
   },
   "I2_laurent": {
    "-4": "-2.35345638114070372102871e-35",
    "-3": "-2.45570368418670507767558e-35",
    "-2": "-0.00000208861943658128564232438"
   },
   "checks": {
    "I1 pole vs 1/(15 (8 pi)^4), digits": 28.2,
    "I1 eps^0, eps^1 vs implementation A (its 25-digit cores with exact prefactors), digits": [
     25.0,
     25.0
    ],
    "j_3^(0) vs -8/105, digits": 30.5,
    "c_M vs 1, digits": 25.4
   }
  },
  "agreement_A_vs_B_digits_from_printed_strings": {
   "I1[eps^-1]": 17.64,
   "I1[eps^0]": 17.87,
   "I1[eps^1]": 18.01,
   "I3[eps^-1]": 18.49,
   "I3[eps^0]": 17.48,
   "I3[eps^1]": 17.81
  },
  "note_agreement": "the comparison of the printed Laurent strings is limited by the 18 significant digits printed by implementation A; implementation B records agreement of I_1 at eps^0 and eps^1 with implementation A to 25 digits using the 25-digit cores"
 },
 "feynman_propagators": {
  "assignment": "Feynman propagators on the two memory gravitons (D_31 and D_24 of arXiv:2601.16256), applied to each frequency factor as a whole: (0^+ - i s omega_j)^(a - q eps) -> (0^+ - i|omega_j|)^(a - q eps), so ln(0^+ - i|omega|) = ln|omega| - i pi/2 for either sign of omega (Eq. (6.5) of the paper and Sec. 6.3)",
  "consequence": "relative to the retarded assignment the magnitude integrals of the opposite-sign frequency sectors enter with the opposite sign, and the complete Feynman-propagator integrals carry the overall factor e^{2 i pi eps}, so their coefficients beyond leading order are complex (see closed_forms); the leading cores and the eps^-1 pole of I_1^(M) change, and the eps^-4 pole of I_2^(M) in the identity of Eqs. (6.3)-(6.4) no longer cancels.  This block gives the leading (real) terms; the complete coefficients are given in closed form in closed_forms.",
  "quadrant_moments": {
   "definition": "S_same = Int_{omega_1, omega_2 > 0} omega_1 omega_2 K_0(omega_1) K_0(omega_2) K_0(omega_1+omega_2); S_opp = the same integral of |omega_1 omega_2| over one quadrant with omega_1 omega_2 < 0; T_same, T_opp likewise with omega_1^2 omega_2^2.  Retarded: Int_{R^2}(-omega_1 omega_2) prod K_0 = -2 S_same + 2 S_opp = 2 pi^2/15 and Int(-omega_1^2 omega_2^2) prod K_0 = -2 T_same - 2 T_opp = -32 pi^2/105 (Eq. (6.13)); Feynman: -2 S_same - 2 S_opp and -2 T_same + 2 T_opp",
   "values": {
    "S_same": {
     "numerical_25_digits": "0.114008791086903141803678",
     "closed_form": "1/3 - pi^2/45",
     "integer_relation": "[-45, 15, -1] . (x, 1, pi^2) = 0 at 24 and at 18 digits",
     "derived": true,
     "agreement_digits": 24.7
    },
    "S_opp": {
     "numerical_25_digits": "0.771982417826193716392644",
     "closed_form": "1/3 + 2 pi^2/45",
     "integer_relation": "[-45, 15, 2] . (x, 1, pi^2) = 0 at 24 and at 18 digits",
     "derived": true,
     "agreement_digits": 25.2
    },
    "T_same": {
     "numerical_25_digits": "0.0568687949759674219090535",
     "closed_form": "16 pi^2/315 - 4/9",
     "integer_relation": "[315, 140, -16] . (x, 1, pi^2) = 0 at 24 and at 18 digits",
     "derived": true,
     "agreement_digits": 24.7
    },
    "T_opp": {
     "numerical_25_digits": "1.44707092328526817715144",
     "closed_form": "4/9 + 32 pi^2/315",
     "integer_relation": "[-315, 140, 32] . (x, 1, pi^2) = 0 at 24 and at 18 digits",
     "derived": true,
     "agreement_digits": 24.6
    }
   },
   "independent_low_precision_check": {
    "S_same": "0.114008791087",
    "S_opp": "0.771982417826"
   }
  },
  "leading_cores": {
   "j_1F^(0)": {
    "closed_form": "-1/90 - 1/(3 pi^2)",
    "value": "-0.0448848389918903682590709",
    "from_implementation_B_quadratures": "-0.0448848389918903682590709",
    "recomputed_33_digits": "-0.0448848389918903682590709310554"
   },
   "j_3F^(0)": {
    "closed_form": "8/315 + 4/(9 pi^2)",
    "value": "0.0704284625711977396893433",
    "from_implementation_B_quadratures": "0.0704284625711977396893433",
    "recomputed_33_digits": "0.0704284625711977396893432360406"
   },
   "retarded_for_comparison": {
    "j_1^(0)": "1/30",
    "j_3^(0)": "-8/105"
   }
  },
  "I1_eps^-1": {
   "value": "-2.2499363310308107678e-7",
   "ratio_to_1/(15 (8 pi)^4)": "-1.3465451697567110478",
   "closed_form_of_ratio": "30 j_1F^(0) = -1/3 - 10/pi^2"
  },
  "I2_eps^-4": {
   "value_evaluation_1": "1.6929711479424679298e-7",
   "value_evaluation_2": "0.00000016929711479424679275258028228",
   "evaluations_agree_digits": 17.9,
   "closed_form": "1/(6144 pi^6)",
   "closed_form_value": "0.000000169297114794246792983372",
   "agreement_with_closed_form_digits": 17.9,
   "derivation": "I_2[eps^-4] = r_2[eps^-3] N_1[eps^-1] j_1F^(0) + r_1[eps^-3] N_3[eps^-1] j_3F^(0) with r_2[eps^-3] = -12/5, r_1[eps^-3] = -336/5, N_1[eps^-1] = 1/(2048 pi^4), N_3[eps^-1] = 1/(131072 pi^4); the rational parts of the two terms cancel as in the retarded case and the 1/pi^2 parts of the cores leave 1/(6144 pi^6)"
  },
  "I2_eps^-3_real_projection": {
   "value_evaluation_1": "8.5370535203097680282e-7",
   "note": "real projection only; the full coefficient is (4 lambda + 2 i pi)/(6144 pi^6), lambda = ln(2 pi) - gamma_E (closed_forms.derived, I2F[eps^-3])"
  }
 },
 "closed_forms": {
  "description": "closed forms of the Laurent coefficients in eps of the memory-region integrals I_1^(M), I_2^(M), I_3^(M) under the retarded routing (R) and with Feynman propagators on the two memory gravitons (F), with the intermediate quantities of their derivation (Sec. 6 and Appendix C.5 of the paper)",
  "provenance": {
   "derived": "derived symbolically, tools/derive_cM_closed_forms.py",
   "integer_relation_fits": "not derived: each form is an integer-relation fit to the first fit_digits digits of a numerical value obtained by two-dimensional quadrature at 400 bits, and reproduces held_out_digits further digits of that value",
   "other_blocks": "polynomials, combination_coefficients, retarded_cores, quadrant_moments and moments: derived symbolically, tools/derive_cM_closed_forms.py"
  },
  "notation": {
   "lambda": "ln(2 pi) - gamma_E",
   "format": "closed forms are written as (bracket) * (normalization) with ** for powers, I for the imaginary unit, log for the natural logarithm, gamma_E for Euler's constant and zeta(n) for the Riemann zeta function",
   "keys": "I1R[eps^k]: coefficient of eps^k of I_1^(M) under the retarded routing; I1F: with Feynman propagators; likewise I2, I3",
   "values": "value_re_50, value_im_50: real and imaginary parts to 50 significant digits",
   "variables": "z = sech^2 t, L = ln cosh t, k = sinh t (Sec. 6.2 of the paper)"
  },
  "derived": {
   "I1R[eps^-1]": {
    "closed_form": "(1) * (1/(61440*pi**4))",
    "status": "derived",
    "value_re_50": "0.00000016708955492650285138595024848825999579797854579489",
    "value_im_50": "0"
   },
   "I1R[eps^0]": {
    "closed_form": "(4*lambda + 232/15) * (1/(61440*pi**4))",
    "status": "derived",
    "value_re_50": "0.0000034268918594937576553593984715893491178165109653285",
    "value_im_50": "0"
   },
   "I1R[eps^1]": {
    "closed_form": "(8*lambda**2 + 928*lambda/15 - 7*pi**2 + 50944/225) * (1/(61440*pi**4))",
    "status": "derived",
    "value_re_50": "0.000041444492695449972559658487035454427075247870632760",
    "value_im_50": "0"
   },
   "I3R[eps^-1]": {
    "closed_form": "(1) * (-1/(1720320*pi**4))",
    "status": "derived",
    "value_re_50": "-0.0000000059674841045179589780696517317235712784992337783891",
    "value_im_50": "0"
   },
   "I3R[eps^0]": {
    "closed_form": "(4*lambda + 182/15) * (-1/(1720320*pi**4))",
    "status": "derived",
    "value_re_50": "-0.00000010249738130019338633593682059387437375559223140520",
    "value_im_50": "0"
   },
   "I3R[eps^1]": {
    "closed_form": "(8*lambda**2 + 728*lambda/15 - 7*pi**2 + 116782/675) * (-1/(1720320*pi**4))",
    "status": "derived",
    "value_re_50": "-0.0000010611462403126797983586452051452580828549042234328",
    "value_im_50": "0"
   },
   "I2R[eps^-4]": {
    "closed_form": "(0) * (-5/(24576*pi**4))",
    "status": "derived",
    "value_re_50": "0",
    "value_im_50": "0"
   },
   "I2R[eps^-3]": {
    "closed_form": "(0) * (-5/(24576*pi**4))",
    "status": "derived",
    "value_re_50": "0",
    "value_im_50": "0"
   },
   "I2R[eps^-2]": {
    "closed_form": "(1) * (-5/(24576*pi**4))",
    "status": "derived",
    "value_re_50": "-0.0000020886194365812856423243781061032499474747318224362",
    "value_im_50": "0"
   },
   "I1F[eps^-1]": {
    "closed_form": "(pi**2 + 30) * (-1/(184320*pi**6))",
    "status": "derived",
    "value_re_50": "-0.00000022499363310308107677868876038707062224750559316720",
    "value_im_50": "0"
   },
   "I1F[eps^0]": {
    "closed_form": "(4*pi**2*lambda + 120*lambda - 24*zeta(3) + 232*pi**2/15 + 518 + 2*I*pi**3 + 60*I*pi) * (-1/(184320*pi**6))",
    "status": "derived",
    "value_re_50": "-0.0000047563956748908160060526522377490882221121605145357",
    "value_im_50": "-0.0000014136766897222336519451990165813690857805692697154"
   },
   "I3F[eps^-1]": {
    "closed_form": "(2*pi**2 + 35) * (1/(10321920*pi**6))",
    "status": "derived",
    "value_re_50": "0.0000000055161845930527945131768008041366895299479267713151",
    "value_im_50": "0"
   },
   "I3F[eps^0]": {
    "closed_form": "(8*pi**2*lambda + 140*lambda - 48*zeta(3) + 364*pi**2/15 + 8543/18 + 4*I*pi**3 + 70*I*pi) * (1/(10321920*pi**6))",
    "status": "derived",
    "value_re_50": "0.000000093964454681232621048571789028190211414316819664902",
    "value_im_50": "0.000000034659209986759724917618590760239415004962821129408"
   },
   "I2F[eps^-4]": {
    "closed_form": "(1) * (1/(6144*pi**6))",
    "status": "derived",
    "value_re_50": "0.00000016929711479424679298337201089098395698151274456890",
    "value_im_50": "0"
   },
   "I2F[eps^-3]": {
    "closed_form": "(4*lambda + 2*I*pi) * (1/(6144*pi**6))",
    "status": "derived",
    "value_re_50": "0.00000085370535203097680281764232959386312545873820046517",
    "value_im_50": "0.0000010637251442231072502045083407071971175398646674207"
   },
   "I2F[eps^-2]": {
    "closed_form": "(8*lambda**2 + 8*I*pi*lambda - 23*pi**2/12) * (1/(6144*pi**6))",
    "status": "derived",
    "value_re_50": "-0.0000010500830316257877868638454770956620708783391541362",
    "value_im_50": "0.0000053639889245416099928251513173160395978462255352002"
   },
   "I2R[eps^-1]": {
    "closed_form": "(4*lambda) * (-5/(24576*pi**4))",
    "status": "derived",
    "value_re_50": "-0.000010532167624548086090708766187136598118430534879594",
    "value_im_50": "0"
   },
   "I1R[eps^2]": {
    "closed_form": "(32*lambda**3/3 + 1856*lambda**2/15 - 28*pi**2*lambda + 203776*lambda/225 - 1624*pi**2/15 - 2284*zeta(3)/3 + 10774648/3375) * (1/(61440*pi**4))",
    "status": "derived",
    "value_re_50": "0.00037096414543180155197490057057245278185453562948425",
    "value_im_50": "0",
    "integer_relation_fit": {
     "fit_digits": 70,
     "held_out_digits": 46.19,
     "statement": "the same form is obtained as an integer-relation fit to the first fit_digits digits of the value obtained by two-dimensional quadrature at 400 bits, and reproduces held_out_digits further digits of that value"
    }
   },
   "I3R[eps^2]": {
    "closed_form": "(32*lambda**3/3 + 1456*lambda**2/15 - 28*pi**2*lambda + 467128*lambda/675 - 2284*zeta(3)/3 - 1274*pi**2/15 + 73302157/30375) * (-1/(1720320*pi**4))",
    "status": "derived",
    "value_re_50": "-0.0000081127871199768574023961009754423105838444634541563",
    "value_im_50": "0",
    "integer_relation_fit": {
     "fit_digits": 70,
     "held_out_digits": 44.43,
     "statement": "the same form is obtained as an integer-relation fit to the first fit_digits digits of the value obtained by two-dimensional quadrature at 400 bits, and reproduces held_out_digits further digits of that value"
    }
   },
   "I2R[eps^0]": {
    "closed_form": "(8*lambda**2 - 3*pi**2/5) * (-5/(24576*pi**4))",
    "status": "derived",
    "value_re_50": "-0.000014186685846865939748884140915027304813799984794321",
    "value_im_50": "0",
    "integer_relation_fit": {
     "fit_digits": 50,
     "held_out_digits": 61.31,
     "statement": "the same form is obtained as an integer-relation fit to the first fit_digits digits of the value obtained by two-dimensional quadrature at 400 bits, and reproduces held_out_digits further digits of that value"
    }
   }
  },
  "integer_relation_fits": {
   "I1R[eps^3]": {
    "closed_form": "(32*lambda**4/3 + 7424*lambda**3/45 - 56*pi**2*lambda**2 + 407552*lambda**2/225 - 6496*pi**2*lambda/15 - 9136*lambda*zeta(3)/3 + 43098592*lambda/3375 - 338608*pi**2/225 - 529888*zeta(3)/45 - 1082*pi**4/15 + 2223790216/50625) * (1/(61440*pi**4))",
    "status": "integer-relation fit, not derived",
    "fit_digits": 50,
    "held_out_digits": 66.07,
    "value_re_50": "2.7312320816631709549640163042461247990624512307689e-3",
    "value_im_50": "0"
   },
   "I3R[eps^3]": {
    "closed_form": "(32*lambda**4/3 + 5824*lambda**3/45 - 56*pi**2*lambda**2 + 934256*lambda**2/675 - 9136*lambda*zeta(3)/3 - 5096*pi**2*lambda/15 + 293208628*lambda/30375 - 785974*pi**2/675 - 415688*zeta(3)/45 - 1082*pi**4/15 + 91029254189/2733750) * (-1/(1720320*pi**4))",
    "status": "integer-relation fit, not derived",
    "fit_digits": 60,
    "held_out_digits": 53.74,
    "value_re_50": "-5.1382294033337265749064083230813730495900067702764e-5",
    "value_im_50": "0"
   },
   "I1F[eps^1]": {
    "closed_form": "(8*pi**2*lambda**2 + 240*lambda**2 - 96*lambda*zeta(3) + 928*pi**2*lambda/15 + 2072*lambda - 127*pi**4/15 - 1856*zeta(3)/5 + 35194*pi**2/225 + 82466/15 + I*(8*pi**3*lambda + 240*pi*lambda - 48*pi*zeta(3) + 464*pi**3/15 + 1036*pi)) * (-1/(184320*pi**6))",
    "status": "integer-relation fit, not derived",
    "fit_digits": 70,
    "held_out_digits": 46.2,
    "value_re_50": "-5.3688975463101490205413300944990200678785168983073e-5",
    "value_im_50": "-2.9885315419606508300586760914392095520024097666195e-5"
   },
   "I1F[eps^2]": {
    "closed_form": "(32*pi**2*lambda**3/3 + 320*lambda**3 - 192*lambda**2*zeta(3) + 1856*pi**2*lambda**2/15 + 4144*lambda**2 - 508*pi**4*lambda/15 - 7424*lambda*zeta(3)/5 + 140776*pi**2*lambda/225 + 329864*lambda/15 - 29464*pi**4/225 - 572552*zeta(3)/75 - 2116*pi**2*zeta(3)/3 + 1728*zeta(5) + 6695398*pi**2/3375 + 10441622/225 + I*(16*pi**3*lambda**2 + 480*pi*lambda**2 - 192*pi*lambda*zeta(3) + 1856*pi**3*lambda/15 + 4144*pi*lambda - 214*pi**5/15 - 3712*pi*zeta(3)/5 + 88388*pi**3/225 + 164932*pi/15)) * (-1/(184320*pi**6))",
    "status": "integer-relation fit, not derived",
    "fit_digits": 60,
    "held_out_digits": 56.2,
    "value_re_50": "-4.2656793311032999957951493135719364858512295545581e-4",
    "value_im_50": "-3.5594102135875127508195147085864422222766171026071e-4"
   },
   "I3F[eps^1]": {
    "closed_form": "(16*pi**2*lambda**2 + 280*lambda**2 - 192*lambda*zeta(3) + 1456*pi**2*lambda/15 + 17086*lambda/9 - 254*pi**4/15 - 2912*zeta(3)/5 + 178439*pi**2/675 + 6954031/1620 + I*(16*pi**3*lambda + 280*pi*lambda - 96*pi*zeta(3) + 728*pi**3/15 + 8543*pi/9)) * (1/(10321920*pi**6))",
    "status": "integer-relation fit, not derived",
    "fit_digits": 60,
    "held_out_digits": 54.2,
    "value_re_50": "8.6242492127927059797870411973636769646030243746408e-7",
    "value_im_50": "5.9039608105026291859389353435046294259882126177592e-7"
   },
   "I3F[eps^2]": {
    "closed_form": "(64*pi**2*lambda**3/3 + 1120*lambda**3/3 - 384*lambda**2*zeta(3) + 2912*pi**2*lambda**2/15 + 34172*lambda**2/9 - 1016*pi**4*lambda/15 - 11648*lambda*zeta(3)/5 + 713756*pi**2*lambda/675 + 6954031*lambda/405 - 46228*pi**4/225 - 4232*pi**2*zeta(3)/3 - 2446012*zeta(3)/225 + 3456*zeta(5) + 4726676687/145800 + 225932503*pi**2/60750 + I*(32*pi**3*lambda**2 + 560*pi*lambda**2 - 384*pi*lambda*zeta(3) + 2912*pi**3*lambda/15 + 34172*pi*lambda/9 - 428*pi**5/15 - 5824*pi*zeta(3)/5 + 419878*pi**3/675 + 6954031*pi/810)) * (1/(10321920*pi**6))",
    "status": "integer-relation fit, not derived",
    "fit_digits": 80,
    "held_out_digits": 33.77,
    "value_re_50": "5.5788863170310569207412682120145961102059171587693e-6",
    "value_im_50": "5.8748725158255632273363952786065825108590692323267e-6"
   },
   "I2F[eps^-1]": {
    "closed_form": "(32*lambda**3/3 - 23*pi**2*lambda/3 - 250*zeta(3)/3 + I*(16*pi*lambda**2 - 7*pi**3/6)) * (1/(6144*pi**6))",
    "status": "integer-relation fit, not derived",
    "fit_digits": 50,
    "held_out_digits": 62.02,
    "value_re_50": "-2.9490011782733292001395255229120229833213952955527e-5",
    "value_im_50": "7.4001955443353092127759658114427892959266871322542e-6"
   },
   "I2F[eps^0]": {
    "closed_form": "(32*lambda**4/3 - 46*pi**2*lambda**2/3 - 1000*lambda*zeta(3)/3 - 17*pi**4/12 + I*(64*pi*lambda**3/3 - 14*pi**3*lambda/3 - 500*pi*zeta(3)/3)) * (1/(6144*pi**6))",
    "status": "integer-relation fit, not derived",
    "fit_digits": 50,
    "held_out_digits": 61.38,
    "value_re_50": "-1.4503575994635373591910203045403705960534066075524e-4",
    "value_im_50": "-1.1470394381242210454404924249737496857239698599855e-4"
   }
  },
  "polynomials": {
   "B_1(z,eps)": "z**3*(-8*eps**2 + 16*eps - 6) + z**2*(16*eps**2 - 18*eps + 5)",
   "B_2(z,eps)": "z**5*(288*eps**4 - 1584*eps**3 + 2376*eps**2 - 1332*eps + 252) + z**4*(-960*eps**4 + 3528*eps**3 - 4308*eps**2 + 2142*eps - 375) + z**3*(736*eps**4 - 1992*eps**3 + 1960*eps**2 - 834*eps + 130)",
   "R(z)": "147*z**4/40 - 151*z**3/40 + 3*z**2/4",
   "q_0(z)": "-1323*z**5/5 + 1575*z**4/4 - 1509*z**3/10 + 12*z**2",
   "q_1(z)": "127281*z**5/25 - 77441*z**4/10 + 461279*z**3/150 - 770*z**2/3",
   "q_2(z)": "-9799629*z**5/250 + 12296893*z**4/200 - 38415361*z**3/1500 + 4553*z**2/2",
   "definitions": "Int g f'^2 dk = G c^2 Int e^(8 eps L) B_1 y^2 dt and Int g f''^2 dk = G c^2 Int e^(8 eps L) B_2 y^2 dt; Q = eps^3 [r_1 (N_3/N_1) B_2 - r_2 B_1] = q_0 + eps q_1 + eps^2 q_2 + ..., q_0 = R''(t); z = sech^2 t"
  },
  "combination_coefficients": {
   "definitions": "a_k: coefficient of eps^k of Int e^(8 eps L) Q y_E^2 dt (even solution); c_k: the same with the odd solution y_O",
   "a_k": {
    "0": "0",
    "1": "0",
    "2": "2/3",
    "3": "-26/3 - 28*log(2)/3",
    "4": "-7*pi**2/3 + 196*log(2)**2/3 + 364*log(2)/3 + 40"
   },
   "c_k": {
    "0": "2/3",
    "1": "-26/3 - 4*log(2)/3",
    "2": "-pi**2/2 + 4*log(2)**2/3 + 52*log(2)/3 + 40"
   },
   "c_M_split": {
    "even_sector_cos2": "1/5",
    "odd_sector_sin2": "4/5",
    "definition": "c_M = 1/5 + 4/5: contributions of the cos^2(pi eps) term (even solution) and of the sin^2(pi eps) term (odd solution)"
   }
  },
  "retarded_cores": {
   "j_1^(0)": "1/30",
   "j_1^(1)": "-7*log(2)/30 + 37/450 + 7*gamma_E/30",
   "j_1^(2)": "-9*pi**2/40 - 49*gamma_E*log(2)/30 - 259*log(2)/450 + 49*gamma_E**2/60 + 259*gamma_E/450 + 49*log(2)**2/60 + 9602/3375",
   "j_3^(0)": "-8/105",
   "j_3^(1)": "-8*gamma_E/15 + 164/1575 + 8*log(2)/15",
   "j_3^(2)": "-403436/70875 - 28*log(2)**2/15 - 28*gamma_E**2/15 - 164*log(2)/225 + 164*gamma_E/225 + 56*gamma_E*log(2)/15 + 18*pi**2/35"
  },
  "quadrant_moments": {
   "S_same": "1/3 - pi**2/45",
   "S_opp": "1/3 + 2*pi**2/45",
   "T_same": "-4/9 + 16*pi**2/315",
   "T_opp": "4/9 + 32*pi**2/315"
  },
  "moments": {
   "definitions": "V_n = Int sech^n(t) t v(t) dt over the real line, v'' = 3 t sech^2 t, v(0) = v'(0) = 0; H_0 = 2 Int_0^inf sech^2(t) v(t) dt",
   "V_n": {
    "2": "-6*zeta(3) + pi**2*(log(2) + 1)/2",
    "4": "-4*zeta(3) - 2*log(2) + 4/3 + pi**2*log(2)/3 + 5*pi**2/18",
    "6": "-16*zeta(3)/5 - 2*log(2) + 7/5 + 4*pi**2*log(2)/15 + 47*pi**2/225",
    "8": "-96*zeta(3)/35 - 28*log(2)/15 + 2108/1575 + 8*pi**2*log(2)/35 + 638*pi**2/3675",
    "10": "-256*zeta(3)/105 - 328*log(2)/189 + 75142/59535 + 64*pi**2*log(2)/315 + 15032*pi**2/99225"
   },
   "H_0": "-pi**2/2 + 3*log(2)**2 + 6*log(2)"
  }
 }
}


==> anc/families_dissipative.json <==
{
 "title": "Dissipative 5PM-2SF integral families: definitions and sector-label convention",
 "sector_label_convention": "a sector label is the integer sum of 2^i over the propagators i (0-based position in the \"propagators\" list) that appear with positive power; e.g. PX2 sector 1077759 = slots [0, 1, 2, 3, 4, 5, 6, 7, 8, 12, 13, 14, 20]",
 "i0_note": "the i0 routings of the uncut linearized propagators are not part of a family definition: the integration-by-parts system and the flow equations hold for every routing, and the routing enters only through the boundary constants",
 "dimension_and_kinematics": "u1^2 = u2^2 = 1, q^2 = -1, u1.u2 = y (= gamma), u_i.q = 0; the PX2 systems of Sec. 4 sit at y = 5/4",
 "families": {
  "P": {
   "name_in_ref_Driesse_2026": "P",
   "loop_momenta": [
    "k1",
    "k2",
    "k3",
    "k4"
   ],
   "external_vectors": [
    "u1",
    "u2",
    "q"
   ],
   "kinematic_replacements": {
    "u1^2": "1",
    "u2^2": "1",
    "q^2": "-1",
    "u1*u2": "y",
    "u1*q": "0",
    "u2*q": "0"
   },
   "propagators": [
    "2*k1*u1",
    "2*k2*u1",
    "2*k3*u2",
    "2*k4*u2",
    "2*k1*u2",
    "2*k2*u2",
    "2*k3*u1",
    "2*k4*u1",
    "(k1-k2)^2",
    "(k1-k3)^2",
    "(k1-k4)^2",
    "(k2-k3)^2",
    "(k2-k4)^2",
    "(k3-k4)^2",
    "(k1+q)^2",
    "(k2+q)^2",
    "(k3+q)^2",
    "(k4+q)^2",
    "k1^2",
    "k2^2",
    "k3^2",
    "k4^2"
   ],
   "cut": [
    1,
    1,
    1,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   "cut_convention": "cut[i]=1: propagator i is a cut worldline delta function delta(2 k.u); cut[i]=0: ordinary denominator (linearized worldline 2k.u or quadratic graviton)",
   "top_level_sectors": [
    306431,
    307967,
    335103,
    340479,
    343391,
    375967,
    376095,
    400127,
    403967,
    408479,
    440927,
    441119,
    552191,
    553727,
    595711,
    599551,
    604015,
    620207,
    620335,
    659199,
    664575,
    667567,
    683631,
    683823,
    1072383,
    1077759,
    1080671,
    1087231,
    1091071,
    1095535,
    1183231,
    1184767,
    1357487,
    1357615,
    1488655,
    1489679,
    1604767,
    1604895,
    1732367,
    1735951,
    2120447,
    2124287,
    2128799,
    2133759,
    2139135,
    2142127,
    2166271,
    2167807,
    2403951,
    2404143,
    2469647,
    2473231,
    2652767,
    2652959,
    2717455,
    2718479
   ],
   "top_level_sectors_as_propagator_slots": {
    "306431": [
     0,
     1,
     2,
     3,
     4,
     5,
     6,
     7,
     10,
     11,
     13,
     15,
     18
    ],
    "307967": [
     0,
     1,
     2,
     3,
     4,
     5,
     6,
     7,
     9,
     12,
     13,
     15,
     18
    ],
    "335103": [
     0,
     1,
     2,
     3,
     4,
     5,
     6,
     7,
     10,
     11,
     12,
     16,
     18
    ],
    "340479": [
     0,
     1,
     2,
     3,
     4,
     5,
     6,
     7,
     8,
     12,
     13,
     16,
     18
    ],
    "343391": [
     0,
     1,
     2,
     3,
     4,
     6,
     8,
     10,
     11,
     12,
     13,
     16,
     18
    ],
    "375967": [
     0,
     1,
     2,
     3,
     4,
     7,
     10,
     11,
     12,
     13,
     15,
     16,
     18
    ],
    "376095": [
     0,
     1,
     2,
     3,
     4,
     8,
     10,
     11,
     12,
     13,
     15,
     16,
     18
    ],
    "400127": [
     0,
     1,
     2,
     3,
     4,
     5,
     6,
     7,
     9,
     11,
     12,
     17,
     18
    ],
    "403967": [
     0,
     1,
     2,
     3,
     4,
     5,
     6,
     7,
     8,
     11,
     13,
     17,
     18
    ],
    "408479": [
     0,
     1,
     2,
     3,
     4,
     7,
     8,
     9,
     11,
     12,
     13,
     17,
     18
    ],
    "440927": [
     0,
     1,
     2,
     3,
     4,
     6,
     9,
     11,
     12,
     13,
     15,
     17,
     18
    ],
    "441119": [
     0,
     1,
     2,
     3,
     4,
     8,
     9,
     11,
     12,
     13,
     15,
     17,
     18
    ],
    "552191": [
     0,
     1,
     2,
     3,
     4,
     5,
     6,
     7,
     10,
     11,
     13,
     14,
     19
    ],
    "553727": [
     0,
     1,
     2,
     3,
     4,
     5,
     6,
     7,
     9,
     12,
     13,
     14,
     19
    ],
    "595711": [
     0,
     1,
     2,
     3,
     4,
     5,
     6,
     7,
     9,
     10,
     12,
     16,
     19
    ],
    "599551": [
     0,
     1,
     2,
     3,
     4,
     5,
     6,
     7,
     8,
     10,
     13,
     16,
     19
    ],
    "604015": [
     0,
     1,
     2,
     3,
     5,
     6,
     8,
     9,
     10,
     12,
     13,
     16,
     19
    ],
    "620207": [
     0,
     1,
     2,
     3,
     5,
     7,
     9,
     10,
     12,
     13,
     14,
     16,
     19
    ],
    "620335": [
     0,
     1,
     2,
     3,
     5,
     8,
     9,
     10,
     12,
     13,
     14,
     16,
     19
    ],
    "659199": [
     0,
     1,
     2,
     3,
     4,
     5,
     6,
     7,
     9,
     10,
     11,
     17,
     19
    ],
    "664575": [
     0,
     1,
     2,
     3,
     4,
     5,
     6,
     7,
     8,
     9,
     13,
     17,
     19
    ],
    "667567": [
     0,
     1,
     2,
     3,
     5,
     7,
     8,
     9,
     10,
     11,
     13,
     17,
     19
    ],
    "683631": [
     0,
     1,
     2,
     3,
     5,
     6,
     9,
     10,
     11,
     13,
     14,
     17,
     19
    ],
    "683823": [
     0,
     1,
     2,
     3,
     5,
     8,
     9,
     10,
     11,
     13,
     14,
     17,
     19
    ],
    "1072383": [
     0,
     1,
     2,
     3,
     4,
     5,
     6,
     7,
     10,
     11,
     12,
     14,
     20
    ],
    "1077759": [
     0,
     1,
     2,
     3,
     4,
     5,
     6,
     7,
     8,
     12,
     13,
     14,
     20
    ],
    "1080671": [
     0,
     1,
     2,
     3,
     4,
     6,
     8,
     10,
     11,
     12,
     13,
     14,
     20
    ],
    "1087231": [
     0,
     1,
     2,
     3,
     4,
     5,
     6,
     7,
     9,
     10,
     12,
     15,
     20
    ],
    "1091071": [
     0,
     1,
     2,
     3,
     4,
     5,
     6,
     7,
     8,
     10,
     13,
     15,
     20
    ],
    "1095535": [
     0,
     1,
     2,
     3,
     5,
     6,
     8,
     9,
     10,
     12,
     13,
     15,
     20
    ],
    "1183231": [
     0,
     1,
     2,
     3,
     4,
     5,
     6,
     7,
     8,
     10,
     11,
     17,
     20
    ],
    "1184767": [
     0,
     1,
     2,
     3,
     4,
     5,
     6,
     7,
     8,
     9,
     12,
     17,
     20
    ],
    "1357487": [
     0,
     1,
     2,
     3,
     5,
     7,
     9,
     10,
     12,
     13,
     15,
     18,
     20
    ],
    "1357615": [
     0,
     1,
     2,
     3,
     5,
     8,
     9,
     10,
     12,
     13,
     15,
     18,
     20
    ],
    "1488655": [
     0,
     1,
     2,
     3,
     8,
     9,
     10,
     12,
     13,
     15,
     17,
     18,
     20
    ],
    "1489679": [
     0,
     1,
     2,
     3,
     8,
     9,
     11,
     12,
     13,
     15,
     17,
     18,
     20
    ],
    "1604767": [
     0,
     1,
     2,
     3,
     4,
     7,
     10,
     11,
     12,
     13,
     14,
     19,
     20
    ],
    "1604895": [
     0,
     1,
     2,
     3,
     4,
     8,
     10,
     11,
     12,
     13,
     14,
     19,
     20
    ],
    "1732367": [
     0,
     1,
     2,
     3,
     8,
     9,
     10,
     11,
     13,
     14,
     17,
     19,
     20
    ],
    "1735951": [
     0,
     1,
     2,
     3,
     8,
     10,
     11,
     12,
     13,
     14,
     17,
     19,
     20
    ],
    "2120447": [
     0,
     1,
     2,
     3,
     4,
     5,
     6,
     7,
     9,
     11,
     12,
     14,
     21
    ],
    "2124287": [
     0,
     1,
     2,
     3,
     4,
     5,
     6,
     7,
     8,
     11,
     13,
     14,
     21
    ],
    "2128799": [
     0,
     1,
     2,
     3,
     4,
     7,
     8,
     9,
     11,
     12,
     13,
     14,
     21
    ],
    "2133759": [
     0,
     1,
     2,
     3,
     4,
     5,
     6,
     7,
     9,
     10,
     11,
     15,
     21
    ],
    "2139135": [
     0,
     1,
     2,
     3,
     4,
     5,
     6,
     7,
     8,
     9,
     13,
     15,
     21
    ],
    "2142127": [
     0,
     1,
     2,
     3,
     5,
     7,
     8,
     9,
     10,
     11,
     13,
     15,
     21
    ],
    "2166271": [
     0,
     1,
     2,
     3,
     4,
     5,
     6,
     7,
     8,
     10,
     11,
     16,
     21
    ],
    "2167807": [
     0,
     1,
     2,
     3,
     4,
     5,
     6,
     7,
     8,
     9,
     12,
     16,
     21
    ],
    "2403951": [
     0,
     1,
     2,
     3,
     5,
     6,
     9,
     10,
     11,
     13,
     15,
     18,
     21
    ],
    "2404143": [
     0,
     1,
     2,
     3,
     5,
     8,
     9,
     10,
     11,
     13,
     15,
     18,
     21
    ],
    "2469647": [
     0,
     1,
     2,
     3,
     8,
     9,
     10,
     11,
     13,
     15,
     16,
     18,
     21
    ],
    "2473231": [
     0,
     1,
     2,
     3,
     8,
     10,
     11,
     12,
     13,
     15,
     16,
     18,
     21
    ],
    "2652767": [
     0,
     1,
     2,
     3,
     4,
     6,
     9,
     11,
     12,
     13,
     14,
     19,
     21
    ],
    "2652959": [
     0,
     1,
     2,
     3,
     4,
     8,
     9,
     11,
     12,
     13,
     14,
     19,
     21
    ],
    "2717455": [
     0,
     1,
     2,
     3,
     8,
     9,
     10,
     12,
     13,
     14,
     16,
     19,
     21
    ],
    "2718479": [
     0,
     1,
     2,
     3,
     8,
     9,
     11,
     12,
     13,
     14,
     16,
     19,
     21
    ]
   },
   "source_note": "arXiv:2601.16256, supplemental material, Eqs. (16)-(22); deltas d(l1.v1) d(l2.v1) d(l3.v2) d(l4.v2); worldline delta-function cuts"
  },
  "PX1": {
   "name_in_ref_Driesse_2026": "NP1",
   "loop_momenta": [
    "k1",
    "k2",
    "k3",
    "k4"
   ],
   "external_vectors": [
    "u1",
    "u2",
    "q"
   ],
   "kinematic_replacements": {
    "u1^2": "1",
    "u2^2": "1",
    "q^2": "-1",
    "u1*u2": "y",
    "u1*q": "0",
    "u2*q": "0"
   },
   "propagators": [
    "2*k1*u1",
    "2*k2*u1",
    "2*k3*u2",
    "2*k4*u2",
    "2*k1*u2",
    "2*k1*u2-2*k2*u2",
    "2*k3*u1",
    "2*k4*u1",
    "(k1-k2)^2",
    "(k1-k3)^2",
    "(k1-k4)^2",
    "(k2-k3)^2",
    "(k2-k4)^2",
    "(k3-k4)^2",
    "(k1+q)^2",
    "(k2+q)^2",
    "(k3+q)^2",
    "(k4+q)^2",
    "k1^2",
    "k2^2",
    "k3^2",
    "k4^2"
   ],
   "cut": [
    1,
    1,
    1,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   "cut_convention": "cut[i]=1: propagator i is a cut worldline delta function delta(2 k.u); cut[i]=0: ordinary denominator (linearized worldline 2k.u or quadratic graviton)",
   "top_level_sectors": [
    306431,
    307967,
    335103,
    340479,
    343391,
    375967,
    376095,
    400127,
    403967,
    408479,
    440927,
    441119,
    552191,
    553727,
    595711,
    599551,
    659199,
    664575,
    1072383,
    1077759,
    1080671,
    1087231,
    1091071,
    1183231,
    1184767,
    1488655,
    1489679,
    1604767,
    1604895,
    1732367,
    1735951,
    2120447,
    2124287,
    2128799,
    2133759,
    2139135,
    2166271,
    2167807,
    2469647,
    2473231,
    2652767,
    2652959,
    2717455,
    2718479
   ],
   "top_level_sectors_as_propagator_slots": {
    "306431": [
     0,
     1,
     2,
     3,
     4,
     5,
     6,
     7,
     10,
     11,
     13,
     15,
     18
    ],
    "307967": [
     0,
     1,
     2,
     3,
     4,
     5,
     6,
     7,
     9,
     12,
     13,
     15,
     18
    ],
    "335103": [
     0,
     1,
     2,
     3,
     4,
     5,
     6,
     7,
     10,
     11,
     12,
     16,
     18
    ],
    "340479": [
     0,
     1,
     2,
     3,
     4,
     5,
     6,
     7,
     8,
     12,
     13,
     16,
     18
    ],
    "343391": [
     0,
     1,
     2,
     3,
     4,
     6,
     8,
     10,
     11,
     12,
     13,
     16,
     18
    ],
    "375967": [
     0,
     1,
     2,
     3,
     4,
     7,
     10,
     11,
     12,
     13,
     15,
     16,
     18
    ],
    "376095": [
     0,
     1,
     2,
     3,
     4,
     8,
     10,
     11,
     12,
     13,
     15,
     16,
     18
    ],
    "400127": [
     0,
     1,
     2,
     3,
     4,
     5,
     6,
     7,
     9,
     11,
     12,
     17,
     18
    ],
    "403967": [
     0,
     1,
     2,
     3,
     4,
     5,
     6,
     7,
     8,
     11,
     13,
     17,
     18
    ],
    "408479": [
     0,
     1,
     2,
     3,
     4,
     7,
     8,
     9,
     11,
     12,
     13,
     17,
     18
    ],
    "440927": [
     0,
     1,
     2,
     3,
     4,
     6,
     9,
     11,
     12,
     13,
     15,
     17,
     18
    ],
    "441119": [
     0,
     1,
     2,
     3,
     4,
     8,
     9,
     11,
     12,
     13,
     15,
     17,
     18
    ],
    "552191": [
     0,
     1,
     2,
     3,
     4,
     5,
     6,
     7,
     10,
     11,
     13,
     14,
     19
    ],
    "553727": [
     0,
     1,
     2,
     3,
     4,
     5,
     6,
     7,
     9,
     12,
     13,
     14,
     19
    ],
    "595711": [
     0,
     1,
     2,
     3,
     4,
     5,
     6,
     7,
     9,
     10,
     12,
     16,
     19
    ],
    "599551": [
     0,
     1,
     2,
     3,
     4,
     5,
     6,
     7,
     8,
     10,
     13,
     16,
     19
    ],
    "659199": [
     0,
     1,
     2,
     3,
     4,
     5,
     6,
     7,
     9,
     10,
     11,
     17,
     19
    ],
    "664575": [
     0,
     1,
     2,
     3,
     4,
     5,
     6,
     7,
     8,
     9,
     13,
     17,
     19
    ],
    "1072383": [
     0,
     1,
     2,
     3,
     4,
     5,
     6,
     7,
     10,
     11,
     12,
     14,
     20
    ],
    "1077759": [
     0,
     1,
     2,
     3,
     4,
     5,
     6,
     7,
     8,
     12,
     13,
     14,
     20
    ],
    "1080671": [
     0,
     1,
     2,
     3,
     4,
     6,
     8,
     10,
     11,
     12,
     13,
     14,
     20
    ],
    "1087231": [
     0,
     1,
     2,
     3,
     4,
     5,
     6,
     7,
     9,
     10,
     12,
     15,
     20
    ],
    "1091071": [
     0,
     1,
     2,
     3,
     4,
     5,
     6,
     7,
     8,
     10,
     13,
     15,
     20
    ],
    "1183231": [
     0,
     1,
     2,
     3,
     4,
     5,
     6,
     7,
     8,
     10,
     11,
     17,
     20
    ],
    "1184767": [
     0,
     1,
     2,
     3,
     4,
     5,
     6,
     7,
     8,
     9,
     12,
     17,
     20
    ],
    "1488655": [
     0,
     1,
     2,
     3,
     8,
     9,
     10,
     12,
     13,
     15,
     17,
     18,
     20
    ],
    "1489679": [
     0,
     1,
     2,
     3,
     8,
     9,
     11,
     12,
     13,
     15,
     17,
     18,
     20
    ],
    "1604767": [
     0,
     1,
     2,
     3,
     4,
     7,
     10,
     11,
     12,
     13,
     14,
     19,
     20
    ],
    "1604895": [
     0,
     1,
     2,
     3,
     4,
     8,
     10,
     11,
     12,
     13,
     14,
     19,
     20
    ],
    "1732367": [
     0,
     1,
     2,
     3,
     8,
     9,
     10,
     11,
     13,
     14,
     17,
     19,
     20
    ],
    "1735951": [
     0,
     1,
     2,
     3,
     8,
     10,
     11,
     12,
     13,
     14,
     17,
     19,
     20
    ],
    "2120447": [
     0,
     1,
     2,
     3,
     4,
     5,
     6,
     7,
     9,
     11,
     12,
     14,
     21
    ],
    "2124287": [
     0,
     1,
     2,
     3,
     4,
     5,
     6,
     7,
     8,
     11,
     13,
     14,
     21
    ],
    "2128799": [
     0,
     1,
     2,
     3,
     4,
     7,
     8,
     9,
     11,
     12,
     13,
     14,
     21
    ],
    "2133759": [
     0,
     1,
     2,
     3,
     4,
     5,
     6,
     7,
     9,
     10,
     11,
     15,
     21
    ],
    "2139135": [
     0,
     1,
     2,
     3,
     4,
     5,
     6,
     7,
     8,
     9,
     13,
     15,
     21
    ],
    "2166271": [
     0,
     1,
     2,
     3,
     4,
     5,
     6,
     7,
     8,
     10,
     11,
     16,
     21
    ],
    "2167807": [
     0,
     1,
     2,
     3,
     4,
     5,
     6,
     7,
     8,
     9,
     12,
     16,
     21
    ],
    "2469647": [
     0,
     1,
     2,
     3,
     8,
     9,
     10,
     11,
     13,
     15,
     16,
     18,
     21
    ],
    "2473231": [
     0,
     1,
     2,
     3,
     8,
     10,
     11,
     12,
     13,
     15,
     16,
     18,
     21
    ],
    "2652767": [
     0,
     1,
     2,
     3,
     4,
     6,
     9,
     11,
     12,
     13,
     14,
     19,
     21
    ],
    "2652959": [
     0,
     1,
     2,
     3,
     4,
     8,
     9,
     11,
     12,
     13,
     14,
     19,
     21
    ],
    "2717455": [
     0,
     1,
     2,
     3,
     8,
     9,
     10,
     12,
     13,
     14,
     16,
     19,
     21
    ],
    "2718479": [
     0,
     1,
     2,
     3,
     8,
     9,
     11,
     12,
     13,
     14,
     16,
     19,
     21
    ]
   },
   "source_note": "arXiv:2601.16256, supplemental material, Eqs. (16)-(22); deltas d(l1.v1) d(l2.v1) d(l3.v2) d(l4.v2); worldline delta-function cuts"
  },
  "PX2": {
   "name_in_ref_Driesse_2026": "NP2",
   "loop_momenta": [
    "k1",
    "k2",
    "k3",
    "k4"
   ],
   "external_vectors": [
    "u1",
    "u2",
    "q"
   ],
   "kinematic_replacements": {
    "u1^2": "1",
    "u2^2": "1",
    "q^2": "-1",
    "u1*u2": "y",
    "u1*q": "0",
    "u2*q": "0"
   },
   "propagators": [
    "2*k1*u1",
    "2*k2*u1",
    "2*k3*u2",
    "2*k4*u2",
    "2*k1*u2",
    "2*k1*u2-2*k2*u2",
    "2*k3*u1",
    "2*k3*u1-2*k4*u1",
    "(k1-k2)^2",
    "(k1-k3)^2",
    "(k1-k4)^2",
    "(k2-k3)^2",
    "(k2-k4)^2",
    "(k3-k4)^2",
    "(k1+q)^2",
    "(k2+q)^2",
    "(k3+q)^2",
    "(k4+q)^2",
    "k1^2",
    "k2^2",
    "k3^2",
    "k4^2"
   ],
   "cut": [
    1,
    1,
    1,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   "cut_convention": "cut[i]=1: propagator i is a cut worldline delta function delta(2 k.u); cut[i]=0: ordinary denominator (linearized worldline 2k.u or quadratic graviton)",
   "top_level_sectors": [
    340479,
    1077759,
    599551,
    1091071
   ],
   "top_level_sectors_as_propagator_slots": {
    "340479": [
     0,
     1,
     2,
     3,
     4,
     5,
     6,
     7,
     8,
     12,
     13,
     16,
     18
    ],
    "1077759": [
     0,
     1,
     2,
     3,
     4,
     5,
     6,
     7,
     8,
     12,
     13,
     14,
     20
    ],
    "599551": [
     0,
     1,
     2,
     3,
     4,
     5,
     6,
     7,
     8,
     10,
     13,
     16,
     19
    ],
    "1091071": [
     0,
     1,
     2,
     3,
     4,
     5,
     6,
     7,
     8,
     10,
     13,
     15,
     20
    ]
   },
   "source_note": "arXiv:2601.16256, supplemental material, Eqs. (16)-(20): PX2 = {D1,D3,D4,D6}; deltas d(l1.v1) d(l2.v1) d(l3.v2) d(l4.v2); bulk D_ij,(l_i+q)^2,l_i^2; worldline delta-function cuts",
   "top_level_sectors_extended": [
    306431,
    307967,
    335103,
    340479,
    343391,
    376095,
    400127,
    403967,
    440927,
    441119,
    552191,
    553727,
    595711,
    599551,
    659199,
    664575,
    1072383,
    1077759,
    1080671,
    1087231,
    1091071,
    1183231,
    1184767,
    1488655,
    1489679,
    1604895,
    1732367,
    1735951,
    2120447,
    2124287,
    2133759,
    2139135,
    2166271,
    2167807,
    2469647,
    2473231,
    2652767,
    2652959,
    2717455,
    2718479
   ],
   "top_level_sectors_extended_note": "the four first-stage top sectors plus the completion of the top-sector set under the embeddings that realize the K3 and Calabi-Yau sectors (Table 3 \"4 (+36)\")"
  },
  "NP": {
   "name_in_ref_Driesse_2026": "NPM",
   "loop_momenta": [
    "k1",
    "k2",
    "k3",
    "k4"
   ],
   "external_vectors": [
    "u1",
    "u2",
    "q"
   ],
   "kinematic_replacements": {
    "u1^2": "1",
    "u2^2": "1",
    "q^2": "-1",
    "u1*u2": "y",
    "u1*q": "0",
    "u2*q": "0"
   },
   "propagators": [
    "2*k1*u1",
    "2*k2*u1",
    "2*k3*u2",
    "2*k4*u2",
    "2*k1*u2",
    "2*k1*u2-2*k2*u2",
    "2*k3*u1",
    "2*k4*u1",
    "(k1-k2-k3+k4)^2",
    "(k1-k3)^2",
    "(k2-k4)^2",
    "(k1-k2)^2",
    "(k3-k4)^2",
    "k1^2",
    "k2^2",
    "k3^2",
    "k4^2",
    "(k1+q)^2",
    "(k3+q)^2",
    "k2*k3",
    "k2*q",
    "k4*q"
   ],
   "cut": [
    1,
    1,
    1,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   "cut_convention": "cut[i]=1: propagator i is a cut worldline delta function delta(2 k.u); cut[i]=0: ordinary denominator (linearized worldline 2k.u or quadratic graviton)",
   "top_level_sectors": [
    204703,
    220959,
    246271,
    331519,
    348015,
    352767,
    462767,
    479023,
    483087
   ],
   "top_level_sectors_as_propagator_slots": {
    "204703": [
     0,
     1,
     2,
     3,
     4,
     7,
     8,
     9,
     10,
     11,
     12,
     16,
     17
    ],
    "220959": [
     0,
     1,
     2,
     3,
     4,
     8,
     9,
     10,
     11,
     12,
     14,
     16,
     17
    ],
    "246271": [
     0,
     1,
     2,
     3,
     4,
     5,
     6,
     7,
     8,
     14,
     15,
     16,
     17
    ],
    "331519": [
     0,
     1,
     2,
     3,
     4,
     5,
     6,
     7,
     9,
     10,
     11,
     16,
     18
    ],
    "348015": [
     0,
     1,
     2,
     3,
     5,
     6,
     8,
     9,
     10,
     11,
     14,
     16,
     18
    ],
    "352767": [
     0,
     1,
     2,
     3,
     4,
     5,
     6,
     7,
     8,
     13,
     14,
     16,
     18
    ],
    "462767": [
     0,
     1,
     2,
     3,
     5,
     7,
     8,
     9,
     10,
     11,
     16,
     17,
     18
    ],
    "479023": [
     0,
     1,
     2,
     3,
     5,
     8,
     9,
     10,
     11,
     14,
     16,
     17,
     18
    ],
    "483087": [
     0,
     1,
     2,
     3,
     8,
     9,
     10,
     11,
     12,
     14,
     16,
     17,
     18
    ]
   },
   "source_note": "arXiv:2601.16256, supplemental material, Eqs. (16)-(22); deltas d(l1.v1) d(l2.v1) d(l3.v2) d(l4.v2); worldline delta-function cuts"
  }
 }
}


==> anc/kira/integralfamilies.yaml <==
# Kira integral family for the dissipative crossed family PX2 (pm5_2SF_PX2_diss): four loop momenta,
# 22 propagators in the order D_1..D_22 of Eq. (2.2) of the paper, the first four cut (delta(2 k_i.u)).
# Propagator list: arXiv:2601.16256, supplemental material, Eqs. (16)-(20) (PX2 = {D1,D3,D4,D6} there).
# Linearized worldline propagators use Kira's general-propagator syntax.  No i0 assignment is part of
# the family definition.  This is the configuration of the first-stage reduction of Table 3.
integralfamilies:
  - name: "pm5_2SF_PX2_diss"
    loop_momenta: [k1, k2, k3, k4]
    top_level_sectors: [340479, 1077759, 599551, 1091071]
    propagators:
      - [ "2*k1*u1", 0 ]
      - [ "2*k2*u1", 0 ]
      - [ "2*k3*u2", 0 ]
      - [ "2*k4*u2", 0 ]
      - [ "2*k1*u2", 0 ]
      - [ "2*k1*u2-2*k2*u2", 0 ]
      - [ "2*k3*u1", 0 ]
      - [ "2*k3*u1-2*k4*u1", 0 ]
      - [ "k1-k2", 0 ]
      - [ "k1-k3", 0 ]
      - [ "k1-k4", 0 ]
      - [ "k2-k3", 0 ]
      - [ "k2-k4", 0 ]
      - [ "k3-k4", 0 ]
      - [ "k1+q", 0 ]
      - [ "k2+q", 0 ]
      - [ "k3+q", 0 ]
      - [ "k4+q", 0 ]
      - [ "k1", 0 ]
      - [ "k2", 0 ]
      - [ "k3", 0 ]
      - [ "k4", 0 ]
    cut_propagators: [1, 2, 3, 4]


==> anc/kira/jobs_PX2_first_stage.yaml <==
# Kira job file of the PX2 first-stage reduction behind the PX2 row of Table 3: integration-by-parts
# seeds with r = 14, s = 1 on the four leading top sectors, targets r = 13, s = 0, d = 0, Kira's
# automatic sector symmetries enabled (Kira reports "Sector relations: 48", "Sector
# symmetries: 4"), 37 master integrals (masters/PX2_first_stage_37.txt).
jobs:
 - reduce_sectors:
    reduce:
     - {topologies: [pm5_2SF_PX2_diss], sectors: [340479, 1077759, 599551, 1091071], r: 14, s: 1}
    select_integrals:
      select_mandatory_recursively:
        - {topologies: [pm5_2SF_PX2_diss], sectors: [340479, 1077759, 599551, 1091071], r: 13, s: 0, d: 0}
    preferred_masters: preferred
    integral_ordering: 8
    run_initiate: true
    run_triangular: true
    run_back_substitution: false


==> anc/kira/jobs_PX2_first_stage_r15s2d2.yaml <==
# Kira job file of the PX2 first-stage reduction with deeper seeds: the seeds of
# jobs_PX2_first_stage.yaml (r = 14, s = 1) together with r = 15, s = 2, d = 2 on the same four leading
# top sectors, targets r = 13, s = 0, d = 0, Kira's automatic sector symmetries enabled (Kira
# reports "Sector relations: 48", "Sector symmetries: 4"), 37 master integrals, the same integrals as with the
# first-stage seeds (masters/PX2_first_stage_r15s2d2_37.txt).
jobs:
 - reduce_sectors:
    reduce:
     - {topologies: [pm5_2SF_PX2_diss], sectors: [340479, 1077759, 599551, 1091071], r: 14, s: 1}
     - {topologies: [pm5_2SF_PX2_diss], sectors: [340479, 1077759, 599551, 1091071], r: 15, s: 2, d: 2}
    select_integrals:
      select_mandatory_recursively:
        - {topologies: [pm5_2SF_PX2_diss], sectors: [340479, 1077759, 599551, 1091071], r: 13, s: 0, d: 0}
    preferred_masters: preferred
    integral_ordering: 8
    run_initiate: true
    run_triangular: true
    run_back_substitution: false


==> anc/kira/kinematics.yaml <==
# Kira kinematics for the dissipative 5PM-2SF families: u1^2 = u2^2 = 1, u1.u2 = y (= gamma),
# u_i.q = 0, q^2 = -1 (single scale after dimensional analysis).
kinematics:
  incoming_momenta: [u1, u2, q]
  outgoing_momenta: []
  momentum_conservation: []
  kinematic_invariants:
    - [y, 0]
  scalarproduct_rules:
    - [[u1,u1],  1]
    - [[u2,u2],  1]
    - [[u1, q],  0]
    - [[u2, q],  0]
    - [[u1,u2],  y]
    - [[ q, q], -1]


==> anc/kira/preferred <==
pm5_2SF_PX2_diss[1,1,1,1,1,1,1,1,1,0,0,0,1,1,0,0,1,0,1,0,0,0]
pm5_2SF_PX2_diss[2,1,1,1,1,1,1,1,1,0,0,0,1,1,0,0,1,0,1,0,0,0]
pm5_2SF_PX2_diss[1,1,1,1,1,1,1,1,1,0,0,0,1,1,1,0,0,0,0,0,1,0]
pm5_2SF_PX2_diss[2,1,1,1,1,1,1,1,1,0,0,0,1,1,1,0,0,0,0,0,1,0]
pm5_2SF_PX2_diss[1,1,1,1,1,1,1,1,1,0,1,0,0,1,0,0,1,0,0,1,0,0]
pm5_2SF_PX2_diss[2,1,1,1,1,1,1,1,1,0,1,0,0,1,0,0,1,0,0,1,0,0]
pm5_2SF_PX2_diss[1,1,1,1,1,1,1,1,1,0,1,0,0,1,0,1,0,0,0,0,1,0]
pm5_2SF_PX2_diss[2,1,1,1,1,1,1,1,1,0,1,0,0,1,0,1,0,0,0,0,1,0]


==> anc/masters/NP_first_stage_243.txt <==
# First-stage master integrals of the dissipative 5PM-2SF family NP (Kira family pm5_2SF_NP_diss; called NPM in arXiv:2601.16256).
# Reduction: Kira, integration-by-parts identities seeded with r = 14, s = 1 (targets r = 13, s = 0, d = 0), on the nine leading top sectors of the family,
# with Kira's automatic sector relations and sector symmetries included (Kira reports 'Sector relations: 176', 'Sector symmetries: 38').
# Result: 243 master integrals (Kira: 'Number of master integrals: 243').  This is a count at the stated seeding, not a minimal basis.
# One integral per line: pm5_2SF_NP_diss[n_1,...,n_22] with n_i the exponent of propagator D_i (order of
# families_dissipative.json; D_1..D_4 are cut), followed by '#' and the Kira sector number (sum of 2^(i-1) over the D_i with n_i > 0).
pm5_2SF_NP_diss[1,1,1,1,1,0,0,1,1,1,1,1,1,0,0,0,1,1,0,0,0,0]  # 204703
pm5_2SF_NP_diss[1,1,1,1,1,0,0,0,1,1,1,1,1,0,1,0,1,1,0,0,0,0]  # 220959
pm5_2SF_NP_diss[1,1,1,1,1,1,1,1,1,0,0,0,0,0,1,1,1,1,0,0,0,0]  # 246271
pm5_2SF_NP_diss[2,1,1,1,1,1,1,1,1,0,0,0,0,0,1,1,1,1,0,0,0,0]  # 246271
pm5_2SF_NP_diss[1,1,1,1,1,1,1,1,0,1,1,1,0,0,0,0,1,0,1,0,0,0]  # 331519
pm5_2SF_NP_diss[2,1,1,1,1,1,1,1,0,1,1,1,0,0,0,0,1,0,1,0,0,0]  # 331519
pm5_2SF_NP_diss[1,1,1,1,0,1,1,0,1,1,1,1,0,0,1,0,1,0,1,0,0,0]  # 348015
pm5_2SF_NP_diss[1,1,1,1,0,1,0,1,1,1,1,1,0,0,0,0,1,1,1,0,0,0]  # 462767
pm5_2SF_NP_diss[1,1,1,1,0,1,0,0,1,1,1,1,0,0,1,0,1,1,1,0,0,0]  # 479023
pm5_2SF_NP_diss[1,1,1,1,0,0,0,0,1,1,1,1,1,0,1,0,1,1,1,0,0,0]  # 483087
pm5_2SF_NP_diss[1,1,1,1,0,0,0,0,0,1,1,0,1,0,0,0,1,0,1,0,0,0]  # 333327
pm5_2SF_NP_diss[1,1,1,1,0,0,0,0,0,2,1,0,1,0,0,0,1,0,1,0,0,0]  # 333327
pm5_2SF_NP_diss[2,1,1,1,0,0,0,0,0,1,1,0,1,0,0,0,1,0,1,0,0,0]  # 333327
pm5_2SF_NP_diss[1,1,1,1,0,0,0,0,0,1,1,0,1,0,1,0,0,0,1,0,0,0]  # 284175
pm5_2SF_NP_diss[1,1,1,1,0,0,0,0,0,2,1,0,1,0,1,0,0,0,1,0,0,0]  # 284175
pm5_2SF_NP_diss[1,1,1,1,0,0,0,0,0,1,2,0,1,0,1,0,0,0,1,0,0,0]  # 284175
pm5_2SF_NP_diss[1,1,1,1,0,0,0,0,0,1,1,0,2,0,1,0,0,0,1,0,0,0]  # 284175
pm5_2SF_NP_diss[1,1,1,1,0,0,0,0,0,1,1,0,1,0,2,0,0,0,1,0,0,0]  # 284175
pm5_2SF_NP_diss[2,1,1,1,0,0,0,0,0,1,1,0,1,0,1,0,0,0,1,0,0,0]  # 284175
pm5_2SF_NP_diss[1,1,1,2,0,0,0,0,0,1,1,0,1,0,1,0,0,0,1,0,0,0]  # 284175
pm5_2SF_NP_diss[1,2,1,1,0,0,0,0,0,1,1,0,1,0,1,0,0,0,1,0,0,0]  # 284175
pm5_2SF_NP_diss[1,1,1,1,-1,0,0,0,0,1,1,0,1,0,1,0,0,0,1,0,0,0]  # 284175
pm5_2SF_NP_diss[1,1,1,1,0,0,0,-1,0,1,1,0,1,0,1,0,0,0,1,0,0,0]  # 284175
pm5_2SF_NP_diss[1,1,1,1,0,0,0,0,0,1,1,0,1,0,1,0,0,1,0,0,0,0]  # 153103
pm5_2SF_NP_diss[1,1,1,1,0,0,0,0,0,2,1,0,1,0,1,0,0,1,0,0,0,0]  # 153103
pm5_2SF_NP_diss[1,1,1,1,0,0,0,0,0,1,1,0,2,0,1,0,0,1,0,0,0,0]  # 153103
pm5_2SF_NP_diss[1,1,1,1,0,0,0,0,0,1,1,0,1,0,1,0,0,2,0,0,0,0]  # 153103
pm5_2SF_NP_diss[2,1,1,1,0,0,0,0,0,1,1,0,1,0,1,0,0,1,0,0,0,0]  # 153103
pm5_2SF_NP_diss[1,1,1,1,-1,0,0,0,0,1,1,0,1,0,1,0,0,1,0,0,0,0]  # 153103
pm5_2SF_NP_diss[1,1,1,1,0,0,-1,0,0,1,1,0,1,0,1,0,0,1,0,0,0,0]  # 153103
pm5_2SF_NP_diss[1,1,1,1,0,0,0,0,0,1,1,0,1,0,1,0,-1,1,0,0,0,0]  # 153103
pm5_2SF_NP_diss[1,1,1,1,0,0,0,0,0,1,1,0,1,0,1,-1,0,1,0,0,0,0]  # 153103
pm5_2SF_NP_diss[1,1,1,1,0,0,0,0,0,3,1,0,1,0,1,0,0,1,0,0,0,0]  # 153103
pm5_2SF_NP_diss[2,1,1,1,0,0,0,0,0,2,1,0,1,0,1,0,0,1,0,0,0,0]  # 153103
pm5_2SF_NP_diss[1,1,1,1,0,0,0,0,1,0,0,0,0,1,1,0,1,0,1,0,0,0]  # 352527
pm5_2SF_NP_diss[1,1,1,1,0,0,0,0,1,0,1,0,1,0,0,0,1,0,1,0,0,0]  # 333071
pm5_2SF_NP_diss[1,1,1,1,0,0,0,0,2,0,1,0,1,0,0,0,1,0,1,0,0,0]  # 333071
pm5_2SF_NP_diss[2,1,1,1,0,0,0,0,1,0,1,0,1,0,0,0,1,0,1,0,0,0]  # 333071
pm5_2SF_NP_diss[1,1,1,2,0,0,0,0,1,0,1,0,1,0,0,0,1,0,1,0,0,0]  # 333071
pm5_2SF_NP_diss[1,1,1,1,0,0,0,0,1,0,1,0,1,0,1,0,0,0,1,0,0,0]  # 283919
pm5_2SF_NP_diss[1,1,1,1,0,0,0,0,2,0,1,0,1,0,1,0,0,0,1,0,0,0]  # 283919
pm5_2SF_NP_diss[1,1,1,1,0,0,0,0,1,0,2,0,1,0,1,0,0,0,1,0,0,0]  # 283919
pm5_2SF_NP_diss[1,1,1,1,0,0,0,0,1,0,1,0,2,0,1,0,0,0,1,0,0,0]  # 283919
pm5_2SF_NP_diss[1,1,1,1,0,0,0,0,1,0,1,0,1,0,2,0,0,0,1,0,0,0]  # 283919
pm5_2SF_NP_diss[2,1,1,1,0,0,0,0,1,0,1,0,1,0,1,0,0,0,1,0,0,0]  # 283919
pm5_2SF_NP_diss[1,1,1,2,0,0,0,0,1,0,1,0,1,0,1,0,0,0,1,0,0,0]  # 283919
pm5_2SF_NP_diss[1,2,1,1,0,0,0,0,1,0,1,0,1,0,1,0,0,0,1,0,0,0]  # 283919
pm5_2SF_NP_diss[1,1,1,1,-1,0,0,0,1,0,1,0,1,0,1,0,0,0,1,0,0,0]  # 283919
pm5_2SF_NP_diss[1,1,1,1,0,0,-1,0,1,0,1,0,1,0,1,0,0,0,1,0,0,0]  # 283919
pm5_2SF_NP_diss[1,1,1,1,0,0,0,0,1,0,1,0,1,0,0,0,1,1,0,0,0,0]  # 201999
pm5_2SF_NP_diss[1,1,1,1,0,0,0,0,2,0,1,0,1,0,0,0,1,1,0,0,0,0]  # 201999
pm5_2SF_NP_diss[1,1,1,1,0,0,0,0,1,0,2,0,1,0,0,0,1,1,0,0,0,0]  # 201999
pm5_2SF_NP_diss[1,1,1,1,0,0,0,0,1,0,1,0,2,0,0,0,1,1,0,0,0,0]  # 201999
pm5_2SF_NP_diss[1,1,1,1,0,0,0,0,1,0,1,0,1,0,0,0,1,2,0,0,0,0]  # 201999
pm5_2SF_NP_diss[1,1,1,1,0,0,0,0,1,0,1,0,1,0,0,0,2,1,0,0,0,0]  # 201999
pm5_2SF_NP_diss[2,1,1,1,0,0,0,0,1,0,1,0,1,0,0,0,1,1,0,0,0,0]  # 201999
pm5_2SF_NP_diss[1,1,1,2,0,0,0,0,1,0,1,0,1,0,0,0,1,1,0,0,0,0]  # 201999
pm5_2SF_NP_diss[1,1,2,1,0,0,0,0,1,0,1,0,1,0,0,0,1,1,0,0,0,0]  # 201999
pm5_2SF_NP_diss[1,1,1,1,-1,0,0,0,1,0,1,0,1,0,0,0,1,1,0,0,0,0]  # 201999
pm5_2SF_NP_diss[1,1,1,1,0,0,-1,0,1,0,1,0,1,0,0,0,1,1,0,0,0,0]  # 201999
pm5_2SF_NP_diss[1,1,1,1,0,0,0,-1,1,0,1,0,1,0,0,0,1,1,0,0,0,0]  # 201999
pm5_2SF_NP_diss[1,1,1,1,0,-1,0,0,1,0,1,0,1,0,0,0,1,1,0,0,0,0]  # 201999
pm5_2SF_NP_diss[1,1,1,1,0,0,0,0,1,0,1,0,1,0,0,-1,1,1,0,0,0,0]  # 201999
pm5_2SF_NP_diss[1,1,1,1,0,0,0,0,1,0,1,0,1,0,-1,0,1,1,0,0,0,0]  # 201999
pm5_2SF_NP_diss[1,1,1,1,0,0,0,0,1,0,1,0,1,-1,0,0,1,1,0,0,0,0]  # 201999
pm5_2SF_NP_diss[1,1,1,1,0,0,0,0,1,0,1,0,1,0,0,0,1,1,-1,0,0,0]  # 201999
pm5_2SF_NP_diss[1,1,1,1,0,0,0,0,3,0,1,0,1,0,0,0,1,1,0,0,0,0]  # 201999
pm5_2SF_NP_diss[2,1,1,1,0,0,0,0,2,0,1,0,1,0,0,0,1,1,0,0,0,0]  # 201999
pm5_2SF_NP_diss[2,1,1,1,0,0,0,0,1,0,2,0,1,0,0,0,1,1,0,0,0,0]  # 201999
pm5_2SF_NP_diss[1,1,1,1,0,0,0,0,1,0,1,0,1,0,1,0,0,1,0,0,0,0]  # 152847
pm5_2SF_NP_diss[1,1,1,1,0,0,0,0,2,0,1,0,1,0,1,0,0,1,0,0,0,0]  # 152847
pm5_2SF_NP_diss[1,1,1,1,0,0,0,0,1,0,2,0,1,0,1,0,0,1,0,0,0,0]  # 152847
pm5_2SF_NP_diss[1,1,1,1,0,0,0,0,1,0,1,0,2,0,1,0,0,1,0,0,0,0]  # 152847
pm5_2SF_NP_diss[1,1,1,1,0,0,0,0,1,0,1,0,1,0,1,0,0,2,0,0,0,0]  # 152847
pm5_2SF_NP_diss[2,1,1,1,0,0,0,0,1,0,1,0,1,0,1,0,0,1,0,0,0,0]  # 152847
pm5_2SF_NP_diss[1,1,1,2,0,0,0,0,1,0,1,0,1,0,1,0,0,1,0,0,0,0]  # 152847
pm5_2SF_NP_diss[1,1,2,1,0,0,0,0,1,0,1,0,1,0,1,0,0,1,0,0,0,0]  # 152847
pm5_2SF_NP_diss[1,1,1,1,-1,0,0,0,1,0,1,0,1,0,1,0,0,1,0,0,0,0]  # 152847
pm5_2SF_NP_diss[1,1,1,1,0,0,-1,0,1,0,1,0,1,0,1,0,0,1,0,0,0,0]  # 152847
pm5_2SF_NP_diss[1,1,1,1,0,0,0,0,0,0,0,1,1,0,1,0,1,1,1,0,0,0]  # 481295
pm5_2SF_NP_diss[1,1,1,1,0,0,0,0,0,0,1,1,1,0,0,0,1,1,1,0,0,0]  # 465935
pm5_2SF_NP_diss[1,1,1,1,1,0,0,0,0,1,1,0,1,0,0,0,1,1,0,0,0,0]  # 202271
pm5_2SF_NP_diss[2,1,1,1,1,0,0,0,0,1,1,0,1,0,0,0,1,1,0,0,0,0]  # 202271
pm5_2SF_NP_diss[1,1,1,1,1,0,0,0,0,1,1,0,1,0,1,0,0,1,0,0,0,0]  # 153119
pm5_2SF_NP_diss[1,1,1,1,1,0,0,0,0,2,1,0,1,0,1,0,0,1,0,0,0,0]  # 153119
pm5_2SF_NP_diss[1,1,1,1,1,0,0,0,0,1,2,0,1,0,1,0,0,1,0,0,0,0]  # 153119
pm5_2SF_NP_diss[1,1,1,1,1,0,0,0,0,1,1,1,0,0,0,0,1,0,1,0,0,0]  # 331295
pm5_2SF_NP_diss[1,1,1,1,0,1,0,0,0,1,1,1,0,0,0,0,1,0,1,0,0,0]  # 331311
pm5_2SF_NP_diss[1,1,1,1,0,1,0,0,0,2,1,1,0,0,0,0,1,0,1,0,0,0]  # 331311
pm5_2SF_NP_diss[1,1,1,1,0,1,0,0,0,1,2,1,0,0,0,0,1,0,1,0,0,0]  # 331311
pm5_2SF_NP_diss[1,1,1,1,0,1,0,0,0,1,1,1,0,0,0,0,1,0,2,0,0,0]  # 331311
pm5_2SF_NP_diss[1,1,1,1,0,1,0,0,0,1,1,1,0,0,0,0,2,0,1,0,0,0]  # 331311
pm5_2SF_NP_diss[1,1,1,1,0,2,0,0,0,1,1,1,0,0,0,0,1,0,1,0,0,0]  # 331311
pm5_2SF_NP_diss[2,1,1,1,0,1,0,0,0,1,1,1,0,0,0,0,1,0,1,0,0,0]  # 331311
pm5_2SF_NP_diss[1,1,1,2,0,1,0,0,0,1,1,1,0,0,0,0,1,0,1,0,0,0]  # 331311
pm5_2SF_NP_diss[1,1,1,1,0,1,0,0,0,1,1,1,0,0,0,-1,1,0,1,0,0,0]  # 331311
pm5_2SF_NP_diss[1,1,1,1,0,1,0,0,0,1,1,1,0,0,1,0,0,0,1,0,0,0]  # 282159
pm5_2SF_NP_diss[1,1,1,1,0,1,0,0,0,2,1,1,0,0,1,0,0,0,1,0,0,0]  # 282159
pm5_2SF_NP_diss[1,1,1,1,0,1,0,0,0,1,2,1,0,0,1,0,0,0,1,0,0,0]  # 282159
pm5_2SF_NP_diss[1,1,1,1,0,2,0,0,0,1,1,1,0,0,1,0,0,0,1,0,0,0]  # 282159
pm5_2SF_NP_diss[2,1,1,1,0,1,0,0,0,1,1,1,0,0,1,0,0,0,1,0,0,0]  # 282159
pm5_2SF_NP_diss[1,1,1,2,0,1,0,0,0,1,1,1,0,0,1,0,0,0,1,0,0,0]  # 282159
pm5_2SF_NP_diss[1,1,1,1,0,1,0,0,0,1,1,1,0,0,0,0,1,1,0,0,0,0]  # 200239
pm5_2SF_NP_diss[1,1,1,1,0,1,0,0,0,2,1,1,0,0,0,0,1,1,0,0,0,0]  # 200239
pm5_2SF_NP_diss[1,1,1,1,0,1,0,0,0,1,2,1,0,0,0,0,1,1,0,0,0,0]  # 200239
pm5_2SF_NP_diss[1,1,1,1,0,2,0,0,0,1,1,1,0,0,0,0,1,1,0,0,0,0]  # 200239
pm5_2SF_NP_diss[2,1,1,1,0,1,0,0,0,1,1,1,0,0,0,0,1,1,0,0,0,0]  # 200239
pm5_2SF_NP_diss[1,1,1,2,0,1,0,0,0,1,1,1,0,0,0,0,1,1,0,0,0,0]  # 200239
pm5_2SF_NP_diss[1,1,1,1,0,1,0,0,0,1,1,1,0,0,1,0,0,1,0,0,0,0]  # 151087
pm5_2SF_NP_diss[1,1,1,1,0,0,0,0,0,1,1,1,1,0,0,0,1,0,1,0,0,0]  # 335375
pm5_2SF_NP_diss[1,1,1,1,0,0,0,0,0,2,1,1,1,0,0,0,1,0,1,0,0,0]  # 335375
pm5_2SF_NP_diss[2,1,1,1,0,0,0,0,0,1,1,1,1,0,0,0,1,0,1,0,0,0]  # 335375
pm5_2SF_NP_diss[2,1,1,1,0,0,0,0,0,2,1,1,1,0,0,0,1,0,1,0,0,0]  # 335375
pm5_2SF_NP_diss[1,1,1,1,0,0,0,0,0,1,1,1,1,0,1,0,0,0,1,0,0,0]  # 286223
pm5_2SF_NP_diss[1,1,1,1,1,0,0,0,1,0,0,0,0,1,1,0,1,0,1,0,0,0]  # 352543
pm5_2SF_NP_diss[1,1,1,1,1,0,0,0,2,0,0,0,0,1,1,0,1,0,1,0,0,0]  # 352543
pm5_2SF_NP_diss[1,1,1,1,1,0,0,0,1,0,0,0,0,1,1,0,1,0,2,0,0,0]  # 352543
pm5_2SF_NP_diss[1,1,1,1,0,1,0,0,1,0,0,0,0,1,1,0,1,0,1,0,0,0]  # 352559
pm5_2SF_NP_diss[1,1,1,1,0,0,0,0,1,0,0,0,1,0,1,0,1,1,1,0,0,0]  # 479503
pm5_2SF_NP_diss[1,1,1,1,1,0,0,0,1,0,1,0,1,0,0,0,1,1,0,0,0,0]  # 202015
pm5_2SF_NP_diss[1,1,1,1,1,0,0,0,2,0,1,0,1,0,0,0,1,1,0,0,0,0]  # 202015
pm5_2SF_NP_diss[1,1,1,1,1,0,0,0,1,0,2,0,1,0,0,0,1,1,0,0,0,0]  # 202015
pm5_2SF_NP_diss[1,1,1,1,1,0,0,0,1,0,1,0,2,0,0,0,1,1,0,0,0,0]  # 202015
pm5_2SF_NP_diss[1,1,1,1,1,0,0,0,1,0,1,0,1,0,0,0,2,1,0,0,0,0]  # 202015
pm5_2SF_NP_diss[2,1,1,1,1,0,0,0,1,0,1,0,1,0,0,0,1,1,0,0,0,0]  # 202015
pm5_2SF_NP_diss[1,1,1,1,2,0,0,0,1,0,1,0,1,0,0,0,1,1,0,0,0,0]  # 202015
pm5_2SF_NP_diss[1,1,1,2,1,0,0,0,1,0,1,0,1,0,0,0,1,1,0,0,0,0]  # 202015
pm5_2SF_NP_diss[1,1,1,1,1,0,0,0,1,0,1,0,1,0,-1,0,1,1,0,0,0,0]  # 202015
pm5_2SF_NP_diss[1,1,1,1,0,0,0,1,1,0,1,0,1,0,0,0,1,1,0,0,0,0]  # 202127
pm5_2SF_NP_diss[1,1,1,1,0,0,0,1,2,0,1,0,1,0,0,0,1,1,0,0,0,0]  # 202127
pm5_2SF_NP_diss[1,1,1,1,0,0,0,1,1,0,2,0,1,0,0,0,1,1,0,0,0,0]  # 202127
pm5_2SF_NP_diss[1,1,1,1,1,0,0,0,1,0,1,0,1,0,1,0,0,1,0,0,0,0]  # 152863
pm5_2SF_NP_diss[1,1,1,1,1,0,0,0,2,0,1,0,1,0,1,0,0,1,0,0,0,0]  # 152863
pm5_2SF_NP_diss[1,1,1,1,1,0,0,0,1,0,2,0,1,0,1,0,0,1,0,0,0,0]  # 152863
pm5_2SF_NP_diss[2,1,1,1,1,0,0,0,1,0,1,0,1,0,1,0,0,1,0,0,0,0]  # 152863
pm5_2SF_NP_diss[1,1,1,1,2,0,0,0,1,0,1,0,1,0,1,0,0,1,0,0,0,0]  # 152863
pm5_2SF_NP_diss[1,1,1,2,1,0,0,0,1,0,1,0,1,0,1,0,0,1,0,0,0,0]  # 152863
pm5_2SF_NP_diss[1,1,1,1,0,0,0,0,1,0,1,0,1,0,0,0,1,1,1,0,0,0]  # 464143
pm5_2SF_NP_diss[1,1,1,1,0,0,0,0,2,0,1,0,1,0,0,0,1,1,1,0,0,0]  # 464143
pm5_2SF_NP_diss[1,1,1,1,0,0,0,0,1,0,2,0,1,0,0,0,1,1,1,0,0,0]  # 464143
pm5_2SF_NP_diss[2,1,1,1,0,0,0,0,1,0,1,0,1,0,0,0,1,1,1,0,0,0]  # 464143
pm5_2SF_NP_diss[1,1,1,2,0,0,0,0,1,0,1,0,1,0,0,0,1,1,1,0,0,0]  # 464143
pm5_2SF_NP_diss[1,1,2,1,0,0,0,0,1,0,1,0,1,0,0,0,1,1,1,0,0,0]  # 464143
pm5_2SF_NP_diss[2,1,1,1,0,0,0,0,2,0,1,0,1,0,0,0,1,1,1,0,0,0]  # 464143
pm5_2SF_NP_diss[1,1,1,1,0,0,0,0,1,0,1,0,1,0,1,0,0,1,1,0,0,0]  # 414991
pm5_2SF_NP_diss[1,1,1,1,0,1,0,0,1,0,1,1,0,0,0,0,1,0,1,0,0,0]  # 331055
pm5_2SF_NP_diss[1,1,1,1,0,2,0,0,1,0,1,1,0,0,0,0,1,0,1,0,0,0]  # 331055
pm5_2SF_NP_diss[1,1,1,1,0,1,0,0,1,0,1,1,0,0,1,0,0,0,1,0,0,0]  # 281903
pm5_2SF_NP_diss[1,1,1,1,0,1,0,0,2,0,1,1,0,0,1,0,0,0,1,0,0,0]  # 281903
pm5_2SF_NP_diss[1,1,1,1,0,1,0,0,1,0,2,1,0,0,1,0,0,0,1,0,0,0]  # 281903
pm5_2SF_NP_diss[1,1,1,1,1,0,0,0,1,0,1,1,0,0,0,0,1,1,0,0,0,0]  # 199967
pm5_2SF_NP_diss[1,1,1,1,1,0,0,0,2,0,1,1,0,0,0,0,1,1,0,0,0,0]  # 199967
pm5_2SF_NP_diss[1,1,1,1,1,0,0,0,1,0,2,1,0,0,0,0,1,1,0,0,0,0]  # 199967
pm5_2SF_NP_diss[2,1,1,1,1,0,0,0,1,0,1,1,0,0,0,0,1,1,0,0,0,0]  # 199967
pm5_2SF_NP_diss[1,1,1,1,2,0,0,0,1,0,1,1,0,0,0,0,1,1,0,0,0,0]  # 199967
pm5_2SF_NP_diss[1,1,1,2,1,0,0,0,1,0,1,1,0,0,0,0,1,1,0,0,0,0]  # 199967
pm5_2SF_NP_diss[1,1,1,1,0,0,0,1,1,0,1,1,0,0,0,0,1,1,0,0,0,0]  # 200079
pm5_2SF_NP_diss[2,1,1,1,0,0,0,1,1,0,1,1,0,0,0,0,1,1,0,0,0,0]  # 200079
pm5_2SF_NP_diss[1,1,1,1,1,0,0,0,1,0,1,1,0,0,1,0,0,1,0,0,0,0]  # 150815
pm5_2SF_NP_diss[1,1,1,1,0,1,0,0,1,1,0,1,0,0,0,0,1,0,1,0,0,0]  # 330543
pm5_2SF_NP_diss[1,1,1,1,0,2,0,0,1,1,0,1,0,0,0,0,1,0,1,0,0,0]  # 330543
pm5_2SF_NP_diss[1,1,1,1,0,1,0,0,1,1,0,1,0,0,0,0,1,1,0,0,0,0]  # 199471
pm5_2SF_NP_diss[1,1,1,1,0,1,0,0,2,1,0,1,0,0,0,0,1,1,0,0,0,0]  # 199471
pm5_2SF_NP_diss[1,1,1,1,0,1,0,0,1,2,0,1,0,0,0,0,1,1,0,0,0,0]  # 199471
pm5_2SF_NP_diss[1,1,1,1,0,0,0,0,1,1,1,0,1,0,1,0,0,0,1,0,0,0]  # 284431
pm5_2SF_NP_diss[2,1,1,1,0,0,0,0,1,1,1,0,1,0,1,0,0,0,1,0,0,0]  # 284431
pm5_2SF_NP_diss[1,1,1,1,0,0,0,0,1,1,1,0,1,0,1,0,0,1,0,0,0,0]  # 153359
pm5_2SF_NP_diss[2,1,1,1,0,0,0,0,1,1,1,0,1,0,1,0,0,1,0,0,0,0]  # 153359
pm5_2SF_NP_diss[1,1,1,1,0,0,0,0,0,0,1,1,1,0,1,0,1,1,1,0,0,0]  # 482319
pm5_2SF_NP_diss[1,1,1,1,1,0,0,0,0,1,0,1,1,0,1,0,1,1,0,0,0,0]  # 219679
pm5_2SF_NP_diss[1,1,1,1,1,0,1,0,0,1,1,1,0,0,0,0,1,0,1,0,0,0]  # 331359
pm5_2SF_NP_diss[2,1,1,1,1,0,1,0,0,1,1,1,0,0,0,0,1,0,1,0,0,0]  # 331359
pm5_2SF_NP_diss[1,1,1,2,1,0,1,0,0,1,1,1,0,0,0,0,1,0,1,0,0,0]  # 331359
pm5_2SF_NP_diss[1,1,1,1,1,0,0,1,0,1,1,1,0,0,0,0,1,0,1,0,0,0]  # 331423
pm5_2SF_NP_diss[1,1,1,1,0,0,1,1,0,1,1,1,0,0,0,0,1,0,1,0,0,0]  # 331471
pm5_2SF_NP_diss[1,1,1,1,1,1,0,0,0,1,1,1,0,0,0,0,1,0,1,0,0,0]  # 331327
pm5_2SF_NP_diss[1,1,1,1,0,1,1,0,0,1,1,1,0,0,0,0,1,0,1,0,0,0]  # 331375
pm5_2SF_NP_diss[1,1,1,1,0,1,1,0,0,1,2,1,0,0,0,0,1,0,1,0,0,0]  # 331375
pm5_2SF_NP_diss[1,1,1,1,0,2,1,0,0,1,1,1,0,0,0,0,1,0,1,0,0,0]  # 331375
pm5_2SF_NP_diss[1,1,1,2,0,1,1,0,0,1,1,1,0,0,0,0,1,0,1,0,0,0]  # 331375
pm5_2SF_NP_diss[1,1,1,1,0,1,0,1,0,1,1,1,0,0,0,0,1,0,1,0,0,0]  # 331439
pm5_2SF_NP_diss[1,1,1,1,0,1,0,1,0,2,1,1,0,0,0,0,1,0,1,0,0,0]  # 331439
pm5_2SF_NP_diss[1,1,1,1,0,2,0,1,0,1,1,1,0,0,0,0,1,0,1,0,0,0]  # 331439
pm5_2SF_NP_diss[2,1,1,1,0,1,0,1,0,1,1,1,0,0,0,0,1,0,1,0,0,0]  # 331439
pm5_2SF_NP_diss[1,1,1,1,0,1,1,0,0,1,1,1,0,0,1,0,0,0,1,0,0,0]  # 282223
pm5_2SF_NP_diss[1,1,1,1,0,1,0,1,0,1,1,1,0,0,0,0,1,1,0,0,0,0]  # 200367
pm5_2SF_NP_diss[1,1,1,1,0,0,0,0,0,1,1,1,1,0,1,0,1,0,1,0,0,0]  # 351759
pm5_2SF_NP_diss[1,1,1,1,1,0,0,0,0,1,1,1,1,0,0,0,1,1,0,0,0,0]  # 204319
pm5_2SF_NP_diss[1,1,1,1,1,0,0,0,0,1,1,1,1,0,1,0,0,1,0,0,0,0]  # 155167
pm5_2SF_NP_diss[1,1,1,1,1,0,1,0,1,0,0,0,0,1,1,0,1,0,1,0,0,0]  # 352607
pm5_2SF_NP_diss[2,1,1,1,1,0,1,0,1,0,0,0,0,1,1,0,1,0,1,0,0,0]  # 352607
pm5_2SF_NP_diss[1,1,1,1,1,0,0,1,1,0,0,0,0,1,1,0,1,0,1,0,0,0]  # 352671
pm5_2SF_NP_diss[2,1,1,1,1,0,0,1,1,0,0,0,0,1,1,0,1,0,1,0,0,0]  # 352671
pm5_2SF_NP_diss[1,1,1,1,0,0,1,1,1,0,0,0,0,1,1,0,1,0,1,0,0,0]  # 352719
pm5_2SF_NP_diss[1,1,1,1,1,1,0,0,1,0,0,0,0,1,1,0,1,0,1,0,0,0]  # 352575
pm5_2SF_NP_diss[1,1,1,1,0,1,1,0,1,0,0,0,0,1,1,0,1,0,1,0,0,0]  # 352623
pm5_2SF_NP_diss[1,1,1,1,0,1,0,1,1,0,0,0,0,1,1,0,1,0,1,0,0,0]  # 352687
pm5_2SF_NP_diss[1,1,1,1,0,1,0,0,1,0,0,1,0,0,1,0,1,1,1,0,0,0]  # 477487
pm5_2SF_NP_diss[1,1,1,1,0,0,0,0,1,0,0,1,1,0,1,0,1,1,1,0,0,0]  # 481551
pm5_2SF_NP_diss[1,1,1,1,1,0,0,1,1,0,1,0,1,0,0,0,1,1,0,0,0,0]  # 202143
pm5_2SF_NP_diss[1,1,1,1,1,0,0,1,2,0,1,0,1,0,0,0,1,1,0,0,0,0]  # 202143
pm5_2SF_NP_diss[1,1,1,1,0,0,0,0,1,0,1,0,1,0,1,0,1,1,1,0,0,0]  # 480527
pm5_2SF_NP_diss[1,1,1,1,0,1,1,0,1,0,1,1,0,0,0,0,1,0,1,0,0,0]  # 331119
pm5_2SF_NP_diss[1,1,1,1,0,1,1,0,1,0,1,1,0,0,1,0,0,0,1,0,0,0]  # 281967
pm5_2SF_NP_diss[1,1,1,1,0,1,1,0,1,0,2,1,0,0,1,0,0,0,1,0,0,0]  # 281967
pm5_2SF_NP_diss[1,1,1,1,1,0,0,1,1,0,1,1,0,0,0,0,1,1,0,0,0,0]  # 200095
pm5_2SF_NP_diss[1,1,1,1,0,0,0,1,1,0,1,1,0,0,0,0,1,1,1,0,0,0]  # 462223
pm5_2SF_NP_diss[1,1,1,1,0,1,0,0,1,0,1,1,0,0,0,0,1,1,1,0,0,0]  # 462127
pm5_2SF_NP_diss[1,1,1,1,0,1,0,0,1,0,1,1,0,0,1,0,0,1,1,0,0,0]  # 412975
pm5_2SF_NP_diss[1,1,1,1,0,0,0,0,1,0,1,1,1,0,0,0,1,1,1,0,0,0]  # 466191
pm5_2SF_NP_diss[1,1,1,1,0,1,0,1,1,1,0,1,0,0,0,0,1,0,1,0,0,0]  # 330671
pm5_2SF_NP_diss[1,1,1,1,0,1,0,0,1,1,0,1,0,0,1,0,1,0,1,0,0,0]  # 346927
pm5_2SF_NP_diss[1,1,1,1,0,1,0,1,1,1,0,1,0,0,0,0,1,1,0,0,0,0]  # 199599
pm5_2SF_NP_diss[1,1,1,1,0,1,0,1,1,2,0,1,0,0,0,0,1,1,0,0,0,0]  # 199599
pm5_2SF_NP_diss[1,1,1,1,1,0,0,0,1,1,0,1,0,0,1,0,1,1,0,0,0,0]  # 215839
pm5_2SF_NP_diss[1,1,1,1,0,1,0,0,1,1,0,1,0,0,1,0,1,1,0,0,0,0]  # 215855
pm5_2SF_NP_diss[1,1,1,1,1,0,0,0,1,1,1,0,1,0,0,0,1,1,0,0,0,0]  # 202527
pm5_2SF_NP_diss[2,1,1,1,1,0,0,0,1,1,1,0,1,0,0,0,1,1,0,0,0,0]  # 202527
pm5_2SF_NP_diss[1,1,1,1,0,0,0,0,1,1,1,0,1,0,1,0,1,1,0,0,0,0]  # 218895
pm5_2SF_NP_diss[1,1,1,1,0,1,0,0,1,1,1,1,0,0,0,0,1,0,1,0,0,0]  # 331567
pm5_2SF_NP_diss[2,1,1,1,0,1,0,0,1,1,1,1,0,0,0,0,1,0,1,0,0,0]  # 331567
pm5_2SF_NP_diss[1,1,1,1,0,0,0,0,1,1,1,1,1,0,1,0,0,0,1,0,0,0]  # 286479
pm5_2SF_NP_diss[1,1,1,1,1,0,1,1,0,1,1,1,0,0,0,0,1,0,1,0,0,0]  # 331487
pm5_2SF_NP_diss[1,1,1,1,1,1,1,0,0,1,1,1,0,0,0,0,1,0,1,0,0,0]  # 331391
pm5_2SF_NP_diss[1,1,1,1,1,1,0,1,0,1,1,1,0,0,0,0,1,0,1,0,0,0]  # 331455
pm5_2SF_NP_diss[1,1,1,1,1,0,0,1,0,1,1,1,1,0,0,0,1,1,0,0,0,0]  # 204447
pm5_2SF_NP_diss[1,1,1,1,1,0,0,0,0,1,1,1,1,0,1,0,1,1,0,0,0,0]  # 220703
pm5_2SF_NP_diss[1,1,1,1,0,0,0,0,0,1,1,1,1,0,1,0,1,1,1,0,0,0]  # 482831
pm5_2SF_NP_diss[1,1,1,1,1,0,1,1,1,0,0,0,0,1,1,0,1,0,1,0,0,0]  # 352735
pm5_2SF_NP_diss[1,1,1,1,1,1,1,0,1,0,0,0,0,1,1,0,1,0,1,0,0,0]  # 352639
pm5_2SF_NP_diss[1,1,1,1,1,1,0,1,1,0,0,0,0,1,1,0,1,0,1,0,0,0]  # 352703
pm5_2SF_NP_diss[1,1,1,1,0,1,0,1,1,0,1,1,0,0,0,0,1,1,1,0,0,0]  # 462255
pm5_2SF_NP_diss[1,1,1,1,0,1,0,0,1,0,1,1,0,0,1,0,1,1,1,0,0,0]  # 478511
pm5_2SF_NP_diss[1,1,1,1,0,0,0,0,1,0,1,1,1,0,1,0,1,1,1,0,0,0]  # 482575
pm5_2SF_NP_diss[1,1,1,1,0,1,1,0,1,1,0,1,0,0,1,0,1,0,1,0,0,0]  # 346991
pm5_2SF_NP_diss[1,1,1,1,0,1,0,0,1,1,0,1,0,0,1,0,1,1,1,0,0,0]  # 477999
pm5_2SF_NP_diss[1,1,1,1,1,0,0,0,1,1,0,1,1,0,1,0,1,1,0,0,0,0]  # 219935
pm5_2SF_NP_diss[1,1,1,1,1,0,0,0,1,1,1,0,1,0,1,0,1,1,0,0,0,0]  # 218911
pm5_2SF_NP_diss[1,1,1,1,0,0,0,0,1,1,1,0,1,0,1,0,1,1,1,0,0,0]  # 481039
pm5_2SF_NP_diss[1,1,1,1,0,1,0,0,1,1,1,1,0,0,1,0,1,0,1,0,0,0]  # 347951
pm5_2SF_NP_diss[1,1,1,1,0,1,0,0,1,1,1,1,0,0,0,0,1,1,1,0,0,0]  # 462639
pm5_2SF_NP_diss[1,1,1,1,0,0,0,0,1,1,1,1,1,0,1,0,1,0,1,0,0,0]  # 352015
pm5_2SF_NP_diss[1,1,1,1,1,0,0,0,1,1,1,1,1,0,0,0,1,1,0,0,0,0]  # 204575


==> anc/masters/PX1_first_stage_256.txt <==
# First-stage master integrals of the dissipative 5PM-2SF family PX1 (Kira family pm5_2SF_PX1_diss; called NP1 in arXiv:2601.16256).
# Reduction: Kira, integration-by-parts identities seeded with r = 14, s = 0, d = 1 (targets r = 13, s = 0, d = 0), on the 44 leading top sectors of the family,
# with Kira's automatic sector relations and sector symmetries included (Kira reports 'Sector relations: 1463', 'Sector symmetries: 40').
# Result: 256 master integrals (Kira: 'Number of master integrals: 256').  This is a count at the stated seeding, not a minimal basis.
# One integral per line: pm5_2SF_PX1_diss[n_1,...,n_22] with n_i the exponent of propagator D_i (order of
# families_dissipative.json; D_1..D_4 are cut), followed by '#' and the Kira sector number (sum of 2^(i-1) over the D_i with n_i > 0).
pm5_2SF_PX1_diss[1,1,1,1,1,1,1,1,0,0,1,1,0,1,0,1,0,0,1,0,0,0]  # 306431
pm5_2SF_PX1_diss[1,1,1,1,1,1,1,1,0,0,1,1,1,0,0,0,1,0,1,0,0,0]  # 335103
pm5_2SF_PX1_diss[1,1,1,1,1,1,1,1,1,0,0,0,1,1,0,0,1,0,1,0,0,0]  # 340479
pm5_2SF_PX1_diss[1,1,1,1,1,0,1,0,1,0,1,1,1,1,0,0,1,0,1,0,0,0]  # 343391
pm5_2SF_PX1_diss[1,1,1,1,1,0,0,1,0,0,1,1,1,1,0,1,1,0,1,0,0,0]  # 375967
pm5_2SF_PX1_diss[1,1,1,1,1,0,0,0,1,0,1,1,1,1,0,1,1,0,1,0,0,0]  # 376095
pm5_2SF_PX1_diss[1,1,1,1,1,1,1,1,0,1,1,0,1,0,0,0,1,0,0,1,0,0]  # 595711
pm5_2SF_PX1_diss[1,1,1,1,1,1,1,1,1,0,1,0,0,1,0,0,1,0,0,1,0,0]  # 599551
pm5_2SF_PX1_diss[1,1,1,1,1,1,1,1,1,0,1,1,0,0,0,0,0,1,0,0,1,0]  # 1183231
pm5_2SF_PX1_diss[1,1,1,1,0,0,0,0,1,1,1,0,1,1,0,1,0,1,1,0,1,0]  # 1488655
pm5_2SF_PX1_diss[1,1,1,1,0,0,0,0,0,0,1,0,2,2,1,0,0,0,0,0,0,1]  # 2126863
pm5_2SF_PX1_diss[1,1,1,1,0,0,0,0,0,0,1,0,1,1,1,0,0,0,0,0,1,0]  # 1078287
pm5_2SF_PX1_diss[1,1,1,1,0,0,0,0,0,0,2,0,1,1,1,0,0,0,0,0,1,0]  # 1078287
pm5_2SF_PX1_diss[1,1,1,1,0,0,0,0,0,0,1,0,2,1,1,0,0,0,0,0,1,0]  # 1078287
pm5_2SF_PX1_diss[1,2,1,1,0,0,0,0,0,0,1,0,1,1,1,0,0,0,0,0,1,0]  # 1078287
pm5_2SF_PX1_diss[1,1,1,1,0,0,0,0,0,0,2,0,1,2,1,0,0,0,0,0,1,0]  # 1078287
pm5_2SF_PX1_diss[1,1,1,1,0,0,0,0,0,0,2,0,2,1,1,0,0,0,0,0,1,0]  # 1078287
pm5_2SF_PX1_diss[2,1,1,1,0,0,0,0,0,0,1,0,2,1,1,0,0,0,0,0,1,0]  # 1078287
pm5_2SF_PX1_diss[1,1,1,2,0,0,0,0,0,0,2,0,1,1,1,0,0,0,0,0,1,0]  # 1078287
pm5_2SF_PX1_diss[1,1,1,1,0,0,0,0,0,0,1,0,1,1,0,0,1,0,0,0,0,1]  # 2176015
pm5_2SF_PX1_diss[1,1,1,1,0,0,0,0,0,0,2,0,1,1,0,0,1,0,0,0,0,1]  # 2176015
pm5_2SF_PX1_diss[1,1,1,1,0,0,0,0,0,0,2,0,2,1,0,0,1,0,0,0,0,1]  # 2176015
pm5_2SF_PX1_diss[1,1,1,1,0,0,0,0,0,0,1,1,1,0,1,0,0,0,0,0,1,0]  # 1072143
pm5_2SF_PX1_diss[1,1,1,1,0,0,0,0,0,0,2,1,1,0,1,0,0,0,0,0,1,0]  # 1072143
pm5_2SF_PX1_diss[1,1,1,1,0,0,0,0,0,0,2,2,1,0,1,0,0,0,0,0,1,0]  # 1072143
pm5_2SF_PX1_diss[1,1,1,1,0,0,0,0,0,0,1,1,1,0,1,0,0,0,0,1,0,0]  # 547855
pm5_2SF_PX1_diss[1,1,1,1,0,0,0,0,0,0,2,1,1,0,1,0,0,0,0,1,0,0]  # 547855
pm5_2SF_PX1_diss[1,1,1,1,0,0,0,0,0,0,1,2,1,0,1,0,0,0,0,1,0,0]  # 547855
pm5_2SF_PX1_diss[1,1,1,1,0,0,0,0,0,0,2,2,1,0,1,0,0,0,0,1,0,0]  # 547855
pm5_2SF_PX1_diss[1,1,1,1,0,0,0,0,0,0,1,1,1,0,0,1,0,0,0,0,0,1]  # 2137103
pm5_2SF_PX1_diss[1,1,1,1,0,0,0,0,0,0,2,1,1,0,0,1,0,0,0,0,0,1]  # 2137103
pm5_2SF_PX1_diss[1,1,1,1,0,0,0,0,0,0,2,2,1,0,0,1,0,0,0,0,0,1]  # 2137103
pm5_2SF_PX1_diss[2,1,1,1,0,0,0,0,0,0,1,2,1,0,0,1,0,0,0,0,0,1]  # 2137103
pm5_2SF_PX1_diss[1,1,2,1,0,0,0,0,0,0,2,1,1,0,0,1,0,0,0,0,0,1]  # 2137103
pm5_2SF_PX1_diss[1,1,1,1,0,0,0,0,0,0,2,2,1,0,0,1,0,0,1,0,0,0]  # 302095
pm5_2SF_PX1_diss[1,1,2,1,0,0,0,0,0,0,2,1,1,0,0,1,0,0,1,0,0,0]  # 302095
pm5_2SF_PX1_diss[1,1,1,1,0,0,0,0,0,0,1,1,0,1,1,0,0,0,0,0,1,0]  # 1076239
pm5_2SF_PX1_diss[1,1,1,1,0,0,0,0,0,0,2,1,0,1,1,0,0,0,0,0,1,0]  # 1076239
pm5_2SF_PX1_diss[1,1,1,1,0,0,0,0,0,0,1,2,0,1,1,0,0,0,0,0,1,0]  # 1076239
pm5_2SF_PX1_diss[1,1,2,1,0,0,0,0,0,0,1,1,0,1,1,0,0,0,0,0,1,0]  # 1076239
pm5_2SF_PX1_diss[1,1,1,1,0,0,0,0,0,0,2,2,0,1,1,0,0,0,0,0,1,0]  # 1076239
pm5_2SF_PX1_diss[1,1,1,1,0,0,0,0,0,0,1,1,0,1,1,0,0,0,0,1,0,0]  # 551951
pm5_2SF_PX1_diss[1,1,1,1,0,0,0,0,0,0,2,1,0,1,1,0,0,0,0,1,0,0]  # 551951
pm5_2SF_PX1_diss[1,1,1,1,0,0,0,0,0,0,2,2,0,1,1,0,0,0,0,1,0,0]  # 551951
pm5_2SF_PX1_diss[2,1,1,1,0,0,0,0,0,0,1,2,0,1,0,1,0,0,0,0,0,1]  # 2141199
pm5_2SF_PX1_diss[1,1,1,1,0,0,0,0,0,0,1,1,0,1,0,0,1,0,0,0,0,1]  # 2173967
pm5_2SF_PX1_diss[1,1,1,1,0,0,0,0,0,0,2,1,0,1,0,0,1,0,0,0,0,1]  # 2173967
pm5_2SF_PX1_diss[2,1,1,1,0,0,0,0,0,0,1,1,0,1,0,0,1,0,0,0,0,1]  # 2173967
pm5_2SF_PX1_diss[1,1,1,1,0,0,0,0,0,0,2,2,0,1,0,0,1,0,0,0,0,1]  # 2173967
pm5_2SF_PX1_diss[2,1,1,1,0,0,0,0,0,0,1,2,0,1,0,0,1,0,0,0,0,1]  # 2173967
pm5_2SF_PX1_diss[1,1,1,1,0,0,0,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0]  # 1077519
pm5_2SF_PX1_diss[1,1,1,1,0,0,0,0,1,0,0,0,2,1,1,0,0,0,0,0,1,0]  # 1077519
pm5_2SF_PX1_diss[1,1,1,1,0,0,0,0,2,0,0,0,2,1,1,0,0,0,0,0,1,0]  # 1077519
pm5_2SF_PX1_diss[1,1,1,2,0,0,0,0,2,0,0,1,1,0,1,0,0,0,0,1,0,0]  # 547087
pm5_2SF_PX1_diss[1,1,1,1,1,0,0,0,0,0,1,0,1,1,1,0,0,0,0,0,1,0]  # 1078303
pm5_2SF_PX1_diss[1,1,1,1,1,0,0,0,0,0,2,0,1,1,1,0,0,0,0,0,1,0]  # 1078303
pm5_2SF_PX1_diss[1,1,1,1,1,0,0,0,0,0,1,0,1,2,1,0,0,0,0,0,1,0]  # 1078303
pm5_2SF_PX1_diss[1,1,1,2,1,0,0,0,0,0,1,0,1,1,1,0,0,0,0,0,1,0]  # 1078303
pm5_2SF_PX1_diss[1,1,1,1,1,0,0,0,0,0,1,0,2,2,1,0,0,0,0,0,1,0]  # 1078303
pm5_2SF_PX1_diss[1,1,1,1,1,0,0,0,0,0,1,0,2,1,1,0,0,0,0,0,2,0]  # 1078303
pm5_2SF_PX1_diss[1,1,1,2,1,0,0,0,0,0,1,0,1,2,1,0,0,0,0,0,1,0]  # 1078303
pm5_2SF_PX1_diss[1,1,1,1,0,0,1,0,0,0,1,0,1,1,1,0,0,0,0,0,1,0]  # 1078351
pm5_2SF_PX1_diss[1,1,1,1,0,0,1,0,0,0,2,0,1,1,1,0,0,0,0,0,1,0]  # 1078351
pm5_2SF_PX1_diss[1,1,1,1,0,0,1,0,0,0,1,0,2,1,1,0,0,0,0,0,1,0]  # 1078351
pm5_2SF_PX1_diss[1,1,1,1,0,0,1,0,0,0,2,0,2,1,1,0,0,0,0,0,1,0]  # 1078351
pm5_2SF_PX1_diss[1,1,1,1,0,0,1,0,0,0,1,0,2,1,2,0,0,0,0,0,1,0]  # 1078351
pm5_2SF_PX1_diss[2,1,1,1,0,0,1,0,0,0,2,0,1,1,1,0,0,0,0,0,1,0]  # 1078351
pm5_2SF_PX1_diss[2,1,1,1,0,0,1,0,0,0,1,0,1,2,1,0,0,0,0,0,1,0]  # 1078351
pm5_2SF_PX1_diss[2,1,1,1,0,0,1,0,0,0,1,0,2,1,1,0,0,0,0,0,1,0]  # 1078351
pm5_2SF_PX1_diss[1,1,1,1,0,0,0,0,0,0,1,0,1,1,1,0,0,0,0,1,1,0]  # 1602575
pm5_2SF_PX1_diss[1,1,1,1,0,0,0,0,0,0,2,0,1,1,1,0,0,0,0,1,1,0]  # 1602575
pm5_2SF_PX1_diss[1,1,1,1,0,0,0,0,0,0,1,0,1,1,1,0,1,0,0,0,0,1]  # 2192399
pm5_2SF_PX1_diss[1,1,1,1,0,0,0,0,0,0,1,0,2,1,1,0,1,0,0,0,0,1]  # 2192399
pm5_2SF_PX1_diss[1,1,1,1,1,0,0,0,0,0,1,1,1,0,1,0,0,0,0,0,1,0]  # 1072159
pm5_2SF_PX1_diss[1,1,1,1,1,0,0,0,0,0,1,2,1,0,1,0,0,0,0,0,1,0]  # 1072159
pm5_2SF_PX1_diss[1,1,1,1,1,0,0,0,0,0,1,1,2,0,1,0,0,0,0,0,1,0]  # 1072159
pm5_2SF_PX1_diss[1,1,1,1,1,0,0,0,0,0,2,2,1,0,1,0,0,0,0,0,1,0]  # 1072159
pm5_2SF_PX1_diss[1,1,1,1,1,0,0,0,0,0,1,2,2,0,1,0,0,0,0,0,1,0]  # 1072159
pm5_2SF_PX1_diss[1,1,1,1,1,0,0,0,0,0,1,1,2,0,1,0,0,0,0,0,2,0]  # 1072159
pm5_2SF_PX1_diss[1,1,1,1,0,0,1,0,0,0,2,2,1,0,1,0,0,0,0,0,1,0]  # 1072207
pm5_2SF_PX1_diss[1,1,1,1,0,0,1,0,0,0,1,1,2,0,2,0,0,0,0,0,1,0]  # 1072207
pm5_2SF_PX1_diss[1,1,1,1,0,0,0,1,0,0,1,1,1,0,1,0,0,0,0,0,1,0]  # 1072271
pm5_2SF_PX1_diss[1,1,1,1,0,0,0,1,0,0,1,2,1,0,1,0,0,0,0,0,1,0]  # 1072271
pm5_2SF_PX1_diss[1,1,1,1,0,0,0,1,0,0,2,2,1,0,1,0,0,0,0,0,1,0]  # 1072271
pm5_2SF_PX1_diss[1,1,1,1,0,0,0,1,0,0,1,2,1,0,2,0,0,0,0,0,1,0]  # 1072271
pm5_2SF_PX1_diss[1,1,1,1,0,1,0,0,0,0,1,1,1,0,1,0,0,0,0,0,1,0]  # 1072175
pm5_2SF_PX1_diss[1,1,1,1,1,0,0,0,0,0,1,1,1,0,1,0,0,0,0,1,0,0]  # 547871
pm5_2SF_PX1_diss[1,1,1,1,1,0,0,0,0,0,1,2,1,0,1,0,0,0,0,1,0,0]  # 547871
pm5_2SF_PX1_diss[1,1,1,1,1,0,0,0,0,0,1,1,2,0,1,0,0,0,0,1,0,0]  # 547871
pm5_2SF_PX1_diss[1,1,1,1,1,0,0,0,0,0,1,2,2,0,1,0,0,0,0,1,0,0]  # 547871
pm5_2SF_PX1_diss[1,1,1,1,0,0,0,1,0,0,1,1,1,0,1,0,0,0,0,1,0,0]  # 547983
pm5_2SF_PX1_diss[1,1,1,1,0,0,0,1,0,0,1,2,1,0,1,0,0,0,0,1,0,0]  # 547983
pm5_2SF_PX1_diss[1,1,1,1,0,0,0,1,0,0,2,2,1,0,1,0,0,0,0,1,0,0]  # 547983
pm5_2SF_PX1_diss[1,1,1,1,0,0,0,1,0,0,1,2,1,0,2,0,0,0,0,1,0,0]  # 547983
pm5_2SF_PX1_diss[2,1,1,1,0,0,0,0,0,0,1,2,1,0,0,1,0,0,1,0,0,1]  # 2399247
pm5_2SF_PX1_diss[1,1,1,2,0,0,0,0,0,0,1,2,1,0,0,1,0,0,1,0,0,1]  # 2399247
pm5_2SF_PX1_diss[1,1,2,1,0,0,0,0,0,0,1,2,1,0,0,1,0,0,1,0,0,1]  # 2399247
pm5_2SF_PX1_diss[1,1,2,1,0,0,0,0,0,0,1,1,2,0,0,1,0,0,1,0,0,1]  # 2399247
pm5_2SF_PX1_diss[1,1,2,1,0,0,0,0,0,0,1,1,1,0,0,2,0,0,1,0,0,1]  # 2399247
pm5_2SF_PX1_diss[2,1,1,1,0,0,0,0,0,0,1,2,1,0,0,0,1,0,1,0,0,1]  # 2432015
pm5_2SF_PX1_diss[1,1,1,1,1,0,0,0,0,0,1,1,0,1,1,0,0,0,0,0,1,0]  # 1076255
pm5_2SF_PX1_diss[1,1,1,1,1,0,0,0,0,0,1,2,0,1,1,0,0,0,0,0,1,0]  # 1076255
pm5_2SF_PX1_diss[1,1,2,1,1,0,0,0,0,0,1,1,0,1,1,0,0,0,0,0,1,0]  # 1076255
pm5_2SF_PX1_diss[1,1,1,1,1,0,0,0,0,0,2,2,0,1,1,0,0,0,0,0,1,0]  # 1076255
pm5_2SF_PX1_diss[1,1,1,1,1,0,0,0,0,0,1,2,0,2,1,0,0,0,0,0,1,0]  # 1076255
pm5_2SF_PX1_diss[1,1,1,1,0,0,1,0,0,0,2,2,0,1,1,0,0,0,0,0,1,0]  # 1076303
pm5_2SF_PX1_diss[1,1,1,1,0,0,0,1,0,0,1,1,0,1,1,0,0,0,0,0,1,0]  # 1076367
pm5_2SF_PX1_diss[1,1,1,1,0,0,0,1,0,0,1,2,0,1,1,0,0,0,0,0,1,0]  # 1076367
pm5_2SF_PX1_diss[1,1,1,1,0,0,0,1,0,0,2,2,0,1,1,0,0,0,0,0,1,0]  # 1076367
pm5_2SF_PX1_diss[1,1,1,1,0,0,0,1,0,0,1,2,0,1,2,0,0,0,0,0,1,0]  # 1076367
pm5_2SF_PX1_diss[1,1,1,1,1,0,0,0,0,0,1,1,0,1,1,0,0,0,0,1,0,0]  # 551967
pm5_2SF_PX1_diss[1,1,1,1,1,0,0,0,0,0,1,2,0,1,1,0,0,0,0,1,0,0]  # 551967
pm5_2SF_PX1_diss[1,1,1,1,1,0,0,0,0,0,2,2,0,1,1,0,0,0,0,1,0,0]  # 551967
pm5_2SF_PX1_diss[1,1,1,1,1,0,0,0,0,0,1,2,0,2,1,0,0,0,0,1,0,0]  # 551967
pm5_2SF_PX1_diss[1,1,1,1,0,0,1,0,0,0,1,1,0,1,1,0,0,0,0,1,0,0]  # 552015
pm5_2SF_PX1_diss[1,1,1,1,0,0,1,0,0,0,2,1,0,1,1,0,0,0,0,1,0,0]  # 552015
pm5_2SF_PX1_diss[1,1,1,1,0,0,0,1,0,0,2,2,0,1,1,0,0,0,0,1,0,0]  # 552079
pm5_2SF_PX1_diss[1,1,1,1,0,0,0,1,0,0,1,2,0,1,2,0,0,0,0,1,0,0]  # 552079
pm5_2SF_PX1_diss[1,1,1,1,0,1,0,0,0,0,1,1,0,1,1,0,0,0,0,1,0,0]  # 551983
pm5_2SF_PX1_diss[2,1,1,1,0,0,0,0,0,0,1,2,0,1,0,1,0,0,1,0,0,1]  # 2403343
pm5_2SF_PX1_diss[1,1,1,2,0,0,0,0,0,0,1,2,0,1,0,1,0,0,1,0,0,1]  # 2403343
pm5_2SF_PX1_diss[1,1,2,1,0,0,0,0,0,0,1,2,0,1,0,1,0,0,1,0,0,1]  # 2403343
pm5_2SF_PX1_diss[2,1,1,1,0,0,0,0,0,0,1,2,0,1,0,0,1,0,1,0,0,1]  # 2436111
pm5_2SF_PX1_diss[1,1,1,1,0,0,0,0,0,0,1,1,1,1,1,0,0,0,0,0,1,0]  # 1080335
pm5_2SF_PX1_diss[1,1,1,1,0,0,0,0,0,0,2,1,1,1,1,0,0,0,0,0,1,0]  # 1080335
pm5_2SF_PX1_diss[1,2,1,1,0,0,0,0,0,0,1,1,1,1,1,0,0,0,0,0,1,0]  # 1080335
pm5_2SF_PX1_diss[2,1,1,1,0,0,0,0,0,0,2,1,1,1,1,0,0,0,0,0,1,0]  # 1080335
pm5_2SF_PX1_diss[1,1,1,2,0,0,0,0,0,0,2,1,1,1,1,0,0,0,0,0,1,0]  # 1080335
pm5_2SF_PX1_diss[1,1,1,2,0,0,0,0,0,0,1,1,1,1,2,0,0,0,0,0,1,0]  # 1080335
pm5_2SF_PX1_diss[1,1,2,1,0,0,0,0,0,0,2,1,1,1,1,0,0,0,0,0,1,0]  # 1080335
pm5_2SF_PX1_diss[1,1,2,1,0,0,0,0,0,0,1,1,1,1,2,0,0,0,0,0,1,0]  # 1080335
pm5_2SF_PX1_diss[1,1,2,1,0,0,0,0,0,0,2,1,1,1,1,0,0,0,0,1,0,0]  # 556047
pm5_2SF_PX1_diss[1,1,1,1,0,0,0,0,0,0,1,1,1,1,0,0,1,0,0,0,0,1]  # 2178063
pm5_2SF_PX1_diss[1,1,1,1,0,0,0,0,0,0,2,1,1,1,0,0,1,0,0,0,0,1]  # 2178063
pm5_2SF_PX1_diss[2,1,1,1,0,0,0,0,0,0,1,1,1,1,0,0,1,0,0,0,0,1]  # 2178063
pm5_2SF_PX1_diss[2,1,1,1,0,0,0,0,0,0,2,1,1,1,0,0,1,0,0,0,0,1]  # 2178063
pm5_2SF_PX1_diss[1,1,1,1,0,1,0,0,0,1,1,0,1,0,0,1,0,0,0,0,1,0]  # 1087023
pm5_2SF_PX1_diss[2,1,1,1,0,0,0,0,0,1,1,0,2,1,1,0,0,0,0,0,0,1]  # 2127375
pm5_2SF_PX1_diss[1,1,1,2,0,0,0,0,0,1,1,0,2,1,1,0,0,0,0,0,0,1]  # 2127375
pm5_2SF_PX1_diss[1,1,1,1,0,0,0,0,1,0,0,0,0,1,1,0,1,0,0,1,0,1]  # 2711823
pm5_2SF_PX1_diss[1,1,1,1,1,0,0,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0]  # 1077535
pm5_2SF_PX1_diss[1,1,1,1,1,0,0,0,1,0,0,0,2,1,1,0,0,0,0,0,1,0]  # 1077535
pm5_2SF_PX1_diss[1,1,1,1,1,0,0,0,1,0,0,0,2,2,1,0,0,0,0,0,1,0]  # 1077535
pm5_2SF_PX1_diss[1,1,1,1,0,0,0,1,1,0,0,0,1,1,1,0,0,0,0,0,1,0]  # 1077647
pm5_2SF_PX1_diss[1,1,1,1,0,1,0,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0]  # 1077551
pm5_2SF_PX1_diss[1,1,1,1,0,0,0,0,1,0,0,0,1,1,1,0,0,0,0,1,1,0]  # 1601807
pm5_2SF_PX1_diss[1,1,1,1,0,0,0,0,1,0,0,0,1,2,1,0,0,0,0,1,1,0]  # 1601807
pm5_2SF_PX1_diss[1,1,1,1,0,0,0,0,1,0,0,0,1,1,0,1,0,0,1,0,1,0]  # 1356047
pm5_2SF_PX1_diss[1,1,1,1,0,0,0,0,1,0,0,0,2,1,0,1,0,0,1,0,1,0]  # 1356047
pm5_2SF_PX1_diss[1,1,1,1,1,0,0,0,1,0,0,3,1,0,1,0,0,0,0,0,1,0]  # 1071391
pm5_2SF_PX1_diss[1,1,1,1,1,0,0,0,1,0,0,1,1,0,1,0,0,0,0,1,0,0]  # 547103
pm5_2SF_PX1_diss[1,1,1,1,1,0,0,0,2,0,0,1,1,0,1,0,0,0,0,1,0,0]  # 547103
pm5_2SF_PX1_diss[1,1,1,1,1,0,0,0,1,0,0,3,1,0,1,0,0,0,0,1,0,0]  # 547103
pm5_2SF_PX1_diss[1,1,1,1,0,1,0,0,1,0,1,0,0,1,0,1,0,0,0,0,1,0]  # 1090863
pm5_2SF_PX1_diss[1,1,1,1,0,1,0,0,1,0,1,1,0,0,0,0,1,0,0,0,0,1]  # 2166063
pm5_2SF_PX1_diss[1,1,1,1,0,0,0,0,1,0,1,1,0,1,1,0,0,0,0,0,1,0]  # 1076495
pm5_2SF_PX1_diss[1,1,1,1,0,0,0,0,1,0,2,1,0,1,1,0,0,0,0,0,1,0]  # 1076495
pm5_2SF_PX1_diss[1,1,1,1,0,0,0,0,1,0,1,1,0,1,1,0,0,0,0,1,0,0]  # 552207
pm5_2SF_PX1_diss[1,1,1,1,0,0,0,0,1,0,2,1,0,1,1,0,0,0,0,1,0,0]  # 552207
pm5_2SF_PX1_diss[1,1,1,2,0,0,0,0,1,0,2,1,0,1,1,0,0,0,0,1,0,0]  # 552207
pm5_2SF_PX1_diss[1,1,1,2,0,0,0,0,1,0,1,2,0,1,1,0,0,0,0,1,0,0]  # 552207
pm5_2SF_PX1_diss[1,1,1,1,1,0,1,0,0,0,1,0,1,1,1,0,0,0,0,0,1,0]  # 1078367
pm5_2SF_PX1_diss[1,1,1,1,1,0,1,0,0,0,2,0,1,1,1,0,0,0,0,0,1,0]  # 1078367
pm5_2SF_PX1_diss[1,1,1,1,1,0,0,0,0,0,1,0,1,1,1,0,0,0,0,1,1,0]  # 1602591
pm5_2SF_PX1_diss[1,1,1,1,0,0,0,1,0,0,1,0,1,1,1,0,0,0,0,1,1,0]  # 1602703
pm5_2SF_PX1_diss[1,1,1,1,1,0,1,0,0,0,1,1,1,0,1,0,0,0,0,0,1,0]  # 1072223
pm5_2SF_PX1_diss[1,1,1,1,1,0,1,0,0,0,1,1,2,0,1,0,0,0,0,0,1,0]  # 1072223
pm5_2SF_PX1_diss[1,1,1,1,1,0,0,1,0,0,1,1,1,0,1,0,0,0,0,0,1,0]  # 1072287
pm5_2SF_PX1_diss[1,1,1,1,1,0,0,1,0,0,1,2,1,0,1,0,0,0,0,0,1,0]  # 1072287
pm5_2SF_PX1_diss[1,1,1,1,0,0,1,1,0,0,1,1,1,0,1,0,0,0,0,0,1,0]  # 1072335
pm5_2SF_PX1_diss[1,1,1,1,1,1,0,0,0,0,1,1,1,0,1,0,0,0,0,0,1,0]  # 1072191
pm5_2SF_PX1_diss[1,1,1,1,0,1,1,0,0,0,1,1,1,0,1,0,0,0,0,0,1,0]  # 1072239
pm5_2SF_PX1_diss[1,1,1,1,0,1,0,1,0,0,1,1,1,0,1,0,0,0,0,0,1,0]  # 1072303
pm5_2SF_PX1_diss[1,1,1,1,1,0,0,1,0,0,1,1,1,0,1,0,0,0,0,1,0,0]  # 547999
pm5_2SF_PX1_diss[1,1,1,1,1,0,0,1,0,0,1,2,1,0,1,0,0,0,0,1,0,0]  # 547999
pm5_2SF_PX1_diss[1,1,1,1,1,0,0,1,0,0,1,1,0,1,1,0,0,0,0,0,1,0]  # 1076383
pm5_2SF_PX1_diss[1,1,1,1,1,0,0,1,0,0,1,2,0,1,1,0,0,0,0,0,1,0]  # 1076383
pm5_2SF_PX1_diss[1,1,1,1,1,0,1,0,0,0,1,1,0,1,1,0,0,0,0,1,0,0]  # 552031
pm5_2SF_PX1_diss[1,1,1,1,1,0,0,1,0,0,1,1,0,1,1,0,0,0,0,1,0,0]  # 552095
pm5_2SF_PX1_diss[1,1,1,1,1,0,0,1,0,0,1,2,0,1,1,0,0,0,0,1,0,0]  # 552095
pm5_2SF_PX1_diss[1,1,1,1,0,0,1,1,0,0,1,1,0,1,1,0,0,0,0,1,0,0]  # 552143
pm5_2SF_PX1_diss[1,1,1,1,1,1,0,0,0,0,1,1,0,1,1,0,0,0,0,1,0,0]  # 551999
pm5_2SF_PX1_diss[1,1,1,1,0,1,1,0,0,0,1,1,0,1,1,0,0,0,0,1,0,0]  # 552047
pm5_2SF_PX1_diss[1,1,1,1,0,1,0,1,0,0,1,1,0,1,1,0,0,0,0,1,0,0]  # 552111
pm5_2SF_PX1_diss[1,1,1,1,1,0,0,0,0,0,1,1,1,1,1,0,0,0,0,0,1,0]  # 1080351
pm5_2SF_PX1_diss[1,1,1,2,1,0,0,0,0,0,1,1,1,1,1,0,0,0,0,0,1,0]  # 1080351
pm5_2SF_PX1_diss[1,1,2,1,1,0,0,0,0,0,1,1,1,1,1,0,0,0,0,0,1,0]  # 1080351
pm5_2SF_PX1_diss[1,1,1,1,0,0,0,0,0,0,1,1,1,1,1,0,0,0,0,1,1,0]  # 1604623
pm5_2SF_PX1_diss[1,1,1,1,0,0,0,0,0,0,2,1,1,1,1,0,0,0,0,1,1,0]  # 1604623
pm5_2SF_PX1_diss[1,1,1,1,0,0,0,0,0,0,1,1,1,1,0,1,1,0,0,0,0,1]  # 2210831
pm5_2SF_PX1_diss[1,1,1,1,0,0,0,0,0,0,2,1,1,1,0,1,1,0,0,0,0,1]  # 2210831
pm5_2SF_PX1_diss[1,1,1,1,1,0,0,1,0,1,1,0,1,0,0,1,0,0,0,0,1,0]  # 1087135
pm5_2SF_PX1_diss[1,1,1,1,1,1,0,0,0,1,1,0,1,0,0,1,0,0,0,0,1,0]  # 1087039
pm5_2SF_PX1_diss[1,1,1,1,0,1,1,0,0,1,1,0,1,0,0,1,0,0,0,0,1,0]  # 1087087
pm5_2SF_PX1_diss[1,1,1,1,0,1,0,1,0,1,1,0,1,0,0,1,0,0,0,0,1,0]  # 1087151
pm5_2SF_PX1_diss[1,1,1,1,1,0,1,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0]  # 1077599
pm5_2SF_PX1_diss[1,1,1,1,1,0,1,0,1,0,0,0,2,1,1,0,0,0,0,0,1,0]  # 1077599
pm5_2SF_PX1_diss[1,1,1,1,1,0,0,1,1,0,0,0,1,1,1,0,0,0,0,0,1,0]  # 1077663
pm5_2SF_PX1_diss[1,1,1,1,0,0,1,1,1,0,0,0,1,1,1,0,0,0,0,0,1,0]  # 1077711
pm5_2SF_PX1_diss[1,1,1,1,1,1,0,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0]  # 1077567
pm5_2SF_PX1_diss[1,1,1,1,0,1,1,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0]  # 1077615
pm5_2SF_PX1_diss[1,1,1,1,0,1,0,1,1,0,0,0,1,1,1,0,0,0,0,0,1,0]  # 1077679
pm5_2SF_PX1_diss[1,1,1,1,1,0,0,0,1,0,0,0,1,1,1,0,0,0,0,1,1,0]  # 1601823
pm5_2SF_PX1_diss[1,1,1,1,1,0,0,0,1,0,0,0,1,2,1,0,0,0,0,1,1,0]  # 1601823
pm5_2SF_PX1_diss[1,1,1,1,0,0,0,0,1,0,0,0,1,1,1,0,1,0,0,1,0,1]  # 2715919
pm5_2SF_PX1_diss[1,1,1,1,0,0,0,0,1,0,0,0,1,1,0,1,1,0,1,0,0,1]  # 2470159
pm5_2SF_PX1_diss[1,1,1,1,0,0,0,0,1,0,0,1,1,1,0,0,1,0,1,0,0,1]  # 2439439
pm5_2SF_PX1_diss[1,1,1,1,1,0,0,0,1,0,1,0,0,1,1,0,0,0,0,1,1,0]  # 1598751
pm5_2SF_PX1_diss[1,1,1,1,1,0,0,1,1,0,1,0,0,1,0,1,0,0,0,0,1,0]  # 1090975
pm5_2SF_PX1_diss[1,1,1,1,1,1,0,0,1,0,1,0,0,1,0,1,0,0,0,0,1,0]  # 1090879
pm5_2SF_PX1_diss[1,1,1,1,0,1,1,0,1,0,1,0,0,1,0,1,0,0,0,0,1,0]  # 1090927
pm5_2SF_PX1_diss[1,1,1,1,0,1,0,1,1,0,1,0,0,1,0,1,0,0,0,0,1,0]  # 1090991
pm5_2SF_PX1_diss[1,1,1,1,0,0,1,1,1,0,1,1,0,0,0,0,1,0,0,0,0,1]  # 2166223
pm5_2SF_PX1_diss[1,1,1,1,1,1,0,0,1,0,1,1,0,0,0,0,1,0,0,0,0,1]  # 2166079
pm5_2SF_PX1_diss[1,1,1,1,0,1,1,0,1,0,1,1,0,0,0,0,1,0,0,0,0,1]  # 2166127
pm5_2SF_PX1_diss[1,1,1,1,0,1,0,1,1,0,1,1,0,0,0,0,1,0,0,0,0,1]  # 2166191
pm5_2SF_PX1_diss[1,1,1,1,1,0,0,0,1,0,1,1,0,1,1,0,0,0,0,0,1,0]  # 1076511
pm5_2SF_PX1_diss[1,1,1,1,1,0,0,0,1,0,1,1,0,1,1,0,0,0,0,1,0,0]  # 552223
pm5_2SF_PX1_diss[1,1,1,1,1,0,0,0,1,0,2,1,0,1,1,0,0,0,0,1,0,0]  # 552223
pm5_2SF_PX1_diss[1,1,1,1,0,0,0,0,1,0,1,1,0,1,1,0,0,0,0,1,1,0]  # 1600783
pm5_2SF_PX1_diss[1,1,1,1,0,0,0,0,1,0,2,1,0,1,1,0,0,0,0,1,1,0]  # 1600783
pm5_2SF_PX1_diss[1,1,1,1,0,0,0,0,1,0,1,1,1,1,1,0,0,0,0,0,1,0]  # 1080591
pm5_2SF_PX1_diss[1,1,1,1,1,0,0,1,0,0,1,0,1,1,1,0,0,0,0,1,1,0]  # 1602719
pm5_2SF_PX1_diss[1,1,1,1,1,0,1,1,0,0,1,1,1,0,1,0,0,0,0,0,1,0]  # 1072351
pm5_2SF_PX1_diss[1,1,1,1,1,1,1,0,0,0,1,1,1,0,1,0,0,0,0,0,1,0]  # 1072255
pm5_2SF_PX1_diss[1,1,1,1,1,1,0,1,0,0,1,1,1,0,1,0,0,0,0,0,1,0]  # 1072319
pm5_2SF_PX1_diss[1,1,1,1,0,1,1,1,0,0,1,1,1,0,1,0,0,0,0,0,1,0]  # 1072367
pm5_2SF_PX1_diss[1,1,1,1,1,0,1,1,0,0,1,1,0,1,1,0,0,0,0,1,0,0]  # 552159
pm5_2SF_PX1_diss[1,1,1,1,1,1,1,0,0,0,1,1,0,1,1,0,0,0,0,1,0,0]  # 552063
pm5_2SF_PX1_diss[1,1,1,1,1,1,0,1,0,0,1,1,0,1,1,0,0,0,0,1,0,0]  # 552127
pm5_2SF_PX1_diss[1,1,1,1,0,1,1,1,0,0,1,1,0,1,1,0,0,0,0,1,0,0]  # 552175
pm5_2SF_PX1_diss[1,1,1,1,1,0,0,0,0,0,1,1,1,1,1,0,0,0,0,1,1,0]  # 1604639
pm5_2SF_PX1_diss[1,1,1,1,0,0,0,1,0,0,1,1,1,1,1,0,0,0,0,1,1,0]  # 1604751
pm5_2SF_PX1_diss[1,1,1,1,1,0,1,1,0,1,1,0,1,0,0,1,0,0,0,0,1,0]  # 1087199
pm5_2SF_PX1_diss[1,1,1,1,1,1,1,0,0,1,1,0,1,0,0,1,0,0,0,0,1,0]  # 1087103
pm5_2SF_PX1_diss[1,1,1,1,1,1,0,1,0,1,1,0,1,0,0,1,0,0,0,0,1,0]  # 1087167
pm5_2SF_PX1_diss[1,1,1,1,0,1,1,1,0,1,1,0,1,0,0,1,0,0,0,0,1,0]  # 1087215
pm5_2SF_PX1_diss[1,1,1,1,1,0,1,1,1,0,0,0,1,1,1,0,0,0,0,0,1,0]  # 1077727
pm5_2SF_PX1_diss[1,1,1,1,1,1,1,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0]  # 1077631
pm5_2SF_PX1_diss[1,1,1,1,1,1,0,1,1,0,0,0,1,1,1,0,0,0,0,0,1,0]  # 1077695
pm5_2SF_PX1_diss[1,1,1,1,0,1,1,1,1,0,0,0,1,1,1,0,0,0,0,0,1,0]  # 1077743
pm5_2SF_PX1_diss[1,1,1,1,0,0,0,0,1,0,0,1,1,1,1,0,1,0,0,1,0,1]  # 2717967
pm5_2SF_PX1_diss[1,1,1,1,1,0,1,1,1,0,1,0,0,1,0,1,0,0,0,0,1,0]  # 1091039
pm5_2SF_PX1_diss[1,1,1,1,1,1,1,0,1,0,1,0,0,1,0,1,0,0,0,0,1,0]  # 1090943
pm5_2SF_PX1_diss[1,1,1,1,1,1,0,1,1,0,1,0,0,1,0,1,0,0,0,0,1,0]  # 1091007
pm5_2SF_PX1_diss[1,1,1,1,0,1,1,1,1,0,1,0,0,1,0,1,0,0,0,0,1,0]  # 1091055
pm5_2SF_PX1_diss[1,1,1,1,1,0,0,0,1,0,1,0,1,1,1,0,0,0,0,1,1,0]  # 1602847
pm5_2SF_PX1_diss[1,1,1,1,1,0,1,1,1,0,1,1,0,0,0,0,1,0,0,0,0,1]  # 2166239
pm5_2SF_PX1_diss[1,1,1,1,1,1,1,0,1,0,1,1,0,0,0,0,1,0,0,0,0,1]  # 2166143
pm5_2SF_PX1_diss[1,1,1,1,1,1,0,1,1,0,1,1,0,0,0,0,1,0,0,0,0,1]  # 2166207
pm5_2SF_PX1_diss[1,1,1,1,0,1,1,1,1,0,1,1,0,0,0,0,1,0,0,0,0,1]  # 2166255
pm5_2SF_PX1_diss[1,1,1,1,1,0,1,0,1,0,1,1,0,1,1,0,0,0,0,0,1,0]  # 1076575
pm5_2SF_PX1_diss[1,1,1,1,1,0,0,0,1,0,1,1,0,1,1,0,0,0,0,1,1,0]  # 1600799
pm5_2SF_PX1_diss[1,1,1,1,0,0,0,0,1,0,1,1,0,1,0,1,1,0,1,0,0,1]  # 2469135
pm5_2SF_PX1_diss[1,1,1,1,1,0,0,0,1,0,1,1,1,1,1,0,0,0,0,0,1,0]  # 1080607
pm5_2SF_PX1_diss[1,1,1,1,0,0,0,0,1,0,1,1,1,1,1,0,0,0,0,1,1,0]  # 1604879


==> anc/masters/PX2_first_stage_37.txt <==
# First-stage master integrals of the dissipative 5PM-2SF family PX2 (Kira family pm5_2SF_PX2_diss; called NP2 in arXiv:2601.16256).
# Reduction: Kira, integration-by-parts identities seeded with r = 14, s = 1 (targets r = 13, s = 0, d = 0), on the four leading top sectors of the family,
# with Kira's automatic sector relations and sector symmetries included (Kira reports 'Sector relations: 48', 'Sector symmetries: 4').
# Result: 37 master integrals (Kira: 'Number of master integrals: 37').  This is a count at the stated seeding, not a minimal basis.
# One integral per line: pm5_2SF_PX2_diss[n_1,...,n_22] with n_i the exponent of propagator D_i (order of kira/integralfamilies.yaml and of
# families_dissipative.json; D_1..D_4 are cut), followed by '#' and the Kira sector number (sum of 2^(i-1) over the D_i with n_i > 0).
# For PX2 two further columns give the parity under u_i -> -u_i (even/odd) and the uncut linearized worldline propagators
# D_5..D_8 present in the integral's sector.
# Parity split: 12 even + 25 odd.
pm5_2SF_PX2_diss[1,1,1,1,1,1,1,1,1,0,0,0,1,1,0,0,1,0,1,0,0,0]  # 340479  even  uncut linearized: D5,D6,D7,D8
pm5_2SF_PX2_diss[2,1,1,1,1,1,1,1,1,0,0,0,1,1,0,0,1,0,1,0,0,0]  # 340479  odd   uncut linearized: D5,D6,D7,D8
pm5_2SF_PX2_diss[1,1,1,1,1,1,1,1,1,0,1,0,0,1,0,0,1,0,0,1,0,0]  # 599551  even  uncut linearized: D5,D6,D7,D8
pm5_2SF_PX2_diss[2,1,1,1,1,1,1,1,1,0,1,0,0,1,0,0,1,0,0,1,0,0]  # 599551  odd   uncut linearized: D5,D6,D7,D8
pm5_2SF_PX2_diss[1,1,1,1,0,0,0,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0]  # 1077519  even  uncut linearized: -
pm5_2SF_PX2_diss[1,1,1,2,0,0,0,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0]  # 1077519  odd   uncut linearized: -
pm5_2SF_PX2_diss[1,1,1,1,1,0,0,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0]  # 1077535  odd   uncut linearized: D5
pm5_2SF_PX2_diss[1,1,1,1,1,0,0,0,2,0,0,0,1,1,1,0,0,0,0,0,1,0]  # 1077535  odd   uncut linearized: D5
pm5_2SF_PX2_diss[1,1,1,1,1,0,0,0,1,0,0,0,2,1,1,0,0,0,0,0,1,0]  # 1077535  odd   uncut linearized: D5
pm5_2SF_PX2_diss[1,1,1,1,0,1,0,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0]  # 1077551  odd   uncut linearized: D6
pm5_2SF_PX2_diss[1,1,1,1,0,1,0,0,1,0,0,0,2,1,1,0,0,0,0,0,1,0]  # 1077551  odd   uncut linearized: D6
pm5_2SF_PX2_diss[1,1,1,1,0,1,0,0,1,0,0,0,1,2,1,0,0,0,0,0,1,0]  # 1077551  odd   uncut linearized: D6
pm5_2SF_PX2_diss[1,1,1,1,1,0,0,0,1,0,1,0,0,1,0,1,0,0,0,0,1,0]  # 1090847  odd   uncut linearized: D5
pm5_2SF_PX2_diss[1,1,1,1,0,1,0,0,1,0,1,0,0,1,0,1,0,0,0,0,1,0]  # 1090863  odd   uncut linearized: D6
pm5_2SF_PX2_diss[1,1,1,1,0,1,0,0,1,0,2,0,0,1,0,1,0,0,0,0,1,0]  # 1090863  odd   uncut linearized: D6
pm5_2SF_PX2_diss[1,1,1,1,0,1,0,0,1,0,1,0,0,2,0,1,0,0,0,0,1,0]  # 1090863  odd   uncut linearized: D6
pm5_2SF_PX2_diss[1,1,1,1,1,0,1,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0]  # 1077599  even  uncut linearized: D5,D7
pm5_2SF_PX2_diss[2,1,1,1,1,0,1,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0]  # 1077599  odd   uncut linearized: D5,D7
pm5_2SF_PX2_diss[1,1,1,1,1,1,0,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0]  # 1077567  even  uncut linearized: D5,D6
pm5_2SF_PX2_diss[1,1,1,1,0,1,1,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0]  # 1077615  even  uncut linearized: D6,D7
pm5_2SF_PX2_diss[1,1,1,1,0,2,1,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0]  # 1077615  odd   uncut linearized: D6,D7
pm5_2SF_PX2_diss[1,1,1,1,0,1,2,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0]  # 1077615  odd   uncut linearized: D6,D7
pm5_2SF_PX2_diss[1,1,1,1,0,1,0,1,1,0,0,0,1,1,1,0,0,0,0,0,1,0]  # 1077679  even  uncut linearized: D6,D8
pm5_2SF_PX2_diss[1,1,1,1,0,1,0,2,1,0,0,0,1,1,1,0,0,0,0,0,1,0]  # 1077679  odd   uncut linearized: D6,D8
pm5_2SF_PX2_diss[1,1,1,1,1,0,1,0,1,0,1,0,0,1,0,1,0,0,0,0,1,0]  # 1090911  even  uncut linearized: D5,D7
pm5_2SF_PX2_diss[1,1,1,1,1,1,0,0,1,0,1,0,0,1,0,1,0,0,0,0,1,0]  # 1090879  even  uncut linearized: D5,D6
pm5_2SF_PX2_diss[1,1,1,1,0,1,1,0,1,0,1,0,0,1,0,1,0,0,0,0,1,0]  # 1090927  even  uncut linearized: D6,D7
pm5_2SF_PX2_diss[1,1,1,1,0,2,1,0,1,0,1,0,0,1,0,1,0,0,0,0,1,0]  # 1090927  odd   uncut linearized: D6,D7
pm5_2SF_PX2_diss[2,1,1,1,0,1,1,0,1,0,1,0,0,1,0,1,0,0,0,0,1,0]  # 1090927  odd   uncut linearized: D6,D7
pm5_2SF_PX2_diss[1,1,1,1,1,0,0,1,1,0,1,0,0,1,0,1,0,0,0,0,1,0]  # 1090975  even  uncut linearized: D5,D8
pm5_2SF_PX2_diss[1,1,1,1,0,1,0,1,1,0,1,0,0,1,0,1,0,0,0,0,1,0]  # 1090991  even  uncut linearized: D6,D8
pm5_2SF_PX2_diss[1,1,1,1,0,1,0,2,1,0,1,0,0,1,0,1,0,0,0,0,1,0]  # 1090991  odd   uncut linearized: D6,D8
pm5_2SF_PX2_diss[1,1,1,1,0,2,0,1,1,0,1,0,0,1,0,1,0,0,0,0,1,0]  # 1090991  odd   uncut linearized: D6,D8
pm5_2SF_PX2_diss[1,1,1,1,1,1,1,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0]  # 1077631  odd   uncut linearized: D5,D6,D7
pm5_2SF_PX2_diss[1,1,1,1,1,1,1,0,1,0,1,0,0,1,0,1,0,0,0,0,1,0]  # 1090943  odd   uncut linearized: D5,D6,D7
pm5_2SF_PX2_diss[1,1,1,1,1,0,1,1,1,0,1,0,0,1,0,1,0,0,0,0,1,0]  # 1091039  odd   uncut linearized: D5,D7,D8
pm5_2SF_PX2_diss[1,1,1,1,1,1,0,1,1,0,1,0,0,1,0,1,0,0,0,0,1,0]  # 1091007  odd   uncut linearized: D5,D6,D8


==> anc/masters/PX2_first_stage_r15s2d2_37.txt <==
# First-stage master integrals of the dissipative 5PM-2SF family PX2 (Kira family pm5_2SF_PX2_diss; called NP2 in arXiv:2601.16256).
# Reduction: Kira, integration-by-parts identities seeded with r = 14, s = 1 together with r = 15, s = 2, d = 2 (targets r = 13, s = 0, d = 0), on the four leading top sectors of the family,
# with Kira's automatic sector relations and sector symmetries included (Kira reports 'Sector relations: 48', 'Sector symmetries: 4').
# Result: 37 master integrals (Kira: 'Number of master integrals: 37').  This is a count at the stated seeding, not a minimal basis.
# One integral per line: pm5_2SF_PX2_diss[n_1,...,n_22] with n_i the exponent of propagator D_i (order of kira/integralfamilies.yaml and of
# families_dissipative.json; D_1..D_4 are cut), followed by '#' and the Kira sector number (sum of 2^(i-1) over the D_i with n_i > 0).
# For PX2 two further columns give the parity under u_i -> -u_i (even/odd) and the uncut linearized worldline propagators
# D_5..D_8 present in the integral's sector.
# Parity split: 12 even + 25 odd.
pm5_2SF_PX2_diss[1,1,1,1,1,1,1,1,1,0,0,0,1,1,0,0,1,0,1,0,0,0]  # 340479  even  uncut linearized: D5,D6,D7,D8
pm5_2SF_PX2_diss[2,1,1,1,1,1,1,1,1,0,0,0,1,1,0,0,1,0,1,0,0,0]  # 340479  odd   uncut linearized: D5,D6,D7,D8
pm5_2SF_PX2_diss[1,1,1,1,1,1,1,1,1,0,1,0,0,1,0,0,1,0,0,1,0,0]  # 599551  even  uncut linearized: D5,D6,D7,D8
pm5_2SF_PX2_diss[2,1,1,1,1,1,1,1,1,0,1,0,0,1,0,0,1,0,0,1,0,0]  # 599551  odd   uncut linearized: D5,D6,D7,D8
pm5_2SF_PX2_diss[1,1,1,1,0,0,0,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0]  # 1077519  even  uncut linearized: -
pm5_2SF_PX2_diss[1,1,1,2,0,0,0,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0]  # 1077519  odd   uncut linearized: -
pm5_2SF_PX2_diss[1,1,1,1,1,0,0,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0]  # 1077535  odd   uncut linearized: D5
pm5_2SF_PX2_diss[1,1,1,1,1,0,0,0,2,0,0,0,1,1,1,0,0,0,0,0,1,0]  # 1077535  odd   uncut linearized: D5
pm5_2SF_PX2_diss[1,1,1,1,1,0,0,0,1,0,0,0,2,1,1,0,0,0,0,0,1,0]  # 1077535  odd   uncut linearized: D5
pm5_2SF_PX2_diss[1,1,1,1,0,1,0,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0]  # 1077551  odd   uncut linearized: D6
pm5_2SF_PX2_diss[1,1,1,1,0,1,0,0,1,0,0,0,2,1,1,0,0,0,0,0,1,0]  # 1077551  odd   uncut linearized: D6
pm5_2SF_PX2_diss[1,1,1,1,0,1,0,0,1,0,0,0,1,2,1,0,0,0,0,0,1,0]  # 1077551  odd   uncut linearized: D6
pm5_2SF_PX2_diss[1,1,1,1,1,0,0,0,1,0,1,0,0,1,0,1,0,0,0,0,1,0]  # 1090847  odd   uncut linearized: D5
pm5_2SF_PX2_diss[1,1,1,1,0,1,0,0,1,0,1,0,0,1,0,1,0,0,0,0,1,0]  # 1090863  odd   uncut linearized: D6
pm5_2SF_PX2_diss[1,1,1,1,0,1,0,0,1,0,2,0,0,1,0,1,0,0,0,0,1,0]  # 1090863  odd   uncut linearized: D6
pm5_2SF_PX2_diss[1,1,1,1,0,1,0,0,1,0,1,0,0,2,0,1,0,0,0,0,1,0]  # 1090863  odd   uncut linearized: D6
pm5_2SF_PX2_diss[1,1,1,1,1,0,1,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0]  # 1077599  even  uncut linearized: D5,D7
pm5_2SF_PX2_diss[2,1,1,1,1,0,1,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0]  # 1077599  odd   uncut linearized: D5,D7
pm5_2SF_PX2_diss[1,1,1,1,1,1,0,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0]  # 1077567  even  uncut linearized: D5,D6
pm5_2SF_PX2_diss[1,1,1,1,0,1,1,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0]  # 1077615  even  uncut linearized: D6,D7
pm5_2SF_PX2_diss[1,1,1,1,0,2,1,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0]  # 1077615  odd   uncut linearized: D6,D7
pm5_2SF_PX2_diss[1,1,1,1,0,1,2,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0]  # 1077615  odd   uncut linearized: D6,D7
pm5_2SF_PX2_diss[1,1,1,1,0,1,0,1,1,0,0,0,1,1,1,0,0,0,0,0,1,0]  # 1077679  even  uncut linearized: D6,D8
pm5_2SF_PX2_diss[1,1,1,1,0,1,0,2,1,0,0,0,1,1,1,0,0,0,0,0,1,0]  # 1077679  odd   uncut linearized: D6,D8
pm5_2SF_PX2_diss[1,1,1,1,1,0,1,0,1,0,1,0,0,1,0,1,0,0,0,0,1,0]  # 1090911  even  uncut linearized: D5,D7
pm5_2SF_PX2_diss[1,1,1,1,1,1,0,0,1,0,1,0,0,1,0,1,0,0,0,0,1,0]  # 1090879  even  uncut linearized: D5,D6
pm5_2SF_PX2_diss[1,1,1,1,0,1,1,0,1,0,1,0,0,1,0,1,0,0,0,0,1,0]  # 1090927  even  uncut linearized: D6,D7
pm5_2SF_PX2_diss[1,1,1,1,0,2,1,0,1,0,1,0,0,1,0,1,0,0,0,0,1,0]  # 1090927  odd   uncut linearized: D6,D7
pm5_2SF_PX2_diss[2,1,1,1,0,1,1,0,1,0,1,0,0,1,0,1,0,0,0,0,1,0]  # 1090927  odd   uncut linearized: D6,D7
pm5_2SF_PX2_diss[1,1,1,1,1,0,0,1,1,0,1,0,0,1,0,1,0,0,0,0,1,0]  # 1090975  even  uncut linearized: D5,D8
pm5_2SF_PX2_diss[1,1,1,1,0,1,0,1,1,0,1,0,0,1,0,1,0,0,0,0,1,0]  # 1090991  even  uncut linearized: D6,D8
pm5_2SF_PX2_diss[1,1,1,1,0,1,0,2,1,0,1,0,0,1,0,1,0,0,0,0,1,0]  # 1090991  odd   uncut linearized: D6,D8
pm5_2SF_PX2_diss[1,1,1,1,0,2,0,1,1,0,1,0,0,1,0,1,0,0,0,0,1,0]  # 1090991  odd   uncut linearized: D6,D8
pm5_2SF_PX2_diss[1,1,1,1,1,1,1,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0]  # 1077631  odd   uncut linearized: D5,D6,D7
pm5_2SF_PX2_diss[1,1,1,1,1,1,1,0,1,0,1,0,0,1,0,1,0,0,0,0,1,0]  # 1090943  odd   uncut linearized: D5,D6,D7
pm5_2SF_PX2_diss[1,1,1,1,1,0,1,1,1,0,1,0,0,1,0,1,0,0,0,0,1,0]  # 1091039  odd   uncut linearized: D5,D7,D8
pm5_2SF_PX2_diss[1,1,1,1,1,1,0,1,1,0,1,0,0,1,0,1,0,0,0,0,1,0]  # 1091007  odd   uncut linearized: D5,D6,D8


==> anc/masters/P_first_stage_195.txt <==
# First-stage master integrals of the dissipative 5PM-2SF family P (Kira family pm5_2SF_P_diss; called P in arXiv:2601.16256).
# Reduction: Kira, integration-by-parts identities seeded with r = 14, s = 0, d = 1 (targets r = 13, s = 0, d = 0), on the 56 leading top sectors of the family,
# with Kira's automatic sector relations and sector symmetries included (Kira reports 'Sector relations: 1885', 'Sector symmetries: 43').
# Result: 195 master integrals (Kira: 'Number of master integrals: 195').  This is a count at the stated seeding, not a minimal basis.
# One integral per line: pm5_2SF_P_diss[n_1,...,n_22] with n_i the exponent of propagator D_i (order of
# families_dissipative.json; D_1..D_4 are cut), followed by '#' and the Kira sector number (sum of 2^(i-1) over the D_i with n_i > 0).
pm5_2SF_P_diss[1,1,1,1,1,1,1,1,0,0,1,1,0,1,0,1,0,0,1,0,0,0]  # 306431
pm5_2SF_P_diss[1,1,1,1,1,1,1,1,0,0,1,1,1,0,0,0,1,0,1,0,0,0]  # 335103
pm5_2SF_P_diss[1,1,1,1,1,1,1,1,1,0,0,0,1,1,0,0,1,0,1,0,0,0]  # 340479
pm5_2SF_P_diss[1,1,1,1,1,0,1,0,1,0,1,1,1,1,0,0,1,0,1,0,0,0]  # 343391
pm5_2SF_P_diss[1,1,1,1,1,0,0,1,0,0,1,1,1,1,0,1,1,0,1,0,0,0]  # 375967
pm5_2SF_P_diss[1,1,1,1,1,0,0,0,1,0,1,1,1,1,0,1,1,0,1,0,0,0]  # 376095
pm5_2SF_P_diss[1,1,1,1,0,0,0,0,1,1,1,0,1,1,0,1,0,1,1,0,1,0]  # 1488655
pm5_2SF_P_diss[1,1,1,1,0,0,0,0,0,0,1,0,2,2,1,0,0,0,0,0,0,1]  # 2126863
pm5_2SF_P_diss[1,1,1,1,0,0,0,0,0,0,1,0,1,1,1,0,0,0,0,0,1,0]  # 1078287
pm5_2SF_P_diss[1,1,1,1,0,0,0,0,0,0,2,0,1,1,1,0,0,0,0,0,1,0]  # 1078287
pm5_2SF_P_diss[1,1,1,1,0,0,0,0,0,0,1,0,2,1,1,0,0,0,0,0,1,0]  # 1078287
pm5_2SF_P_diss[1,2,1,1,0,0,0,0,0,0,1,0,1,1,1,0,0,0,0,0,1,0]  # 1078287
pm5_2SF_P_diss[1,1,1,1,0,0,0,0,0,0,2,0,1,2,1,0,0,0,0,0,1,0]  # 1078287
pm5_2SF_P_diss[1,1,1,1,0,0,0,0,0,0,2,0,2,1,1,0,0,0,0,0,1,0]  # 1078287
pm5_2SF_P_diss[2,1,1,1,0,0,0,0,0,0,1,0,2,1,1,0,0,0,0,0,1,0]  # 1078287
pm5_2SF_P_diss[1,1,1,2,0,0,0,0,0,0,2,0,1,1,1,0,0,0,0,0,1,0]  # 1078287
pm5_2SF_P_diss[1,1,1,1,0,0,0,0,0,0,1,0,1,1,0,0,1,0,0,0,0,1]  # 2176015
pm5_2SF_P_diss[1,1,1,1,0,0,0,0,0,0,2,0,1,1,0,0,1,0,0,0,0,1]  # 2176015
pm5_2SF_P_diss[1,1,1,1,0,0,0,0,0,0,2,0,2,1,0,0,1,0,0,0,0,1]  # 2176015
pm5_2SF_P_diss[1,1,1,1,0,0,0,0,0,0,1,1,1,0,1,0,0,0,0,0,1,0]  # 1072143
pm5_2SF_P_diss[1,1,1,1,0,0,0,0,0,0,2,1,1,0,1,0,0,0,0,0,1,0]  # 1072143
pm5_2SF_P_diss[1,1,1,1,0,0,0,0,0,0,2,2,1,0,1,0,0,0,0,0,1,0]  # 1072143
pm5_2SF_P_diss[1,1,1,1,0,0,0,0,0,0,1,1,1,0,1,0,0,0,0,1,0,0]  # 547855
pm5_2SF_P_diss[1,1,1,1,0,0,0,0,0,0,2,1,1,0,1,0,0,0,0,1,0,0]  # 547855
pm5_2SF_P_diss[1,1,1,1,0,0,0,0,0,0,1,2,1,0,1,0,0,0,0,1,0,0]  # 547855
pm5_2SF_P_diss[1,1,1,1,0,0,0,0,0,0,2,2,1,0,1,0,0,0,0,1,0,0]  # 547855
pm5_2SF_P_diss[1,1,2,1,0,0,0,0,0,0,2,1,1,0,1,0,0,0,0,1,0,0]  # 547855
pm5_2SF_P_diss[1,1,1,1,0,0,0,0,0,0,1,1,1,0,0,1,0,0,0,0,0,1]  # 2137103
pm5_2SF_P_diss[1,1,1,1,0,0,0,0,0,0,2,1,1,0,0,1,0,0,0,0,0,1]  # 2137103
pm5_2SF_P_diss[1,1,1,1,0,0,0,0,0,0,2,2,1,0,0,1,0,0,0,0,0,1]  # 2137103
pm5_2SF_P_diss[1,1,1,1,0,0,0,0,0,0,2,2,1,0,0,1,0,0,1,0,0,0]  # 302095
pm5_2SF_P_diss[1,1,1,1,0,0,0,0,0,0,1,1,0,1,1,0,0,0,0,0,1,0]  # 1076239
pm5_2SF_P_diss[1,1,1,1,0,0,0,0,0,0,2,1,0,1,1,0,0,0,0,0,1,0]  # 1076239
pm5_2SF_P_diss[1,1,1,1,0,0,0,0,0,0,1,2,0,1,1,0,0,0,0,0,1,0]  # 1076239
pm5_2SF_P_diss[1,1,2,1,0,0,0,0,0,0,1,1,0,1,1,0,0,0,0,0,1,0]  # 1076239
pm5_2SF_P_diss[1,1,1,1,0,0,0,0,0,0,2,2,0,1,1,0,0,0,0,0,1,0]  # 1076239
pm5_2SF_P_diss[1,1,2,1,0,0,0,0,0,0,2,1,0,1,1,0,0,0,0,0,1,0]  # 1076239
pm5_2SF_P_diss[1,1,1,1,0,0,0,0,0,0,1,1,0,1,1,0,0,0,0,1,0,0]  # 551951
pm5_2SF_P_diss[1,1,1,1,0,0,0,0,0,0,2,1,0,1,1,0,0,0,0,1,0,0]  # 551951
pm5_2SF_P_diss[1,1,1,1,0,0,0,0,0,0,2,2,0,1,1,0,0,0,0,1,0,0]  # 551951
pm5_2SF_P_diss[1,1,1,1,0,0,0,0,0,0,1,1,0,1,0,0,1,0,0,0,0,1]  # 2173967
pm5_2SF_P_diss[1,1,1,1,0,0,0,0,0,0,2,1,0,1,0,0,1,0,0,0,0,1]  # 2173967
pm5_2SF_P_diss[2,1,1,1,0,0,0,0,0,0,1,1,0,1,0,0,1,0,0,0,0,1]  # 2173967
pm5_2SF_P_diss[1,1,1,1,0,0,0,0,0,0,2,2,0,1,0,0,1,0,0,0,0,1]  # 2173967
pm5_2SF_P_diss[2,1,1,1,0,0,0,0,0,0,1,2,0,1,0,0,1,0,0,0,0,1]  # 2173967
pm5_2SF_P_diss[1,1,1,1,0,0,0,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0]  # 1077519
pm5_2SF_P_diss[1,1,1,1,0,0,0,0,1,0,0,0,2,1,1,0,0,0,0,0,1,0]  # 1077519
pm5_2SF_P_diss[1,1,1,1,0,0,0,0,2,0,0,0,2,1,1,0,0,0,0,0,1,0]  # 1077519
pm5_2SF_P_diss[1,1,1,2,0,0,0,0,2,0,0,1,1,0,1,0,0,0,0,1,0,0]  # 547087
pm5_2SF_P_diss[1,1,1,1,1,0,0,0,0,0,1,0,1,1,1,0,0,0,0,0,1,0]  # 1078303
pm5_2SF_P_diss[1,1,1,1,1,0,0,0,0,0,2,0,1,1,1,0,0,0,0,0,1,0]  # 1078303
pm5_2SF_P_diss[1,1,1,1,1,0,0,0,0,0,1,0,1,2,1,0,0,0,0,0,1,0]  # 1078303
pm5_2SF_P_diss[1,1,1,2,1,0,0,0,0,0,1,0,1,1,1,0,0,0,0,0,1,0]  # 1078303
pm5_2SF_P_diss[1,1,1,1,1,0,0,0,0,0,1,0,2,2,1,0,0,0,0,0,1,0]  # 1078303
pm5_2SF_P_diss[1,1,1,1,1,0,0,0,0,0,1,0,2,1,1,0,0,0,0,0,2,0]  # 1078303
pm5_2SF_P_diss[1,1,1,2,1,0,0,0,0,0,1,0,1,2,1,0,0,0,0,0,1,0]  # 1078303
pm5_2SF_P_diss[1,1,1,1,0,0,1,0,0,0,1,0,1,1,1,0,0,0,0,0,1,0]  # 1078351
pm5_2SF_P_diss[1,1,1,1,0,0,1,0,0,0,2,0,1,1,1,0,0,0,0,0,1,0]  # 1078351
pm5_2SF_P_diss[1,1,1,1,0,0,1,0,0,0,1,0,2,1,1,0,0,0,0,0,1,0]  # 1078351
pm5_2SF_P_diss[1,1,1,1,0,0,1,0,0,0,2,0,2,1,1,0,0,0,0,0,1,0]  # 1078351
pm5_2SF_P_diss[2,1,1,1,0,0,1,0,0,0,2,0,1,1,1,0,0,0,0,0,1,0]  # 1078351
pm5_2SF_P_diss[2,1,1,1,0,0,1,0,0,0,1,0,1,2,1,0,0,0,0,0,1,0]  # 1078351
pm5_2SF_P_diss[2,1,1,1,0,0,1,0,0,0,1,0,2,1,1,0,0,0,0,0,1,0]  # 1078351
pm5_2SF_P_diss[1,1,1,1,0,0,0,0,0,0,1,0,1,1,1,0,0,0,0,1,1,0]  # 1602575
pm5_2SF_P_diss[1,1,1,1,0,0,0,0,0,0,2,0,1,1,1,0,0,0,0,1,1,0]  # 1602575
pm5_2SF_P_diss[1,1,1,1,0,0,0,0,0,0,1,0,1,1,1,0,1,0,0,0,0,1]  # 2192399
pm5_2SF_P_diss[1,1,1,1,0,0,0,0,0,0,1,0,2,1,1,0,1,0,0,0,0,1]  # 2192399
pm5_2SF_P_diss[1,1,1,1,1,0,0,0,0,0,1,1,1,0,1,0,0,0,0,0,1,0]  # 1072159
pm5_2SF_P_diss[1,1,1,1,1,0,0,0,0,0,1,2,1,0,1,0,0,0,0,0,1,0]  # 1072159
pm5_2SF_P_diss[1,1,1,1,1,0,0,0,0,0,1,1,2,0,1,0,0,0,0,0,1,0]  # 1072159
pm5_2SF_P_diss[1,1,1,1,1,0,0,0,0,0,2,2,1,0,1,0,0,0,0,0,1,0]  # 1072159
pm5_2SF_P_diss[1,1,1,1,1,0,0,0,0,0,1,2,2,0,1,0,0,0,0,0,1,0]  # 1072159
pm5_2SF_P_diss[1,1,1,1,0,1,0,0,0,0,1,1,1,0,1,0,0,0,0,0,1,0]  # 1072175
pm5_2SF_P_diss[1,1,1,1,0,1,0,0,0,0,2,1,1,0,1,0,0,0,0,0,1,0]  # 1072175
pm5_2SF_P_diss[1,1,1,1,0,0,1,0,0,0,2,2,1,0,1,0,0,0,0,0,1,0]  # 1072207
pm5_2SF_P_diss[1,1,1,1,0,0,0,1,0,0,2,2,1,0,1,0,0,0,0,0,1,0]  # 1072271
pm5_2SF_P_diss[1,1,1,1,0,0,0,1,0,0,1,2,1,0,2,0,0,0,0,0,1,0]  # 1072271
pm5_2SF_P_diss[1,1,1,1,1,0,0,0,0,0,1,1,1,0,1,0,0,0,0,1,0,0]  # 547871
pm5_2SF_P_diss[1,1,1,1,1,0,0,0,0,0,1,2,1,0,1,0,0,0,0,1,0,0]  # 547871
pm5_2SF_P_diss[1,1,1,1,1,0,0,0,0,0,1,1,2,0,1,0,0,0,0,1,0,0]  # 547871
pm5_2SF_P_diss[1,1,1,1,1,0,0,0,0,0,1,2,2,0,1,0,0,0,0,1,0,0]  # 547871
pm5_2SF_P_diss[1,1,1,1,0,0,0,1,0,0,1,1,1,0,1,0,0,0,0,1,0,0]  # 547983
pm5_2SF_P_diss[1,1,1,1,0,0,0,1,0,0,1,2,1,0,1,0,0,0,0,1,0,0]  # 547983
pm5_2SF_P_diss[1,1,1,1,0,0,0,1,0,0,2,2,1,0,1,0,0,0,0,1,0,0]  # 547983
pm5_2SF_P_diss[1,1,1,1,0,0,0,1,0,0,1,2,1,0,2,0,0,0,0,1,0,0]  # 547983
pm5_2SF_P_diss[2,1,1,1,0,0,0,0,0,0,1,2,1,0,0,1,0,0,1,0,0,1]  # 2399247
pm5_2SF_P_diss[1,1,2,1,0,0,0,0,0,0,1,2,1,0,0,1,0,0,1,0,0,1]  # 2399247
pm5_2SF_P_diss[1,1,1,1,1,0,0,0,0,0,1,1,0,1,1,0,0,0,0,0,1,0]  # 1076255
pm5_2SF_P_diss[1,1,1,1,1,0,0,0,0,0,1,2,0,1,1,0,0,0,0,0,1,0]  # 1076255
pm5_2SF_P_diss[1,1,2,1,1,0,0,0,0,0,1,1,0,1,1,0,0,0,0,0,1,0]  # 1076255
pm5_2SF_P_diss[1,1,1,1,0,0,1,0,0,0,2,2,0,1,1,0,0,0,0,0,1,0]  # 1076303
pm5_2SF_P_diss[1,1,1,1,0,0,0,1,0,0,1,1,0,1,1,0,0,0,0,0,1,0]  # 1076367
pm5_2SF_P_diss[1,1,1,1,0,0,0,1,0,0,1,2,0,1,1,0,0,0,0,0,1,0]  # 1076367
pm5_2SF_P_diss[1,1,1,1,0,0,0,1,0,0,2,2,0,1,1,0,0,0,0,0,1,0]  # 1076367
pm5_2SF_P_diss[1,1,1,1,0,0,0,1,0,0,1,2,0,1,2,0,0,0,0,0,1,0]  # 1076367
pm5_2SF_P_diss[1,1,1,1,1,0,0,0,0,0,1,1,0,1,1,0,0,0,0,1,0,0]  # 551967
pm5_2SF_P_diss[1,1,1,1,1,0,0,0,0,0,1,2,0,1,1,0,0,0,0,1,0,0]  # 551967
pm5_2SF_P_diss[1,1,1,1,1,0,0,0,0,0,2,2,0,1,1,0,0,0,0,1,0,0]  # 551967
pm5_2SF_P_diss[1,1,1,1,0,0,1,0,0,0,1,1,0,1,1,0,0,0,0,1,0,0]  # 552015
pm5_2SF_P_diss[1,1,1,1,0,0,1,0,0,0,2,1,0,1,1,0,0,0,0,1,0,0]  # 552015
pm5_2SF_P_diss[1,1,1,1,0,0,0,1,0,0,2,2,0,1,1,0,0,0,0,1,0,0]  # 552079
pm5_2SF_P_diss[1,1,1,1,0,0,0,1,0,0,1,2,0,1,2,0,0,0,0,1,0,0]  # 552079
pm5_2SF_P_diss[2,1,1,1,0,0,0,0,0,0,1,2,0,1,0,1,0,0,1,0,0,1]  # 2403343
pm5_2SF_P_diss[2,1,1,1,0,0,0,0,0,0,1,2,0,1,0,0,1,0,1,0,0,1]  # 2436111
pm5_2SF_P_diss[1,1,1,1,0,0,0,0,0,0,1,1,1,1,1,0,0,0,0,0,1,0]  # 1080335
pm5_2SF_P_diss[1,1,1,1,0,0,0,0,0,0,2,1,1,1,1,0,0,0,0,0,1,0]  # 1080335
pm5_2SF_P_diss[1,2,1,1,0,0,0,0,0,0,1,1,1,1,1,0,0,0,0,0,1,0]  # 1080335
pm5_2SF_P_diss[2,1,1,1,0,0,0,0,0,0,2,1,1,1,1,0,0,0,0,0,1,0]  # 1080335
pm5_2SF_P_diss[1,1,1,2,0,0,0,0,0,0,2,1,1,1,1,0,0,0,0,0,1,0]  # 1080335
pm5_2SF_P_diss[1,1,1,2,0,0,0,0,0,0,1,1,1,1,2,0,0,0,0,0,1,0]  # 1080335
pm5_2SF_P_diss[1,1,2,1,0,0,0,0,0,0,2,1,1,1,1,0,0,0,0,0,1,0]  # 1080335
pm5_2SF_P_diss[1,1,2,1,0,0,0,0,0,0,1,1,1,1,2,0,0,0,0,0,1,0]  # 1080335
pm5_2SF_P_diss[1,1,1,1,0,0,0,0,0,0,1,1,1,1,0,0,1,0,0,0,0,1]  # 2178063
pm5_2SF_P_diss[1,1,1,1,0,0,0,0,0,0,2,1,1,1,0,0,1,0,0,0,0,1]  # 2178063
pm5_2SF_P_diss[2,1,1,1,0,0,0,0,0,0,1,1,1,1,0,0,1,0,0,0,0,1]  # 2178063
pm5_2SF_P_diss[2,1,1,1,0,0,0,0,0,0,2,1,1,1,0,0,1,0,0,0,0,1]  # 2178063
pm5_2SF_P_diss[1,1,1,1,1,0,0,0,0,1,0,3,0,1,1,0,0,0,0,1,0,0]  # 551455
pm5_2SF_P_diss[1,1,1,1,0,1,0,0,0,2,0,2,0,1,1,0,0,0,0,1,0,0]  # 551471
pm5_2SF_P_diss[1,1,1,1,0,0,0,0,1,0,0,0,0,1,1,0,1,0,0,1,0,1]  # 2711823
pm5_2SF_P_diss[1,1,1,1,1,0,0,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0]  # 1077535
pm5_2SF_P_diss[1,1,1,1,1,0,0,0,1,0,0,0,2,1,1,0,0,0,0,0,1,0]  # 1077535
pm5_2SF_P_diss[1,1,1,1,1,0,0,0,1,0,0,0,2,2,1,0,0,0,0,0,1,0]  # 1077535
pm5_2SF_P_diss[1,1,1,1,0,1,0,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0]  # 1077551
pm5_2SF_P_diss[1,1,1,1,0,0,0,0,1,0,0,0,1,1,1,0,0,0,0,1,1,0]  # 1601807
pm5_2SF_P_diss[1,1,1,1,0,0,0,0,1,0,0,0,1,2,1,0,0,0,0,1,1,0]  # 1601807
pm5_2SF_P_diss[1,1,1,1,0,0,0,0,1,0,0,0,1,1,0,1,0,0,1,0,1,0]  # 1356047
pm5_2SF_P_diss[1,1,1,1,0,0,0,0,1,0,0,0,2,1,0,1,0,0,1,0,1,0]  # 1356047
pm5_2SF_P_diss[1,1,1,1,1,0,0,0,1,0,0,1,1,0,1,0,0,0,0,1,0,0]  # 547103
pm5_2SF_P_diss[1,1,1,1,1,0,0,0,2,0,0,1,1,0,1,0,0,0,0,1,0,0]  # 547103
pm5_2SF_P_diss[1,1,1,1,1,0,0,0,1,0,0,3,1,0,1,0,0,0,0,1,0,0]  # 547103
pm5_2SF_P_diss[1,1,1,1,0,0,0,0,1,0,1,1,0,1,1,0,0,0,0,0,1,0]  # 1076495
pm5_2SF_P_diss[1,1,1,1,0,0,0,0,1,0,2,1,0,1,1,0,0,0,0,0,1,0]  # 1076495
pm5_2SF_P_diss[1,1,1,1,0,0,0,0,1,0,1,1,0,1,1,0,0,0,0,1,0,0]  # 552207
pm5_2SF_P_diss[1,1,1,1,0,0,0,0,1,0,2,1,0,1,1,0,0,0,0,1,0,0]  # 552207
pm5_2SF_P_diss[1,1,1,2,0,0,0,0,1,0,2,1,0,1,1,0,0,0,0,1,0,0]  # 552207
pm5_2SF_P_diss[1,1,1,2,0,0,0,0,1,0,1,2,0,1,1,0,0,0,0,1,0,0]  # 552207
pm5_2SF_P_diss[1,1,1,1,1,0,1,0,0,0,1,0,1,1,1,0,0,0,0,0,1,0]  # 1078367
pm5_2SF_P_diss[1,1,1,1,1,0,1,0,0,0,2,0,1,1,1,0,0,0,0,0,1,0]  # 1078367
pm5_2SF_P_diss[1,1,1,1,1,0,0,0,0,0,1,0,1,1,1,0,0,0,0,1,1,0]  # 1602591
pm5_2SF_P_diss[1,1,1,1,0,0,0,1,0,0,1,0,1,1,1,0,0,0,0,1,1,0]  # 1602703
pm5_2SF_P_diss[1,1,1,1,1,1,0,0,0,0,1,1,1,0,1,0,0,0,0,0,1,0]  # 1072191
pm5_2SF_P_diss[1,1,1,1,1,0,1,0,0,0,1,1,1,0,1,0,0,0,0,0,1,0]  # 1072223
pm5_2SF_P_diss[1,1,1,1,1,0,1,0,0,0,1,1,2,0,1,0,0,0,0,0,1,0]  # 1072223
pm5_2SF_P_diss[1,1,1,1,0,1,1,0,0,0,1,1,1,0,1,0,0,0,0,0,1,0]  # 1072239
pm5_2SF_P_diss[1,1,1,1,0,1,1,0,0,0,2,1,1,0,1,0,0,0,0,0,1,0]  # 1072239
pm5_2SF_P_diss[1,1,1,1,0,1,0,1,0,0,1,1,1,0,1,0,0,0,0,0,1,0]  # 1072303
pm5_2SF_P_diss[1,1,1,1,1,0,0,1,0,0,1,1,1,0,1,0,0,0,0,1,0,0]  # 547999
pm5_2SF_P_diss[1,1,1,1,1,0,0,1,0,0,1,2,1,0,1,0,0,0,0,1,0,0]  # 547999
pm5_2SF_P_diss[1,1,1,1,1,0,0,1,0,0,1,1,0,1,1,0,0,0,0,0,1,0]  # 1076383
pm5_2SF_P_diss[1,1,1,1,1,0,0,1,0,0,1,2,0,1,1,0,0,0,0,0,1,0]  # 1076383
pm5_2SF_P_diss[1,1,1,1,1,1,0,0,0,0,1,1,0,1,1,0,0,0,0,1,0,0]  # 551999
pm5_2SF_P_diss[1,1,1,1,1,0,1,0,0,0,1,1,0,1,1,0,0,0,0,1,0,0]  # 552031
pm5_2SF_P_diss[1,1,1,1,0,1,1,0,0,0,1,1,0,1,1,0,0,0,0,1,0,0]  # 552047
pm5_2SF_P_diss[1,1,1,1,0,1,1,0,0,0,2,1,0,1,1,0,0,0,0,1,0,0]  # 552047
pm5_2SF_P_diss[1,1,1,1,0,0,1,1,0,0,1,1,0,1,1,0,0,0,0,1,0,0]  # 552143
pm5_2SF_P_diss[1,1,1,1,1,0,0,0,0,0,1,1,1,1,1,0,0,0,0,0,1,0]  # 1080351
pm5_2SF_P_diss[1,1,1,2,1,0,0,0,0,0,1,1,1,1,1,0,0,0,0,0,1,0]  # 1080351
pm5_2SF_P_diss[1,1,2,1,1,0,0,0,0,0,1,1,1,1,1,0,0,0,0,0,1,0]  # 1080351
pm5_2SF_P_diss[1,1,1,1,0,0,0,0,0,0,1,1,1,1,1,0,0,0,0,1,1,0]  # 1604623
pm5_2SF_P_diss[1,1,1,1,0,0,0,0,0,0,2,1,1,1,1,0,0,0,0,1,1,0]  # 1604623
pm5_2SF_P_diss[1,1,1,1,0,0,0,0,0,0,1,1,1,1,0,1,1,0,0,0,0,1]  # 2210831
pm5_2SF_P_diss[1,1,1,1,0,0,0,0,0,0,2,1,1,1,0,1,1,0,0,0,0,1]  # 2210831
pm5_2SF_P_diss[1,1,1,1,1,1,0,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0]  # 1077567
pm5_2SF_P_diss[1,1,1,1,1,0,1,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0]  # 1077599
pm5_2SF_P_diss[1,1,1,1,1,0,1,0,1,0,0,0,2,1,1,0,0,0,0,0,1,0]  # 1077599
pm5_2SF_P_diss[1,1,1,1,0,1,1,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0]  # 1077615
pm5_2SF_P_diss[1,1,1,1,0,1,0,1,1,0,0,0,1,1,1,0,0,0,0,0,1,0]  # 1077679
pm5_2SF_P_diss[1,1,1,1,1,0,0,0,1,0,0,0,1,1,1,0,0,0,0,1,1,0]  # 1601823
pm5_2SF_P_diss[1,1,1,1,1,0,0,0,1,0,0,0,1,2,1,0,0,0,0,1,1,0]  # 1601823
pm5_2SF_P_diss[1,1,1,1,0,1,0,0,1,0,0,0,1,1,0,1,0,0,1,0,1,0]  # 1356079
pm5_2SF_P_diss[1,1,1,1,0,0,0,0,1,0,0,0,1,1,1,0,1,0,0,1,0,1]  # 2715919
pm5_2SF_P_diss[1,1,1,1,0,0,0,0,1,0,0,0,1,1,0,1,1,0,1,0,0,1]  # 2470159
pm5_2SF_P_diss[1,1,1,1,0,0,0,0,1,0,0,1,1,1,0,0,1,0,1,0,0,1]  # 2439439
pm5_2SF_P_diss[1,1,1,1,1,0,0,0,1,0,1,1,0,1,1,0,0,0,0,0,1,0]  # 1076511
pm5_2SF_P_diss[1,1,1,1,1,0,0,0,1,0,1,1,0,1,1,0,0,0,0,1,0,0]  # 552223
pm5_2SF_P_diss[1,1,1,1,1,0,0,0,1,0,2,1,0,1,1,0,0,0,0,1,0,0]  # 552223
pm5_2SF_P_diss[1,1,1,1,0,0,0,0,1,0,1,1,0,1,1,0,0,0,0,1,1,0]  # 1600783
pm5_2SF_P_diss[1,1,1,1,0,0,0,0,1,0,2,1,0,1,1,0,0,0,0,1,1,0]  # 1600783
pm5_2SF_P_diss[1,1,1,1,0,0,0,0,1,0,1,1,1,1,1,0,0,0,0,0,1,0]  # 1080591
pm5_2SF_P_diss[1,1,1,1,1,0,0,1,0,0,1,0,1,1,1,0,0,0,0,1,1,0]  # 1602719
pm5_2SF_P_diss[1,1,1,1,1,1,1,0,0,0,1,1,1,0,1,0,0,0,0,0,1,0]  # 1072255
pm5_2SF_P_diss[1,1,1,1,1,1,0,1,0,0,1,1,1,0,1,0,0,0,0,0,1,0]  # 1072319
pm5_2SF_P_diss[1,1,1,1,1,1,1,0,0,0,1,1,0,1,1,0,0,0,0,1,0,0]  # 552063
pm5_2SF_P_diss[1,1,1,1,1,0,1,1,0,0,1,1,0,1,1,0,0,0,0,1,0,0]  # 552159
pm5_2SF_P_diss[1,1,1,1,1,0,0,0,0,0,1,1,1,1,1,0,0,0,0,1,1,0]  # 1604639
pm5_2SF_P_diss[1,1,1,1,0,0,0,1,0,0,1,1,1,1,1,0,0,0,0,1,1,0]  # 1604751
pm5_2SF_P_diss[1,1,1,1,1,1,1,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0]  # 1077631
pm5_2SF_P_diss[1,1,1,1,1,1,0,1,1,0,0,0,1,1,1,0,0,0,0,0,1,0]  # 1077695
pm5_2SF_P_diss[1,1,1,1,0,0,0,0,1,0,0,1,1,1,1,0,1,0,0,1,0,1]  # 2717967
pm5_2SF_P_diss[1,1,1,1,1,0,0,0,1,0,1,0,1,1,1,0,0,0,0,1,1,0]  # 1602847
pm5_2SF_P_diss[1,1,1,1,1,0,1,0,1,0,1,1,0,1,1,0,0,0,0,0,1,0]  # 1076575
pm5_2SF_P_diss[1,1,1,1,1,0,0,0,1,0,1,1,0,1,1,0,0,0,0,1,1,0]  # 1600799
pm5_2SF_P_diss[1,1,1,1,0,0,0,0,1,0,1,1,0,1,0,1,1,0,1,0,0,1]  # 2469135
pm5_2SF_P_diss[1,1,1,1,1,0,0,0,1,0,1,1,1,1,1,0,0,0,0,0,1,0]  # 1080607
pm5_2SF_P_diss[1,1,1,1,0,0,0,0,1,0,1,1,1,1,1,0,0,0,0,1,1,0]  # 1604879


==> anc/masters/t40_duhr_map_point.json <==
{
 "title": "The first seven elements of the maximal-cut basis of Duhr et al. (arXiv:2503.20655) in the nine master integrals of the even topology-40 (Apery) sector, at one kinematic point",
 "paper": "M. D. Schwartz, Landau singularity of the K3 maximal cut in black-hole scattering at fifth post-Minkowskian order: Sec. 4.6 and Appendix B.3",
 "point": {
  "gamma": "23/17",
  "d": "97/23"
 },
 "conventions": {
  "J": "J[n_1,...,n_22]: integral of the even topology-40 sector on its maximal cut, n_i = exponent of the propagator P_i of masters/t40_even_44_eleven.txt (negative n_i = numerator power); J[corner] = J[1,1,1,1,1,1,1,1,1,1,0,...,0]",
  "INT": "INT[m_1,...,m_22]: integral of Duhr et al. over their propagators (their ancillary file; Appendix B.3 of the paper).  Under the change of loop momenta of Appendix B.3 their ten sector lines map onto P_1..P_10, the four cut linear ones as D = +-P/2, so that INT[corner] = 2^4 J[corner]",
  "basis_of_Duhr_et_al": "their nine basis elements are the eight integrals INT listed under elements and the first and second x-derivatives of the first of them, with prefactors rational in x and eps, gamma = (x + 1/x)/2.  The rows of this file are these building blocks without the prefactors; at this point they span the same space as their basis elements 1 to 7",
  "columns": "the nine master integrals that remain when the worldline exchange is imposed: entries 1, 2, 3, 4, 6, 7, 8, 9, 11 of masters/t40_even_44_eleven.txt, in this order (field masters; reduction_label is the integer label of the integral in the reduction)",
  "rows": "rows[u_i][j-1] = coefficient of the master integral of column j in the reduction of u_i: exact rational numbers at the point given above",
  "elements": "elements[u_i].in_our_integrals = the definition of u_i before reduction, as a list of pairs (coefficient, exponent vector of J) at gamma = 23/17",
  "normalization": "Rows u1, u4, u5, u6, u7 are integrals INT of Duhr et al. in their own normalization (u1 = INT[corner] = 16 J[corner]).  Rows u2 and u3 are derivatives of OUR corner integral J[corner], u2 = (1 - gamma^2) dJ[corner]/dgamma and u3 = (1 - gamma^2)^2 d^2J[corner]/dgamma^2, and are therefore NOT in the normalization of the other rows: the same derivatives of INT[corner] are 16 u2 and 16 u3.  Ranks and spans do not depend on this choice"
 },
 "masters": [
  {
   "column": 1,
   "entry_of_t40_even_44_eleven": 1,
   "J": [
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   "description": "corner integral",
   "reduction_label": 1
  },
  {
   "column": 2,
   "entry_of_t40_even_44_eleven": 2,
   "J": [
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   "description": "dot on P_6",
   "reduction_label": 91
  },
  {
   "column": 3,
   "entry_of_t40_even_44_eleven": 3,
   "J": [
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   "description": "dot on P_5",
   "reduction_label": 92
  },
  {
   "column": 4,
   "entry_of_t40_even_44_eleven": 4,
   "J": [
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   "description": "dot on P_4",
   "reduction_label": 93
  },
  {
   "column": 5,
   "entry_of_t40_even_44_eleven": 6,
   "J": [
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    0,
    0,
    -1,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   "description": "dot on P_10; numerator P_13",
   "reduction_label": 97
  },
  {
   "column": 6,
   "entry_of_t40_even_44_eleven": 7,
   "J": [
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    0,
    0,
    0,
    -1,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   "description": "dot on P_10; numerator P_14",
   "reduction_label": 98
  },
  {
   "column": 7,
   "entry_of_t40_even_44_eleven": 8,
   "J": [
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    0,
    0,
    0,
    0,
    -1,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   "description": "dot on P_10; numerator P_15",
   "reduction_label": 99
  },
  {
   "column": 8,
   "entry_of_t40_even_44_eleven": 9,
   "J": [
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    0,
    0,
    0,
    0,
    0,
    -1,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   "description": "dot on P_10; numerator P_16",
   "reduction_label": 100
  },
  {
   "column": 9,
   "entry_of_t40_even_44_eleven": 11,
   "J": [
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    0,
    0,
    0,
    0,
    -1,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   "description": "dot on P_9; numerator P_15",
   "reduction_label": 103
  }
 ],
 "elements": {
  "u1": {
   "is": "the integral INT of Duhr et al. given under INT (the corner integral in their propagators)",
   "INT": [
    [
     1,
     1,
     1,
     1,
     0,
     0,
     0,
     0,
     1,
     0,
     0,
     1,
     1,
     1,
     1,
     0,
     0,
     0,
     0,
     0,
     0,
     1
    ]
   ],
   "in_our_integrals": [
    [
     "16",
     [
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
     ]
    ]
   ],
   "reduced": true
  },
  "u2": {
   "is": "(1 - gamma^2) d/dgamma of our corner integral J[corner], the derivative taken under the integral sign, at gamma = 23/17",
   "in_our_integrals": [
    [
     "-1/2",
     [
      1,
      1,
      1,
      1,
      1,
      1,
      2,
      1,
      1,
      1,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
     ]
    ],
    [
     "-1/2",
     [
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      2,
      1,
      1,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
     ]
    ],
    [
     "-1/2",
     [
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      2,
      1,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
     ]
    ],
    [
     "-1/2",
     [
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      2,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0
     ]
    ],
    [
     "-1/2",
     [
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      2,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
     ]
    ],
    [
     "46/17",
     [
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
     ]
    ]
   ],
   "reduced": true
  },
  "u3": {
   "is": "(1 - gamma^2)^2 d^2/dgamma^2 of our corner integral J[corner], the derivatives taken under the integral sign, at gamma = 23/17",
   "in_our_integrals": [
    [
     "1/2",
     [
      1,
      1,
      1,
      1,
      1,
      1,
      3,
      1,
      1,
      1,
      0,
      0,
      0,
      0,
      -2,
      0,
      0,
      0,
      0,
      0,
      0,
      0
     ]
    ],
    [
     "1/2",
     [
      1,
      1,
      1,
      1,
      1,
      1,
      2,
      2,
      1,
      1,
      0,
      0,
      0,
      -1,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
     ]
    ],
    [
     "1/2",
     [
      1,
      1,
      1,
      1,
      1,
      1,
      2,
      1,
      2,
      1,
      0,
      0,
      -1,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
     ]
    ],
    [
     "1/2",
     [
      1,
      1,
      1,
      1,
      1,
      1,
      2,
      1,
      1,
      2,
      0,
      0,
      0,
      0,
      -1,
      -1,
      0,
      0,
      0,
      0,
      0,
      0
     ]
    ],
    [
     "1/2",
     [
      1,
      1,
      1,
      1,
      1,
      1,
      2,
      1,
      1,
      2,
      0,
      0,
      -1,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
     ]
    ],
    [
     "1/2",
     [
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      3,
      1,
      1,
      0,
      0,
      0,
      -2,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
     ]
    ],
    [
     "1/2",
     [
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      2,
      2,
      1,
      0,
      0,
      -1,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
     ]
    ],
    [
     "1/2",
     [
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      2,
      1,
      2,
      0,
      0,
      0,
      -1,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0
     ]
    ],
    [
     "1/2",
     [
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      2,
      1,
      2,
      0,
      0,
      -1,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
     ]
    ],
    [
     "1/2",
     [
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      3,
      1,
      0,
      0,
      -2,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
     ]
    ],
    [
     "1/2",
     [
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      2,
      2,
      0,
      0,
      -1,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0
     ]
    ],
    [
     "1/2",
     [
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      2,
      2,
      0,
      0,
      -2,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
     ]
    ],
    [
     "1/2",
     [
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      3,
      0,
      0,
      0,
      0,
      0,
      -2,
      0,
      0,
      0,
      0,
      0,
      0
     ]
    ],
    [
     "1",
     [
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      3,
      0,
      0,
      -1,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0
     ]
    ],
    [
     "1/2",
     [
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      3,
      0,
      0,
      -2,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
     ]
    ],
    [
     "-69/17",
     [
      1,
      1,
      1,
      1,
      1,
      1,
      2,
      1,
      1,
      1,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
     ]
    ],
    [
     "-1/2",
     [
      1,
      1,
      1,
      1,
      1,
      1,
      2,
      1,
      1,
      1,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
     ]
    ],
    [
     "-69/17",
     [
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      2,
      1,
      1,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
     ]
    ],
    [
     "-1/2",
     [
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      2,
      1,
      1,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
     ]
    ],
    [
     "-1/2",
     [
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      2,
      1,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
     ]
    ],
    [
     "-69/17",
     [
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      2,
      1,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
     ]
    ],
    [
     "-69/17",
     [
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      2,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0
     ]
    ],
    [
     "-1/2",
     [
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      2,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
     ]
    ],
    [
     "-69/17",
     [
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      2,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
     ]
    ],
    [
     "7215/578",
     [
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
     ]
    ]
   ],
   "reduced": true
  },
  "u4": {
   "is": "the integral INT of Duhr et al. given under INT",
   "INT": [
    [
     1,
     1,
     1,
     1,
     0,
     0,
     0,
     0,
     1,
     0,
     0,
     2,
     1,
     1,
     1,
     0,
     0,
     0,
     0,
     0,
     0,
     1
    ]
   ],
   "in_our_integrals": [
    [
     "16",
     [
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
     ]
    ]
   ],
   "reduced": true
  },
  "u5": {
   "is": "the integral INT of Duhr et al. given under INT",
   "INT": [
    [
     1,
     1,
     1,
     1,
     0,
     0,
     0,
     0,
     1,
     0,
     0,
     1,
     1,
     1,
     1,
     0,
     0,
     0,
     0,
     0,
     0,
     2
    ]
   ],
   "in_our_integrals": [
    [
     "16",
     [
      1,
      1,
      1,
      1,
      2,
      1,
      1,
      1,
      1,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
     ]
    ]
   ],
   "reduced": true
  },
  "u6": {
   "is": "the integral INT of Duhr et al. given under INT",
   "INT": [
    [
     1,
     1,
     1,
     1,
     -1,
     0,
     0,
     -1,
     1,
     0,
     0,
     1,
     1,
     1,
     2,
     0,
     0,
     0,
     0,
     0,
     0,
     2
    ]
   ],
   "in_our_integrals": [
    [
     "-4",
     [
      1,
      1,
      2,
      1,
      2,
      1,
      1,
      1,
      1,
      1,
      0,
      0,
      -1,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
     ]
    ]
   ],
   "reduced": true
  },
  "u7": {
   "is": "the sum of the two integrals INT of Duhr et al. given under INT",
   "INT": [
    [
     1,
     1,
     1,
     2,
     0,
     0,
     0,
     -1,
     1,
     0,
     0,
     2,
     1,
     1,
     1,
     0,
     0,
     0,
     0,
     0,
     0,
     1
    ],
    [
     1,
     1,
     1,
     2,
     0,
     0,
     0,
     -1,
     2,
     0,
     0,
     1,
     1,
     1,
     1,
     0,
     0,
     0,
     0,
     0,
     0,
     1
    ]
   ],
   "in_our_integrals": [
    [
     "16",
     [
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      2,
      1,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
     ]
    ],
    [
     "16",
     [
      1,
      1,
      1,
      2,
      1,
      1,
      1,
      1,
      2,
      1,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
     ]
    ]
   ],
   "reduced": true
  },
  "u8": {
   "is": "the integral INT of Duhr et al. given under INT",
   "INT": [
    [
     1,
     2,
     2,
     1,
     0,
     0,
     0,
     0,
     1,
     0,
     -1,
     1,
     1,
     1,
     1,
     0,
     0,
     0,
     0,
     0,
     0,
     1
    ]
   ],
   "in_our_integrals": [
    [
     "-64",
     [
      1,
      1,
      1,
      1,
      1,
      1,
      2,
      1,
      1,
      2,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
     ]
    ]
   ],
   "reduced": false,
   "why_not_reduced": "contains the numerator P_11, which lies outside the numerator set P_13..P_16 seeded in the reduction"
  },
  "u9": {
   "is": "the integral INT of Duhr et al. given under INT",
   "INT": [
    [
     1,
     1,
     1,
     1,
     0,
     0,
     0,
     0,
     2,
     0,
     0,
     1,
     1,
     1,
     1,
     0,
     0,
     -1,
     0,
     0,
     0,
     1
    ]
   ],
   "in_our_integrals": [
    [
     "16",
     [
      1,
      1,
      1,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      0
     ]
    ]
   ],
   "reduced": false,
   "why_not_reduced": "contains the numerator P_18, which lies outside the numerator set P_13..P_16 seeded in the reduction"
  }
 },
 "rows": {
  "u1": [
   "16",
   "0",
   "0",
   "0",
   "0",
   "0",
   "0",
   "0",
   "0"
  ],
  "u2": [
   "46/17",
   "0",
   "0",
   "0",
   "-2",
   "0",
   "0",
   "-2",
   "0"
  ],
  "u3": [
   "374636/458643",
   "0",
   "-120/23",
   "2400/6647",
   "-820/51",
   "848/115",
   "1232/115",
   "-820/51",
   "224/23"
  ],
  "u4": [
   "0",
   "0",
   "0",
   "16",
   "0",
   "0",
   "0",
   "0",
   "0"
  ],
  "u5": [
   "0",
   "0",
   "16",
   "0",
   "0",
   "0",
   "0",
   "0",
   "0"
  ],
  "u6": [
   "1281738240/59776471",
   "0",
   "40798080/2598977",
   "-3456000/2598977",
   "165120/6647",
   "-15074304/2598977",
   "-78683136/2598977",
   "165120/6647",
   "-55695360/2598977"
  ],
  "u7": [
   "128191892552/2194768629",
   "2850016/406755",
   "170523056/3118455",
   "87254912/31808241",
   "20470544/244053",
   "43879448/9355365",
   "-22120672/9355365",
   "17675336/244053",
   "-126242816/1871073"
  ]
 },
 "rank": {
  "rank_u1_to_u7": 7,
  "rank_u1_u2_u3": 3,
  "second_value_of_d": {
   "d": "113/31",
   "rank": 7
  },
  "statement": "the seven rows are linearly independent (ranks recomputed over the rational numbers from the entries of rows); at the second value of d the rank of u1..u7 was computed modulo one prime"
 },
 "span": {
  "master_integrals_in_the_span_of_u1_to_u7": [
   1,
   3,
   4
  ],
  "support": {
   "u1": [
    1
   ],
   "u2": [
    1,
    6,
    9
   ],
   "u3": [
    1,
    3,
    4,
    6,
    7,
    8,
    9,
    11
   ],
   "u4": [
    4
   ],
   "u5": [
    3
   ],
   "u6": [
    1,
    3,
    4,
    6,
    7,
    8,
    9,
    11
   ],
   "u7": [
    1,
    2,
    3,
    4,
    6,
    7,
    8,
    9,
    11
   ]
  },
  "definition": "entries of masters/t40_even_44_eleven.txt: those master integrals that lie in the span of the seven rows, and, for each row, those on which it has a nonzero coefficient"
 },
 "reconstruction": {
  "method": "the system of integration-by-parts identities with the exchange relations was solved at gamma = 23/17 and d = 97/23 modulo three 63-bit primes; every coefficient was reconstructed as a rational number from the residues modulo the first two and compared with its residue modulo the third",
  "primes": [
   9223372036854771977,
   9223372036854771973,
   9223372036854771953
  ],
  "prime_not_used_in_the_reconstruction": 9223372036854771953,
  "entries": 63
 },
 "not_reduced": {
  "elements": [
   "u8",
   "u9"
  ],
  "statement": "u8 and u9 contain the numerators P_11 and P_18 and are not reduced onto the nine master integrals by this system"
 }
}


==> anc/masters/t40_duhr_map_u8_u9.json <==
{
 "title": "The integrals of the eighth and ninth elements of the maximal-cut basis of Duhr et al. (arXiv:2503.20655) in the nine master integrals of the even topology-40 (Apery) sector",
 "paper": "M. D. Schwartz, Landau singularity of the K3 maximal cut in black-hole scattering at fifth post-Minkowskian order: Sec. 4.6 and Appendix B.3",
 "point": {
  "gamma": "23/17",
  "d": "97/23"
 },
 "conventions": {
  "columns": "the nine master integrals of masters/t40_duhr_map_point.json, in the same order: entries 1, 2, 3, 4, 6, 7, 8, 9, 11 of masters/t40_even_44_eleven.txt",
  "rows": "rows[u_i][j-1] = coefficient of the master integral of column j in the reduction of u_i at the point given above; u8 = -64 J[...] and u9 = 16 J[...] are the integrals INT of Duhr et al. given under elements, without the prefactors (rational in x and eps) of their basis elements",
  "functions_of_d": "coefficient = numerator / denominator, polynomials in the spacetime dimension d, at gamma = 23/17",
  "system": "the system of masters/t40_duhr_map_point.json extended by the identities of the seeds with one power of P_11 or P_18, at most four dots and at most three powers of P_13..P_16, and by their exchange relations"
 },
 "masters": [
  {
   "column": 1,
   "entry_of_t40_even_44_eleven": 1,
   "J": [
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   "description": "corner integral",
   "reduction_label": 1
  },
  {
   "column": 2,
   "entry_of_t40_even_44_eleven": 2,
   "J": [
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   "description": "dot on P_6",
   "reduction_label": 91
  },
  {
   "column": 3,
   "entry_of_t40_even_44_eleven": 3,
   "J": [
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   "description": "dot on P_5",
   "reduction_label": 92
  },
  {
   "column": 4,
   "entry_of_t40_even_44_eleven": 4,
   "J": [
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   "description": "dot on P_4",
   "reduction_label": 93
  },
  {
   "column": 5,
   "entry_of_t40_even_44_eleven": 6,
   "J": [
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    0,
    0,
    -1,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   "description": "dot on P_10; numerator P_13",
   "reduction_label": 97
  },
  {
   "column": 6,
   "entry_of_t40_even_44_eleven": 7,
   "J": [
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    0,
    0,
    0,
    -1,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   "description": "dot on P_10; numerator P_14",
   "reduction_label": 98
  },
  {
   "column": 7,
   "entry_of_t40_even_44_eleven": 8,
   "J": [
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    0,
    0,
    0,
    0,
    -1,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   "description": "dot on P_10; numerator P_15",
   "reduction_label": 99
  },
  {
   "column": 8,
   "entry_of_t40_even_44_eleven": 9,
   "J": [
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    0,
    0,
    0,
    0,
    0,
    -1,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   "description": "dot on P_10; numerator P_16",
   "reduction_label": 100
  },
  {
   "column": 9,
   "entry_of_t40_even_44_eleven": 11,
   "J": [
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    0,
    0,
    0,
    0,
    -1,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   "description": "dot on P_9; numerator P_15",
   "reduction_label": 103
  }
 ],
 "elements": {
  "u8": {
   "is": "the integral INT of Duhr et al. given under INT",
   "INT": [
    [
     1,
     2,
     2,
     1,
     0,
     0,
     0,
     0,
     1,
     0,
     -1,
     1,
     1,
     1,
     1,
     0,
     0,
     0,
     0,
     0,
     0,
     1
    ]
   ],
   "entry_of_table_S5duhr": 7,
   "in_our_integrals": [
    [
     "-64",
     [
      1,
      1,
      1,
      1,
      1,
      1,
      2,
      1,
      1,
      2,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
     ]
    ]
   ],
   "reduced": true
  },
  "u9": {
   "is": "the integral INT of Duhr et al. given under INT",
   "INT": [
    [
     1,
     1,
     1,
     1,
     0,
     0,
     0,
     0,
     2,
     0,
     0,
     1,
     1,
     1,
     1,
     0,
     0,
     -1,
     0,
     0,
     0,
     1
    ]
   ],
   "entry_of_table_S5duhr": 8,
   "in_our_integrals": [
    [
     "16",
     [
      1,
      1,
      1,
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      0
     ]
    ]
   ],
   "reduced": true
  }
 },
 "rows": {
  "u8": [
   "0",
   "0",
   "0",
   "0",
   "-160/23",
   "0",
   "0",
   "0",
   "0"
  ],
  "u9": [
   "-51794/3105",
   "0",
   "-1156/75",
   "-16/3",
   "1564/135",
   "578/45",
   "16184/225",
   "-782/135",
   "0"
  ]
 },
 "functions_of_d": {
  "u8": [
   {
    "entry_of_t40_even_44_eleven": 1,
    "numerator": "0",
    "denominator": "(1)"
   },
   {
    "entry_of_t40_even_44_eleven": 2,
    "numerator": "0",
    "denominator": "(1)"
   },
   {
    "entry_of_t40_even_44_eleven": 3,
    "numerator": "0",
    "denominator": "(1)"
   },
   {
    "entry_of_t40_even_44_eleven": 4,
    "numerator": "0",
    "denominator": "(1)"
   },
   {
    "entry_of_t40_even_44_eleven": 6,
    "numerator": "(128) + (-32)*d",
    "denominator": "(1)"
   },
   {
    "entry_of_t40_even_44_eleven": 7,
    "numerator": "0",
    "denominator": "(1)"
   },
   {
    "entry_of_t40_even_44_eleven": 8,
    "numerator": "0",
    "denominator": "(1)"
   },
   {
    "entry_of_t40_even_44_eleven": 9,
    "numerator": "0",
    "denominator": "(1)"
   },
   {
    "entry_of_t40_even_44_eleven": 11,
    "numerator": "0",
    "denominator": "(1)"
   }
  ],
  "u9": [
   {
    "entry_of_t40_even_44_eleven": 1,
    "numerator": "(3358/15) + (-1540/27)*d",
    "denominator": "(1)"
   },
   {
    "entry_of_t40_even_44_eleven": 2,
    "numerator": "0",
    "denominator": "(1)"
   },
   {
    "entry_of_t40_even_44_eleven": 3,
    "numerator": "(-578/27) + (578/135)*d",
    "denominator": "(-4) + (1)*d"
   },
   {
    "entry_of_t40_even_44_eleven": 4,
    "numerator": "(-16/3)",
    "denominator": "(1)"
   },
   {
    "entry_of_t40_even_44_eleven": 6,
    "numerator": "(1564/135)",
    "denominator": "(1)"
   },
   {
    "entry_of_t40_even_44_eleven": 7,
    "numerator": "(578/45)",
    "denominator": "(1)"
   },
   {
    "entry_of_t40_even_44_eleven": 8,
    "numerator": "(-578/15) + (578/45)*d",
    "denominator": "(-4) + (1)*d"
   },
   {
    "entry_of_t40_even_44_eleven": 9,
    "numerator": "(-782/135)",
    "denominator": "(1)"
   },
   {
    "entry_of_t40_even_44_eleven": 11,
    "numerator": "0",
    "denominator": "(1)"
   }
  ]
 },
 "relation_of_u8": {
  "statement": "u8 = -32 (d - 4) J[entry 6]: a combination of two integration-by-parts identities and one exchange relation, none of which contains gamma; exact in d and gamma",
  "identities": [
   "integration by parts, seed with a dot on P_7 and the numerator P_11, operator u_2 . d/dk_4:  -J[dots on P_4, P_7; numerators P_11, P_14] - 2 J[dots on P_7, P_10; numerator P_11] = 0",
   "integration by parts, seed with a dot on P_7 and the numerator P_14, operator d/dk_4 . k_4:  (d - 4) J[dot on P_7; numerator P_14] + J[dots on P_4, P_7; numerators P_11, P_14] = 0",
   "worldline exchange:  J[dot on P_10; numerator P_13] = J[dot on P_7; numerator P_14]"
  ],
  "on_the_maximal_cut": "terms in which one of P_1..P_10 has exponent 0 or below are dropped; J[dot on P_10; numerator P_13] is entry 6 of masters/t40_even_44_eleven.txt and u8 = -64 J[dots on P_7, P_10; numerator P_11]"
 },
 "rank": {
  "rank_u1_to_u9": 9,
  "rank_u1_to_u7_with_u8": 8,
  "rank_u1_to_u7_with_u9": 8,
  "second_value_of_d": {
   "d": "113/31",
   "rank_u1_to_u9": 9
  },
  "statement": "with the rows u1..u7 of masters/t40_duhr_map_point.json the nine rows are linearly independent at d = 97/23 (rank recomputed here over the rational numbers); at d = 113/31 the rank of the nine rows over the rational numbers is that of an independent solution, not recomputed here"
 },
 "support": {
  "u8": [
   6
  ],
  "u9": [
   1,
   3,
   4,
   6,
   7,
   8,
   9
  ]
 },
 "interpolation_in_d": {
  "fit_points": [
   1009,
   1022,
   1035,
   1048,
   1061,
   1074,
   1087,
   1100,
   1113,
   1126,
   1139,
   1152,
   1165,
   1178,
   1191,
   1204
  ],
  "held_out_points": [
   1217,
   1230,
   1243,
   1256
  ],
  "exact_points": [
   "97/23",
   "113/31",
   "59/13"
  ],
  "statement": "the functions of d reproduce the reconstructed rows at d = 97/23 (recomputed here); at d = 113/31 and d = 59/13 they reproduce the residues of separate solutions modulo one prime"
 },
 "reconstruction": {
  "method": "subsets of the extended system were solved at gamma = 23/17 and d = 97/23 modulo three 63-bit primes; every coefficient was reconstructed as a rational number from the residues modulo the first two and compared with its residue modulo the third",
  "prime_not_used_in_the_reconstruction": "9223372036854771953",
  "entries": 18
 },
 "not_established": [
  "the dependence of the row of u9 on gamma",
  "a reduction symbolic in d",
  "linear independence at d = 4, where the coefficient of u8 vanishes and two coefficients of u9 have poles"
 ]
}


==> anc/masters/t40_even_44_eleven.txt <==
# Master integrals of the even sector of topology 40 (labels of Brammer et al., arXiv:2505.10274), the Apery K3' sector at 5PM-2SF,
# in the momentum routing given below, as returned by our
# reduction at seeding (4,4): all integration-by-parts identities generated from seeds of the ten-propagator sector with at most
# 4 dots and at most 4 numerator powers (1,092,014 equations in 951,974 distinct integrals), reduced with Kira
# as a user-defined system with the kinematic value y = 23/17 substituted.  Result: 11 master integrals.
# The worldline-exchange symmetry of the sector (u1<->u2 with k1->k2+k4, k3->k2-k3-q, k4->k1-k2) is NOT imposed in this list.
# Adding the relations it generates to the same system and reducing again leaves 9 master integrals, entries 1, 2, 3, 4, 6, 7, 8, 9, 11
# below (Sec. 4.6 and Appendix B.2 of the paper), the number Duhr et al. (arXiv:2503.20655, ancillary files) list
# for this sector on the maximal cut.
# Propagators P_1..P_22 (four loop momenta k_1..k_4; u_1^2 = u_2^2 = 1, u_1.u_2 = y, q^2 = -1, u_i.q = 0); P_1..P_10 define the sector,
# P_7..P_10 are the cut worldline lines, P_11..P_22 are auxiliary (numerators):
#   P_1  = k1^2
#   P_2  = (k1-k2)^2
#   P_3  = (k2-k3-q)^2
#   P_4  = (k2+k4)^2
#   P_5  = k3^2
#   P_6  = k4^2
#   P_7  = 2u1.(k1-k3)  [cut]
#   P_8  = 2u1.(k2-k3)  [cut]
#   P_9  = 2u2.k3  [cut]
#   P_10 = 2u2.(k3+k4)  [cut]
#   P_11 = k2^2
#   P_12 = (k2-q)^2
#   P_13 = 2u1.k2
#   P_14 = 2u2.k2
#   P_15 = 2u2.k1
#   P_16 = 2u1.k4
#   P_17 = (k1+q)^2
#   P_18 = (k3+q)^2
#   P_19 = (k4+q)^2
#   P_20 = (k1-k3)^2
#   P_21 = (k1-k4)^2
#   P_22 = (k3-k4)^2
# One master per line: J[n_1,...,n_22] (n_i = exponent of P_i; negative = numerator), then a short description.
J[1,1,1,1,1,1,1,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0]   # corner integral
J[1,1,1,1,1,2,1,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0]   # dot on P_6
J[1,1,1,1,2,1,1,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0]   # dot on P_5
J[1,1,1,2,1,1,1,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0]   # dot on P_4
J[1,2,1,1,1,1,1,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0]   # dot on P_2
J[1,1,1,1,1,1,1,1,1,2,0,0,-1,0,0,0,0,0,0,0,0,0]   # dot on P_10; numerator P_13
J[1,1,1,1,1,1,1,1,1,2,0,0,0,-1,0,0,0,0,0,0,0,0]   # dot on P_10; numerator P_14
J[1,1,1,1,1,1,1,1,1,2,0,0,0,0,-1,0,0,0,0,0,0,0]   # dot on P_10; numerator P_15
J[1,1,1,1,1,1,1,1,1,2,0,0,0,0,0,-1,0,0,0,0,0,0]   # dot on P_10; numerator P_16
J[1,1,1,1,1,1,1,1,2,1,0,0,-1,0,0,0,0,0,0,0,0,0]   # dot on P_9; numerator P_13
J[1,1,1,1,1,1,1,1,2,1,0,0,0,0,-1,0,0,0,0,0,0,0]   # dot on P_9; numerator P_15


==> anc/operators.txt <==
Picard-Fuchs operators of the four non-polylogarithmic period geometries through 5PM
(normalization of Klemm, Nega, Sauer and Plefka, arXiv:2401.07899; theta = z d/dz).
This file accompanies the value files bound_frobenius/values_*.txt and Sec. 5.3 of the paper.

CONVENTIONS
  theta form: L = sum_s z^s R_s(theta); each R_s is listed by its coefficients in ascending powers of theta.
  d/dz form:  L = sum_i p_i(z) (d/dz)^i, obtained from the theta form with theta^j = sum_i S2(j,i) z^i (d/dz)^i
              (Stirling numbers of the second kind); exact integer coefficients.
  Frobenius basis at the MUM point z = 0 (all four operators, after the z^(1/2) conjugation of L_K3 noted below):
     varpi_k(z) = sum_{j=0..k} (ln z)^j / j! * h_{k-j}(z),  k = 0..r-1,  h_0(0) = 1,  h_j(0) = 0 for j >= 1,
  so varpi_0 is the power-series solution, varpi_1 = varpi_0 ln z + h_1, etc.  The value files list the Wronskian
  matrix W[i,k] = (d/dz)^(i-1) varpi_(k-1)(z), i,k = 1..r, continued along the stated path (ln z continued along the same path).
  In this frame the unipotent MUM monodromy acts by ln z -> ln z + 2 pi i, i.e. varpi_k -> sum_j (2 pi i)^(k-j)/(k-j)! varpi_j.

====================================================================================================
L_K3:  (2theta-1)^3 + z^2 (2theta+1)^3 - 4 z theta (4theta^2+1)     variable z = x^2
  4PM K3 (symmetric square of the Legendre operator).  The value files use the equivalent operator (1/8) z^(-1/2) L_K3 z^(1/2) = theta^3 - z (2theta^3 + 3theta^2 + 2theta + 1/2) + z^2 (theta+1)^3, which is MUM at z = 0 with all local exponents 0 and holomorphic solution varpi_0 = 2F1(1/2,1/2;1;z)^2 = (2/pi)^2 K(z)^2.
  theta rows (paper form):
    z^0: [-1, 6, -12, 8]   i.e. z^0 * ((-1)*theta^0 + (6)*theta^1 + (-12)*theta^2 + (8)*theta^3)
    z^1: [0, -4, 0, -16]   i.e. z^1 * ((-4)*theta^1 + (-16)*theta^3)
    z^2: [1, 6, 12, 8]   i.e. z^2 * ((1)*theta^0 + (6)*theta^1 + (12)*theta^2 + (8)*theta^3)
  theta rows (form used for the value files, (1/8) z^(-1/2) L_K3 z^(1/2)):
    z^0: [0, 0, 0, 1]   i.e. z^0 * ((1)*theta^3)
    z^1: [-1/2, -2, -3, -2]   i.e. z^1 * ((-1/2)*theta^0 + (-2)*theta^1 + (-3)*theta^2 + (-2)*theta^3)
    z^2: [1, 3, 3, 1]   i.e. z^2 * ((1)*theta^0 + (3)*theta^1 + (3)*theta^2 + (1)*theta^3)
  d/dz form (of the form used for the value files):
    p_0(z) = z*(2*z - 1)/2
    p_1(z) = z*(7*z**2 - 7*z + 1)
    p_2(z) = 3*z**2*(z - 1)*(2*z - 1)
    p_3(z) = z**3*(z - 1)**2
  check: operator applied to the holomorphic series (form used for the value files, varpi_0 = (2/pi)^2 K(z)^2 generated from 2F1(1/2,1/2;1;z)^2) vanishes identically through z^30 in both forms: yes
  first coefficients of varpi_0: 1, 1/2, 11/32, 17/64, 1787/8192, 3047/16384, ...
  leading coefficient p_3(z) = z**3*(z - 1)**2
  local exponents (roots of the indicial equation):
    z = 0 (~0): {0, 0, 0}
    z = 1 (~1.0000000): {0, 0, 0}
    z = infinity (in w = 1/z): {1, 1, 1}

====================================================================================================
L_A:  theta^3 - z (2theta+1)(17theta^2+17theta+5) + z^2 (theta+1)^3     variable z = x^2
  5PM-2SF topology 40, Apery / Beukers-Peters K3 surface K3'.  varpi_0 = sum_n A_n z^n, A_n = sum_k C(n,k)^2 C(n+k,k)^2 = 1, 5, 73, 1445, ...
  theta rows (paper form):
    z^0: [0, 0, 0, 1]   i.e. z^0 * ((1)*theta^3)
    z^1: [-5, -27, -51, -34]   i.e. z^1 * ((-5)*theta^0 + (-27)*theta^1 + (-51)*theta^2 + (-34)*theta^3)
    z^2: [1, 3, 3, 1]   i.e. z^2 * ((1)*theta^0 + (3)*theta^1 + (3)*theta^2 + (1)*theta^3)
  d/dz form:
    p_0(z) = z*(z - 5)
    p_1(z) = z*(7*z**2 - 112*z + 1)
    p_2(z) = 3*z**2*(2*z**2 - 51*z + 1)
    p_3(z) = z**3*(z**2 - 34*z + 1)
  check: operator applied to the holomorphic series (varpi_0 generated from the Apery numbers) vanishes identically through z^30 in both forms: yes
  first coefficients of varpi_0: 1, 5, 73, 1445, 33001, 819005, ...
  leading coefficient p_3(z) = z**3*(z**2 - 34*z + 1)
  local exponents (roots of the indicial equation):
    z = 0 (~0): {0, 0, 0}
    z = 17 - 12*sqrt(2) (~0.029437252): {0, 1/2, 1}
    z = 12*sqrt(2) + 17 (~33.970563): {0, 1/2, 1}
    z = infinity (in w = 1/z): {1, 1, 1}

====================================================================================================
L_CY3:  theta^4 - 2^8 z (theta+1/2)^4     variable z = 2^-8 x^4
  5PM-1SF topology 3, Calabi-Yau threefold CY3.  varpi_0 = 4F3(1/2,1/2,1/2,1/2;1,1,1;2^8 z).
  theta rows (paper form):
    z^0: [0, 0, 0, 0, 1]   i.e. z^0 * ((1)*theta^4)
    z^1: [-16, -128, -384, -512, -256]   i.e. z^1 * ((-16)*theta^0 + (-128)*theta^1 + (-384)*theta^2 + (-512)*theta^3 + (-256)*theta^4)
  d/dz form:
    p_0(z) = -16*z
    p_1(z) = -z*(1280*z - 1)
    p_2(z) = -z**2*(3712*z - 7)
    p_3(z) = -2*z**3*(1024*z - 3)
    p_4(z) = -z**4*(256*z - 1)
  check: operator applied to the holomorphic series (varpi_0 generated from the 4F3 coefficients ((1/2)_n/n!)^4 2^(8n)) vanishes identically through z^30 in both forms: yes
  first coefficients of varpi_0: 1, 16, 1296, 160000, 24010000, 4032758016, ...
  leading coefficient p_4(z) = -z**4*(256*z - 1)
  local exponents (roots of the indicial equation):
    z = 0 (~0): {0, 0, 0, 0}
    z = 1/256 (~0.0039062500): {0, 1, 1, 2}
    z = infinity (in w = 1/z): {1/2, 1/2, 1/2, 1/2}

====================================================================================================
L_CY3':  theta^4 - 2^4 z (192theta^4+128theta^3+112theta^2+48theta+7) + 2^14 z^2 (192theta^4+256theta^3+208theta^2+64theta+7) - 2^30 z^3 (theta+1/2)^4     variable z = (1 - gamma^2)/2^10
  5PM-2SF topology 37, Calabi-Yau threefold CY3' (Hadamard type, chi = 80).  varpi_0 = 1 + 112 z + 47376 z^2 + ...
  theta rows (paper form):
    z^0: [0, 0, 0, 0, 1]   i.e. z^0 * ((1)*theta^4)
    z^1: [-112, -768, -1792, -2048, -3072]   i.e. z^1 * ((-112)*theta^0 + (-768)*theta^1 + (-1792)*theta^2 + (-2048)*theta^3 + (-3072)*theta^4)
    z^2: [114688, 1048576, 3407872, 4194304, 3145728]   i.e. z^2 * ((114688)*theta^0 + (1048576)*theta^1 + (3407872)*theta^2 + (4194304)*theta^3 + (3145728)*theta^4)
    z^3: [-67108864, -536870912, -1610612736, -2147483648, -1073741824]   i.e. z^3 * ((-67108864)*theta^0 + (-536870912)*theta^1 + (-1610612736)*theta^2 + (-2147483648)*theta^3 + (-1073741824)*theta^4)
  d/dz form:
    p_0(z) = -16*z*(4194304*z**2 - 7168*z + 7)
    p_1(z) = -z*(5368709120*z**3 - 11796480*z**2 + 7680*z - 1)
    p_2(z) = -z**2*(1024*z - 1)*(15204352*z**2 - 22272*z + 7)
    p_3(z) = -2*z**3*(1024*z - 1)**2*(4096*z - 3)
    p_4(z) = -z**4*(1024*z - 1)**3
  check: operator applied to the holomorphic series (varpi_0 generated by the MUM recurrence (first terms 1, 112, 47376 as in the paper)) vanishes identically through z^30 in both forms: yes
  first coefficients of varpi_0: 1, 112, 47376, 27846400, 19020643600, 14161273120512, ...
  leading coefficient p_4(z) = -z**4*(1024*z - 1)**3
  local exponents (roots of the indicial equation):
    z = 0 (~0): {0, 0, 0, 0}
    z = 1/1024 (~0.00097656250): {0, 1/2, 3/2, 2}
    z = infinity (in w = 1/z): {1/2, 1/2, 1/2, 1/2}

====================================================================================================
CONTINUATION PATHS used for bound_frobenius/values_*.txt (gamma = cos(theta) in (0,1), x = exp(-i theta) on the physical branch):
  K3 and K3':  z = x^2 on |z| = 1, lower arc.  Two homotopic polygonal chains in the region Im z < 0, starting at z = 1/200:
     path A: 1/200 -> 3/100 - 3i/100 -> 0.55 z_t -> z_t ;   path B: 1/200 -> 8/1000 - 6i/100 -> 0.8 exp(-i/5) z_t -> z_t .
     All finite singular points of both operators lie on the positive real axis, so the region Im z < 0 contains none of them
     and any two paths in it are homotopic; for K3' the physical path from the scattering segment (z_+, 1) through z - i0 encloses no singular point.
  CY3 (4F3):   z = x^4/2^8 lies ON the singular circle |z| = 2^-8 at arg z = -4 theta in (-2 pi, 0).  Physical class: from z = 2^-8/50,
     clockwise along a spiral inside the disk (radius 0.70 * 2^-8, angular steps 1/2, path A; radius 0.85 * 2^-8, steps 0.35, path B),
     monotone in angle and never crossing arg z = 0, ending at z_t.  This is the class of z - i0 continued past z = 2^-8 (gamma = 1).
     The short counterclockwise route inside the disk to the same endpoint differs from the physical class by one turn around
     z = 0 alone, so the two Frobenius bases differ by the unipotent MUM monodromy (the 4F3 path check of the paper at gamma = 1/2).
  CY3' (Hadamard):  z = (1-gamma^2)/2^10 is real in (0, 2^-10); path A is the real segment from z = 2^-13, path B a detour through
     Im z < 0 (homotopic; no singular point in between).  All entries are real.
  Working precision 600 bits; the two paths agree and the rigorous ball radii are as listed per point in README_bound.md.


==> anc/response_matrices/A_S1.json <==
{
 "sector": "S1",
 "top_sector_label": 1077759,
 "definition": "M_i(eps) = sum_j A_ij(eps) b_j: M = master integrals of the eta-deformed system at eta = 0 (rows), b = boundary integrals of the large-eta region (columns); Eq. (4.2) of the paper",
 "rows_master_integrals": {
  "note": "exponent vectors (n_1..n_22) over D_1..D_22 of the PX2 family; row index = response_matrix_row in boundary_constants_PX2.json",
  "index_vectors": [
   [
    1,
    1,
    1,
    1,
    0,
    0,
    0,
    0,
    1,
    0,
    0,
    0,
    1,
    1,
    1,
    0,
    0,
    0,
    0,
    0,
    1,
    0
   ],
   [
    1,
    1,
    1,
    1,
    0,
    -1,
    0,
    0,
    1,
    0,
    0,
    0,
    1,
    1,
    1,
    0,
    0,
    0,
    0,
    0,
    1,
    0
   ],
   [
    1,
    1,
    1,
    1,
    0,
    0,
    0,
    0,
    1,
    -1,
    0,
    0,
    1,
    1,
    1,
    0,
    0,
    0,
    0,
    0,
    1,
    0
   ],
   [
    1,
    1,
    1,
    1,
    0,
    0,
    0,
    0,
    1,
    0,
    -1,
    0,
    1,
    1,
    1,
    0,
    0,
    0,
    0,
    0,
    1,
    0
   ],
   [
    1,
    1,
    1,
    1,
    0,
    0,
    0,
    0,
    1,
    0,
    0,
    0,
    1,
    2,
    1,
    0,
    0,
    0,
    0,
    0,
    1,
    0
   ],
   [
    1,
    1,
    1,
    1,
    0,
    1,
    0,
    0,
    1,
    0,
    0,
    0,
    1,
    1,
    1,
    0,
    0,
    0,
    0,
    0,
    1,
    0
   ],
   [
    1,
    1,
    1,
    1,
    0,
    1,
    0,
    -1,
    1,
    0,
    0,
    0,
    1,
    1,
    1,
    0,
    0,
    0,
    0,
    0,
    1,
    0
   ],
   [
    1,
    1,
    1,
    1,
    -1,
    1,
    0,
    0,
    1,
    0,
    0,
    0,
    1,
    1,
    1,
    0,
    0,
    0,
    0,
    0,
    1,
    0
   ],
   [
    1,
    1,
    1,
    1,
    0,
    1,
    0,
    0,
    1,
    -1,
    0,
    0,
    1,
    1,
    1,
    0,
    0,
    0,
    0,
    0,
    1,
    0
   ],
   [
    1,
    1,
    1,
    1,
    0,
    1,
    0,
    0,
    1,
    0,
    0,
    0,
    1,
    2,
    1,
    0,
    0,
    0,
    0,
    0,
    1,
    0
   ],
   [
    1,
    1,
    1,
    1,
    0,
    1,
    0,
    1,
    1,
    0,
    0,
    0,
    1,
    1,
    1,
    0,
    0,
    0,
    0,
    0,
    1,
    0
   ],
   [
    1,
    1,
    1,
    1,
    -1,
    1,
    0,
    1,
    1,
    0,
    0,
    0,
    1,
    1,
    1,
    0,
    0,
    0,
    0,
    0,
    1,
    0
   ],
   [
    1,
    1,
    1,
    1,
    0,
    1,
    0,
    1,
    1,
    -1,
    0,
    0,
    1,
    1,
    1,
    0,
    0,
    0,
    0,
    0,
    1,
    0
   ],
   [
    1,
    1,
    1,
    1,
    0,
    1,
    0,
    1,
    1,
    0,
    0,
    0,
    2,
    1,
    1,
    0,
    0,
    0,
    0,
    0,
    1,
    0
   ]
  ]
 },
 "columns_boundary_integrals": {
  "note": "the solver's labels for the boundary integrals of the large-eta region (index vectors over that region's own propagator list, which is not reproduced here); ranks and left null vectors do not depend on the column labeling",
  "labels": [
   "1,1,1,1,0,0,1,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0",
   "1,1,1,1,-1,0,1,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0",
   "1,1,1,1,0,1,1,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0",
   "1,1,1,1,-1,1,1,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0",
   "1,1,1,1,0,1,1,1,0,1,1,0,0,0,0,0,0,0,0,0,0,0",
   "1,1,1,1,-1,1,1,1,0,1,1,0,0,0,0,0,0,0,0,0,0,0",
   "1,1,1,1,0,1,1,1,-1,1,1,0,0,0,0,0,0,0,0,0,0,0",
   "1,1,1,1,0,1,1,1,0,1,1,0,0,0,0,0,0,-1,0,0,0,0",
   "1,1,1,1,0,0,1,1,1,1,1,0,0,0,0,0,0,0,0,0,0,0",
   "1,1,1,1,-1,0,1,1,1,1,1,0,0,0,0,0,0,0,0,0,0,0",
   "1,1,1,1,0,0,1,1,1,1,1,-1,0,0,0,0,0,0,0,0,0,0",
   "1,1,1,1,0,0,1,1,1,1,1,0,-1,0,0,0,0,0,0,0,0,0",
   "1,1,1,1,0,0,1,1,1,1,1,0,0,0,0,0,0,-1,0,0,0,0",
   "1,1,1,1,0,0,1,1,1,1,2,0,0,0,0,0,0,0,0,0,0,0",
   "1,1,1,1,0,0,1,2,1,1,1,0,0,0,0,0,0,0,0,0,0,0",
   "1,1,1,2,0,0,1,1,1,1,1,0,0,0,0,0,0,0,0,0,0,0",
   "1,1,1,1,1,0,1,1,1,1,1,0,0,0,0,0,0,0,0,0,0,0",
   "1,1,1,1,1,-1,1,1,1,1,1,0,0,0,0,0,0,0,0,0,0,0",
   "1,1,1,1,1,0,1,1,1,1,1,-1,0,0,0,0,0,0,0,0,0,0",
   "1,1,1,1,1,0,1,1,1,1,1,0,-1,0,0,0,0,0,0,0,0,0",
   "1,1,1,1,1,0,1,1,1,1,1,0,0,0,0,0,0,-1,0,0,0,0",
   "1,1,1,1,1,0,1,1,1,1,2,0,0,0,0,0,0,0,0,0,0,0",
   "1,1,1,2,1,0,1,1,1,1,1,0,0,0,0,0,0,0,0,0,0,0",
   "1,1,1,1,1,1,1,1,1,1,1,0,0,0,0,0,0,0,0,0,0,0",
   "1,1,1,1,1,1,1,1,1,1,1,-1,0,0,0,0,0,0,0,0,0,0",
   "1,1,1,1,1,1,1,1,1,1,1,0,0,0,0,0,0,-1,0,0,0,0",
   "1,1,1,1,1,1,1,1,1,1,2,0,0,0,0,0,0,0,0,0,0,0"
  ]
 },
 "n_rows": 14,
 "n_columns": 27,
 "kinematic_point": {
  "gamma": "5/4",
  "q^2": "-1"
 },
 "entries": "A[k][i][j] at eps = eps[k]: strings re, im (ball midpoints truncated to 60 significant digits; the enclosure radii are below max_radius[k])",
 "eps": [
  "0.000311499573560378408458542014468558708959376739009460211463550",
  "0.000310465602194769059543683917640511964385086254869226488592098",
  "0.000308468122903728436282693377851975514746800222593210907067334",
  "0.000305643260599610461880912632164718976071229827490261547022816",
  "0.000302183524980523094045631608235948803561491374513077351140790",
  "0.000298324691311074012242626599888703394546466332776850306065665",
  "0.000294329732728992765720645520311630495269894268224819143016138",
  "0.000290470899059543683917640511964385086254869226488592097941013",
  "0.000287011163440456316082359488035614913745130773511407902058987",
  "0.000284186301136338341680578742348358375069560378408458542014469",
  "0.000282188821845297718419588202559821925431274346132442960489705",
  "0.000281154850479688369504730105731775180856983861992209237618253"
 ],
 "max_radius": [
  "6.0e-109",
  "4.2e-109",
  "5.9e-109",
  "7.8e-109",
  "5.8e-109",
  "5.5e-109",
  "7.8e-109",
  "2.1e-108",
  "8.4e-109",
  "2.2e-108",
  "9.4e-109",
  "2.8e-108"
 ],
 "A": [
  [
   [
    {
     "re": "11.2304807820609569199444048208249963389904957001712104833950",
     "im": "-3.08659756437424306449566745121003430795403316334240679851468"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "5.43365532551812462898831537962057442049760650791858702106750",
     "im": "-0.500535244730918955813282593026014776829285717628744702528061"
    },
    0,
    {
     "re": "-5.61253718889951416601199027626580019190389846823362383430937",
     "im": "1.54260936604417756917280702133305159440368147163506672975234"
    },
    {
     "re": "-1.78011599975406830483455509788543393866384236514716302749177",
     "im": "-0.00696763037224615592914010161816270047417988250608975790794913"
    },
    0,
    {
     "re": "1.03697642092805190742211585177111968271803585002067956248276",
     "im": "-0.191553679408497286430173245039555273998296606404092396506919"
    },
    {
     "re": "-0.000312365116032716394199305325382601461213765662699552380051155",
     "im": "-0.00000108656037549052342613693262545061352115062896919241140946317"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   [
    0,
    {
     "re": "-0.00168342408738998484371574342288922974578568923564321949403484",
     "im": "0.430054997058719397872717278442489032772720369081080853217167"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "0.0121588336252178419578026910857953272679239464752379698217358",
     "im": "-3.10614966133555521983153995467208836757372875777221519004302"
    },
    {
     "re": "0.00346617102581927094349616487264572862312069151937572426134895",
     "im": "-0.885483450949576343133285006679555235525992307928293799579503"
    },
    0,
    0,
    {
     "re": "-0.0121588336252178419578026910857953272679239464752379698217358",
     "im": "3.10614966133555521983153995467208836757372875777221519004302"
    },
    0,
    0,
    {
     "re": "-0.00521362115557120060612365605618367389539076203767716669715601",
     "im": "1.33189482526694481689863783805779983610250618619557559351743"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   [
    {
     "re": "-25.5867061104483935739145905296340860006576765120557622456589",
     "im": "0.946972998527779566467006904204822901567505420336196208536718"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-14.0536429019017092643487202646203871862858164252509522042245",
     "im": "0.119524667313008767555674948917361742835760441416213933572828"
    },
    0,
    {
     "re": "12.7866836826993997882334583888650066706753525168772482104695",
     "im": "-0.473278290083088521316651074590855181434087726290268460692208"
    },
    {
     "re": "4.89229562678655747205305943536992791936979602811076097459239",
     "im": "0.0191504313383526627450717522831248068063335892072178914702860"
    },
    0,
    {
     "re": "-3.18813621620356982214552530181224537052677794788747317521037",
     "im": "0.0529501700395064761801173616096514604833043068294694858090036"
    },
    {
     "re": "0.000770529250966872401799863476592026035773679639187004914692334",
     "im": "0.00000298639548227040154935251668200043889460946885650343446958002"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   [
    {
     "re": "-20.8719919678328570234889018895372437218639631717988091377976",
     "im": "0.327320849073430214999172672980392416734332624186217718946858"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-11.5865178029929430190341432275035817621711246266810819002439",
     "im": "0.0228216079341879674139417446444301974935727727651771571989478"
    },
    0,
    {
     "re": "10.4305181864717696729832979662801503419496636036297277702546",
     "im": "-0.163590252399826868530444229414140451096353289207727510101018"
    },
    {
     "re": "4.05202122385126192435251587068125249410695607524059369505572",
     "im": "0.0158613339053835631185404295375282670821554322109564994333738"
    },
    0,
    {
     "re": "-2.66106945535960896844789207076014260445968553422986289532876",
     "im": "0.0151412045781450977550754472575420858743321716699574768568500"
    },
    {
     "re": "0.000632854037076211624788883313851367343818754291049634527495771",
     "im": "0.00000247348036610304747284608161309195454168331193313765096027171"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   [
    {
     "re": "-7.90677840568782780749758929987710635028093767735692625039414",
     "im": "11.2832153613584881289792654285872141208149583105223231442124"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1.31980978554356125822299637135067318852438321179763865758803",
     "im": "1.88068863676759952057723257273950232300599357597414814091529"
    },
    0,
    {
     "re": "3.95077657763724361979091165054541349264632814860588441893132",
     "im": "-5.63908253762145881591366951941619687865206592187185000750990"
    },
    {
     "re": "0.00124660553568224401080425734912320142722030227702817388935099",
     "im": "0.00000341410457175981458713192343898293986691967753107954804423226"
    },
    0,
    {
     "re": "0.505572448304631851637636124322622821269488636937158011773483",
     "im": "0.708944690147065800223671379473777073709065547239892850843051"
    },
    {
     "re": "-0.000000000358809500940824062827606489197315112915741590170106885731487",
     "im": "0.000000000532409233450680688592517768191001720829705664646497591230828"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   [
    0,
    {
     "re": "-434831.688588538768863710683142970523645735216777287807685397",
     "im": "24.4183293578983861738733338311302482263584549327306874844641"
    },
    {
     "re": "228.423890756473156858329791224529633396001218376434855788237",
     "im": "2.57983032962314907925636610573798405421447892891666543250885e-84"
    },
    0,
    {
     "re": "8985994.04580163177856885226268137555312857366079408316665388",
     "im": "-1.75741522261928888098231160823931247015628534943535729800336e-79"
    },
    0,
    {
     "re": "8078546.91978409448289165833617766251006608245799345686115192",
     "im": "-1.57987481192761843106325418559673643008776321998931836797673e-79"
    },
    0,
    {
     "re": "88649.9791050621402379037299724077826079080543441813178594225",
     "im": "-182.451074442415549460134465860604439464547251104920357871354"
    },
    {
     "re": "25431.8105838172142959289100402256781197055981698993549337401",
     "im": "-50.6241086031380674419620883344945799057995151244388164731117"
    },
    0,
    0,
    {
     "re": "-88649.9791050621402379037299724077826079080543441813178594225",
     "im": "182.451074442415549460134465860604439464547251104920357871354"
    },
    0,
    0,
    {
     "re": "-35823.4547705992770546532353459507583680623391049486415021256",
     "im": "78.2536019399731553746090167871202814680543262348935441316066"
    },
    {
     "re": "1306.13187497293668261895025000843220680539503170959575891129",
     "im": "-4.63388533459179449168393153136483336692288794895602737365230e-84"
    },
    0,
    {
     "re": "47.2926447669714306459760533312230540695503962987180416868534",
     "im": "-9.25622472448960892320794917389616116558694362695755018273025e-85"
    },
    {
     "re": "-545.317046766226923582975506517176256694824548898171827302542",
     "im": "7.72470908580560975554414528147256013294227020807405675386547e-84"
    },
    0,
    {
     "re": "-438.629752673688056643850865097279386705906117708713964049241",
     "im": "-2.71821007058436946603962018961537364165097503375223938044930e-84"
    },
    0,
    0,
    0,
    0,
    0
   ],
   [
    {
     "re": "-9602.79120251944713058773305654550767793678038027525751512648",
     "im": "-25532.0417499670881148926453473180158689862038517507356080111"
    },
    0,
    0,
    {
     "re": "-163.575248270224019524232376062691638849753909751955954608651",
     "im": "6.54750468494169903013311549230924079275977278618225800476077e-84"
    },
    {
     "re": "608.999833876958981681254248663382049407633816724513857652446",
     "im": "-2.44632570223523177273916785292620887525631409105536476250739e-83"
    },
    {
     "re": "-343.944311555241229723678621275160872269233711955231631374942",
     "im": "1.38389536231382673108385742593781373629180910419230594059577e-83"
    },
    0,
    {
     "re": "-608.999833876958981681254248663382049407633816724513857652446",
     "im": "2.44632570223523177273916785292620887525631409105536476250739e-83"
    },
    {
     "re": "-1601.19201650798417477601342187938622897831448920770869828327",
     "im": "-4264.80857623734767466989774506958925038984612826124113607847"
    },
    0,
    {
     "re": "4799.80533934596681385555371697475611907331636434922901138552",
     "im": "12761.7913088989895068136951555094483967666230196171773175513"
    },
    {
     "re": "-0.0571840662628846907869301836664546173955353786367851108341236",
     "im": "3.72376309171202167465918912820875977476776550920322646852016"
    },
    0,
    {
     "re": "-600.816737175897071545440550905503216909121584725743227364673",
     "im": "-1599.04737434100454178585631679718407827773553525342246809368"
    },
    {
     "re": "0.0000269444075449982019681092160430955615328127096219911507622669",
     "im": "0.000580698631673256659583425177541730363436828250576710344173734"
    },
    0,
    {
     "re": "0.235375283967157362255092151124152519133465370299117982981998",
     "im": "3.75208933595717256505113636722163740904432036027948044993847e-88"
    },
    {
     "re": "1.76984856080745162737875045057451186490676562111364309389261",
     "im": "1.77025127902488852902509559552664499532210905086018516330271e-87"
    },
    0,
    0,
    {
     "re": "-0.235375283967157362255092151124152519133465370299117982981998",
     "im": "-3.75208933595717256505113636722163740904432036027948044993847e-88"
    },
    0,
    {
     "re": "-0.638086939910374092668976472338332154108502362297260206177342",
     "im": "-3.10003646167248090465295457012634070543346933138280806307641e-87"
    },
    0,
    0,
    0,
    0
   ],
   [
    {
     "re": "32222.6695466548768238280340893398629497439378053380112506044",
     "im": "80633.8842716262544887034811076021633223253191283355715441023"
    },
    0,
    0,
    {
     "re": "-316.095533419448070387345389277769810062662688395715549842570",
     "im": "6.70681320869080036590268951971874979966870402556183672709456e-81"
    },
    {
     "re": "1198.02088128356910699803144619909398651399072209876972248332",
     "im": "-2.49697542141898213826727941707777900005977842206004066145671e-80"
    },
    {
     "re": "-682.290009647826005229262356910379918051493086276377332689365",
     "im": "1.41021246033935553256749409193203269724347293930121547609642e-80"
    },
    0,
    {
     "re": "-1198.02088128356910699803144619909398651399072209876972248332",
     "im": "2.49697542141898213826727941707777900005977842206004066145671e-80"
    },
    {
     "re": "5376.59663985558973491795887522607722585959530149850901854107",
     "im": "13470.1913201954565476325511608798832781999315692014217814228"
    },
    0,
    {
     "re": "-16105.0005232903486796100876860784242672496649237488693277212",
     "im": "-40303.7953881395164875607426287926317931746261638530334957773"
    },
    {
     "re": "-1.83047893424814834853434234115461278977375019326166514252522",
     "im": "-12.2965133238605999810874207098270538944270671497104413816362"
    },
    0,
    {
     "re": "2016.45920097986066005699808316789074139292409741731753264560",
     "im": "5049.29002045799265723439605024907282009329212837559959090436"
    },
    {
     "re": "-0.000250941516408993644545681306577411553605434054023460557044524",
     "im": "-0.00191756787036494896137624702840875396043743241554503693099477"
    },
    0,
    {
     "re": "-0.789328941562373576663108584135908186085389759998450110332166",
     "im": "-9.65033982249443182468799157566945709059834852407663676771951e-84"
    },
    {
     "re": "-5.70749073323616953006691710600117713172282322426291916992496",
     "im": "-7.25567919582540395951296055721934096531505993989682946378439e-83"
    },
    0,
    0,
    {
     "re": "0.789328941562373576663108584135908186085389759998450110332166",
     "im": "9.65033982249443182468799157566945709059834852407663676771951e-84"
    },
    0,
    {
     "re": "1.42031416244959582607115111459634258767104773538322108941717",
     "im": "2.61587500096761650351750436242904367981282735667967048301309e-83"
    },
    0,
    0,
    0,
    0
   ],
   [
    0,
    {
     "re": "-328045.439299219693665757830482564756605607759817604194825196",
     "im": "-1.56858787217073527877068549887009423091524004823500946029709"
    },
    {
     "re": "376.824398922443351356213742457103169991583456059486157098344",
     "im": "-2.66062611758830199620404496810693406368932675219868994777841e-84"
    },
    0,
    {
     "re": "4113815.08417059950285175189870640010790179370836594211716958",
     "im": "1.75098403683172312740307931851187551070167478544051050757860e-79"
    },
    0,
    {
     "re": "3700178.54724286143321176252553076806749693438776310212398263",
     "im": "1.57409254860010735012760466261955492115753182084913173700510e-79"
    },
    0,
    {
     "re": "37470.0431554845210024750815210278782078425188996879319410199",
     "im": "29.4243560643074412197999244884797386752801842144787907897806"
    },
    {
     "re": "7781.57357055954696449362932118454370365439671056097721810321",
     "im": "4.26082209356042051614830973036304496191788440402677923102133"
    },
    0,
    0,
    {
     "re": "-37470.0431554845210024750815210278782078425188996879319410199",
     "im": "-29.4243560643074412197999244884797386752801842144787907897806"
    },
    0,
    0,
    {
     "re": "-11427.5667116207966492220236070457927332595458948411407217306",
     "im": "-12.6760750066456685931683115046311660355811457287064717411864"
    },
    {
     "re": "-2581.64945416622832780295546442590458290984315915220073728138",
     "im": "3.43077442811496679078210195427822079374871581354755280088885e-84"
    },
    0,
    {
     "re": "21.6373427976117139093324925662871974206740959889745917244690",
     "im": "9.22068724975235152974655427502517975889546464057328111845753e-85"
    },
    {
     "re": "1339.46191465999324397162418870054983455792694981612622206957",
     "im": "-7.64774028809345063572528985174738898226603638919946662226062e-84"
    },
    0,
    {
     "re": "-946.480356628531657216010381432493019752137025163815431581839",
     "im": "2.49419771028901974527500028298622305098867776000525737051361e-84"
    },
    0,
    0,
    0,
    0,
    0
   ],
   [
    0,
    {
     "re": "-113278.261615082238695546381602594386297965925475561759786671",
     "im": "-29.0452661191124145671018625961669267445373335085850945836158"
    },
    {
     "re": "644.514378302567699830125475183518579558790848122069519839728",
     "im": "2.34059041298267506672744944794069161724737240565293507746899e-84"
    },
    0,
    {
     "re": "-5319681.66732323427866962473561785711130123161309962427867569",
     "im": "-1.30064825532370035447996237026219634483319634280273404339745e-79"
    },
    0,
    {
     "re": "-4781719.17332899310703529037034461029041118459305634157906277",
     "im": "-1.16924781501891800646469643708306292252281035334211737743007e-79"
    },
    0,
    {
     "re": "-51793.3887933598245839383748496868158351632641349479705074689",
     "im": "208.078774161819877404444581327245540212170857368729535871080"
    },
    {
     "re": "-15201.9222871164914718959372543927609727289167818830314799995",
     "im": "59.7070109958972193690635172284194149410496918433470715615836"
    },
    0,
    0,
    {
     "re": "51793.3887933598245839383748496868158351632641349479705074689",
     "im": "-208.078774161819877404444581327245540212170857368729535871080"
    },
    0,
    0,
    {
     "re": "23824.2060013186846046590577846693999716029584157920001165076",
     "im": "-89.2171209866002889241497706960696560498055580082485241553527"
    },
    {
     "re": "-119.019623208105658796528948006797141643738385093179345558357",
     "im": "-4.45225775937400144190599409947947156175983860363685711874704e-85"
    },
    0,
    {
     "re": "-28.0609289416019065172178781700838187312249332545995517611927",
     "im": "-6.85204344700307806869387556246963099259244876848071554386248e-85"
    },
    {
     "re": "-4.28651460750076106730871306450374980851210958385517845900638",
     "im": "5.54576170465635670282652771677099062628185344077950745320568e-84"
    },
    0,
    {
     "re": "-341.493982400103493041678223452335162144474634310524736039261",
     "im": "-1.63637024975639103290537666308693064463093669737964747790786e-84"
    },
    0,
    0,
    0,
    0,
    0
   ],
   [
    {
     "re": "-22370767173.9273044712355764506443831524193947542394815938496",
     "im": "-23920578.5010070460302546117403561099526002694575655984300370"
    },
    0,
    0,
    {
     "re": "386606.422115898743370141443640240685865270860475707490830276",
     "im": "-2.39470566438652349905611619011374359283185320507352167262280e-77"
    },
    {
     "re": "-26932965.0530333597345056405277874108078259683260528946003964",
     "im": "8.91562521077639126480038272935534906055112561749284335389707e-77"
    },
    {
     "re": "22053173.4333517904529500034827412998430481758809868084707446",
     "im": "-5.03527005876506645693861756716484753191111176456832622230275e-77"
    },
    0,
    {
     "re": "26932965.0530333597345056405277874108078259683260528946003964",
     "im": "-8.91562521077639126480038272935534906055112561749284335391195e-77"
    },
    {
     "re": "-3730272884.57126967147114423725978776040901992864702867895700",
     "im": "-3990296.91278125531402104200102085692943734464074733154338230"
    },
    0,
    {
     "re": "11181238769.4927299074959696759698409342929936470370755788727",
     "im": "11957795.4685410653956587782822294607050268327122216802528509"
    },
    {
     "re": "-6.33825481586996439082888960512572636410442314260833707175668",
     "im": "3.08445737303170911161085770312095953760091122488786173959492"
    },
    0,
    {
     "re": "-1397675437.54214766058095192052295455981002633379314575843463",
     "im": "-1490551.63263688882639100613448337613484606699902174326349699"
    },
    {
     "re": "-0.00152177880919886013648010938770864432231567160546615597108918",
     "im": "0.000481002720060398414331997179457457473336254848592288271430147"
    },
    0,
    {
     "re": "545590.943362750643477824527028767864281020388661617658010182",
     "im": "3.43820396926926475093726996269558005388011499089751886827101e-80"
    },
    {
     "re": "560833.209747793578741433063076083161880824996667914981535273",
     "im": "2.58467464620567967896271263749728817327288862203459853156642e-79"
    },
    0,
    0,
    {
     "re": "-545590.943362750643477824527028767864281020388661617658010182",
     "im": "-3.43820396926926475093726996269558005388011499089751886827642e-80"
    },
    0,
    {
     "re": "-221214.039054230080273678634122395395771270145678886744174088",
     "im": "-9.31647134212334364222681963318607394393161916950632633937463e-80"
    },
    {
     "re": "2.99999807464197174029378931921426332599834820458975410561490",
     "im": "-5.83210314319565175206676851648011160304018148607601682641239e-85"
    },
    {
     "re": "8.95744610000000000000000000000000000000000000000000000000000e-136",
     "im": "-2.60041572395180021454135665679061059127669136309473719210307e-135"
    },
    0,
    {
     "re": "5.00000000000000000000000000000000000000000000000000000000000e-135",
     "im": "-3.32114277061187723908329964679606181277355281263625584643023e-135"
    }
   ],
   [
    0,
    {
     "re": "178939682447.525905831746941022296408133595299214060122007855",
     "im": "-559873.572547292403476267913739932918957414391238964220972492"
    },
    {
     "re": "-494339948.806729171084739626172123848560388340840837437637603",
     "im": "-2.23687516856531271116517030021213481216143227210437319379797e-77"
    },
    0,
    {
     "re": "-2839105782851.61068044678419809623533208249079620942214328708",
     "im": "8.87249186095197662405707855949554111071772901152534012473702e-73"
    },
    0,
    {
     "re": "-2553237694232.97380291559194991116521486892910096520244944586",
     "im": "7.97599384928440574460531546143666051458946289023432272540777e-73"
    },
    0,
    {
     "re": "-27738550600.5081963030981193407775058078062483186658296312348",
     "im": "4010853.07271610509850460534861799318487049983335158649894561"
    },
    {
     "re": "-7235008877.93869774624699054654182408295543919762683498382388",
     "im": "1150903.25800059541489501960885349486817254796249869185107505"
    },
    0,
    0,
    {
     "re": "27738550600.5081963030981193407775058078062483186658296312348",
     "im": "-4010853.07271610509850460534861799318487049983335158649894561"
    },
    0,
    0,
    {
     "re": "9575174533.99698173823445948072998692988417360768661201052157",
     "im": "-1719717.59067393398191014651624289526304175514898963360016603"
    },
    {
     "re": "786748839.779124585729015036133061453995257063090967651281979",
     "im": "4.12160143923205689374275472538615495689219974777692579798585e-77"
    },
    0,
    {
     "re": "110811289.479732544086727898123802477382482306034202513965729",
     "im": "6.88736584283346123159373013725589487796306869492976723150401e-78"
    },
    {
     "re": "-420144053.619387529426771267360646664581142073869839631313153",
     "im": "-4.87269039233498912810665110377101014151460078645654725271661e-77"
    },
    0,
    {
     "re": "498185328.590653489124591129972648206590200764762574016515172",
     "im": "2.38645797116721339296343391883212574735313470919888436842424e-77"
    },
    0,
    {
     "re": "139854596.210168514604329876856030017040689116921439950644310",
     "im": "2.46313268700057320618008624150706604447045671959329152405853e-78"
    },
    0,
    {
     "re": "-139854596.210168514604329876856030017040689116921439950644310",
     "im": "-2.46313268700057320618008624150706604447045671959329143666770e-78"
    },
    0
   ],
   [
    {
     "re": "-77405827.9667534704471108051834420301663962503106417397590187",
     "im": "-154424.330983648441198260605198520496786307478044692064333965"
    },
    0,
    0,
    {
     "re": "1347.34603830344276665569387224981002480740534678431068032016",
     "im": "-8.31751707914056299908565715745987979168159126021866980407724e-80"
    },
    {
     "re": "-17284.1848645547168964947080754022897321159611482803154079066",
     "im": "3.09665905190044207440835429910771959856263645892889078706388e-79"
    },
    {
     "re": "13054.4745218422365362147551555333365623027953144004907193496",
     "im": "-1.74889755006745590794204005304839162912903224621062615832230e-79"
    },
    0,
    {
     "re": "17284.1848645547168964947080754022897321159611482803154079066",
     "im": "-3.09665905190044207440835429910771959856263645892889078706155e-79"
    },
    {
     "re": "-12907247.8344848828902782272884915659361276332441205345061154",
     "im": "-25750.6306137344247683121556148390798307047717500805819372624"
    },
    0,
    {
     "re": "38688579.6367885162432667102351339324403210029736828547740041",
     "im": "77187.5113853716284476348549976220973101476575718928975890287"
    },
    {
     "re": "0.332334933828474410750075356785021583366877750067122496687556",
     "im": "0.00510522218601223064181510842337886893533267586068520946336404"
    },
    0,
    {
     "re": "-4842480.55854274658530662198657640731057233976806922707250773",
     "im": "-9659.73628859703281997326433077205791637332790671067845205838"
    },
    {
     "re": "0.000121259647723425815155191908631365566184474548714750166252389",
     "im": "0.000000796128933229816327770552932319575241817313401520625637088252"
    },
    0,
    {
     "re": "1889.03914561465164465994917786551483779001271310878711891254",
     "im": "1.19419017867705252896113335972290909067214437912040640592474e-82"
    },
    {
     "re": "1941.81349097982263744216637553860682534970283199301645588064",
     "im": "8.97735262648609666532358983024715368664389478414058906614650e-82"
    },
    0,
    0,
    {
     "re": "-1889.03914561465164465994917786551483779001271310878711891254",
     "im": "-1.19419017867705252896113335972290909067214437912040640592928e-82"
    },
    0,
    {
     "re": "-765.937618960472264806464570084104613519844956573566764109252",
     "im": "-3.23589133009320501092693307207426264037883991697808153681379e-82"
    },
    {
     "re": "0.00187308048793798366908653041330766449352814607185954961079927",
     "im": "-2.02007622608873875643176466809365813833165149418881561527749e-87"
    },
    {
     "re": "-0.00187366431509450528967011788217816235820768301286860392157945",
     "im": "2.98879829879363643203141026613368258765022987492351713943436e-92"
    },
    0,
    {
     "re": "1.73551500000000000000000000000000000000000000000000000000000e-136",
     "im": "4.15948645334671936440875364544524959396001718818812097313262e-137"
    }
   ],
   [
    {
     "re": "93978875065.8535704514687517218145888304829748774413026322126",
     "im": "57349554.5049656516663736201780377170897256141242424846185183"
    },
    0,
    0,
    {
     "re": "7821974174.98009248258148951549117357336068193178379435914149",
     "im": "-1.06198681138247204897213278926676158211247823029196941271282e-76"
    },
    {
     "re": "-30272486657.6859648290181327385243392089223448785389748077678",
     "im": "3.95386678495087189007194091873849637160432696943252810310097e-76"
    },
    {
     "re": "17365256534.9546005460027048082521434554985771817485024983075",
     "im": "-2.23303013154056004532176124451371422680668652813063051387885e-76"
    },
    0,
    {
     "re": "30272486657.6859648290181327385243392089223448785389748077678",
     "im": "-3.95386678495087189007194091873849637160432696943252810310980e-76"
    },
    {
     "re": "15670787557.8692958979509866799321751585858260318781153280864",
     "im": "9559061.55398108258758661054236553815448006836644375330858826"
    },
    0,
    {
     "re": "-46972051705.6115378314369612112214302701882656867915862965483",
     "im": "-28661945.5973261822502473532261120755338886268406210364244755"
    },
    {
     "re": "-6078.50247892591073205454896333741734241929881602499855804412",
     "im": "5.95638748683279828428673072084214084655971175133424330118344"
    },
    0,
    {
     "re": "5914096428.50048313420022280395052333863858122061967881521910",
     "im": "3603366.51899121791119503192887437154086116894219318213791373"
    },
    {
     "re": "3.78837858190562507931452893095957296666329089572286364613760",
     "im": "0.000928863082352878765543364420690135118549860684129627930810076"
    },
    0,
    {
     "re": "-2288680.72273349006805681056306922911282199403248117050258042",
     "im": "1.52298329336338545462381797551065090143132370073035733476191e-79"
    },
    {
     "re": "-1678448.56178148792131528330469318044862273751881100574442636",
     "im": "1.14512240872447130929731076616139750335470129778443504963216e-78"
    },
    0,
    0,
    {
     "re": "2288680.72273349006805681056306922911282199403248117050258042",
     "im": "-1.52298329336338545462381797551065090143132370073035733475827e-79"
    },
    0,
    {
     "re": "-2252055.02579531905206985101067053774037815027658731547661367",
     "im": "-4.12720636148652315028749241909044889302619371028256244334981e-79"
    },
    {
     "re": "45.4451388807811325026096313834650338137761739907161692534955",
     "im": "5.97944931037765542037104921575119246409118872581312482789320e-90"
    },
    {
     "re": "9.99688442122030572661594910466830988063883539555701968006054",
     "im": "2.42539917143928923609165430474655804193765992046341091334038e-91"
    },
    0,
    {
     "re": "91778908.0419901225826021667700959959567514382518733207049159",
     "im": "8.43489391589419025978685475691012562794127569793141930458512e-84"
    }
   ]
  ],
  [
   [
    {
     "re": "11.2305624883938853842293264673171271478296909433075346637200",
     "im": "-3.08671269970275142707186614023136576856519668330849464904319"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "5.43364793778508862860895167800646209213484811913276680033958",
     "im": "-0.500600643472640044958559989536113118761022044101628330096136"
    },
    0,
    {
     "re": "-5.61258701388147677015550840864713541135095445445207627566626",
     "im": "1.54266919199940682109534967518838898364903363910322960952462"
    },
    {
     "re": "-1.78010827767254822498622513131121164125636650386200786286013",
     "im": "-0.00694447385765047531344503885855899598574738867784310252796495"
    },
    0,
    {
     "re": "1.03697577370712503650934369302205335047477339383036964831277",
     "im": "-0.191565408568797306193162262275995264810430754232850125836439"
    },
    {
     "re": "-0.000311325410579953424407960825972647720167407244001857484483094",
     "im": "-0.00000107935011725773702831293826944672367951789716388232469712204"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   [
    0,
    {
     "re": "-0.00167786092086203043529025769615140816399866036964040361022176",
     "im": "0.430061337881790974188869197658423875504418220729169622363880"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "0.0121185385387845630034275798016064569182923560903096559159776",
     "im": "-3.10616620982156471833113702610879454098128431419818603984095"
    },
    {
     "re": "0.00345470972374993697132425245020936046359003246973463096098183",
     "im": "-0.885494779284690026849557214812555881530182061258683733291417"
    },
    0,
    0,
    {
     "re": "-0.0121185385387845630034275798016064569182923560903096559159776",
     "im": "3.10616620982156471833113702610879454098128431419818603984095"
    },
    0,
    0,
    {
     "re": "-0.00519633399730721199178689671531249148520203870698450897936535",
     "im": "1.33189963671985183552759731825236440661248758795225760235997"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   [
    {
     "re": "-25.5870095774403283311502161821068039743110871537116738689422",
     "im": "0.947293888037914638585475435467946225242236489985000040481620"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-14.0536558693036986661435616278131562276830012482906232388268",
     "im": "0.119705440233291988935096499161364992930137473082635743913008"
    },
    0,
    {
     "re": "12.7868575303142838618212184667394298801431721544151614825387",
     "im": "-0.473439341938690459339650872207031081940206569242142046656007"
    },
    {
     "re": "4.89228444791752450690514342110145247429508567866488108413054",
     "im": "0.0190868209237950690264324515328800050103803359965410354831051"
    },
    0,
    {
     "re": "-3.18813653632578974406310295319976123812979764851346540161424",
     "im": "0.0529909970235074873055264860670561156789690650847101593965135"
    },
    {
     "re": "0.000767966610130162776911286488111568127658853314796826803472940",
     "im": "0.00000296658362094341554547650856898502576117769035443906125979931"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   [
    {
     "re": "-20.8722480985479776192064155284309712303049067571924543284398",
     "im": "0.327586894972132218675111585932946794343344099435250927809797"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-11.5865305608613284873594517228328396314735264230695373011228",
     "im": "0.0229713951841528715603257787763055850332851909454048284622068"
    },
    0,
    {
     "re": "10.4306644135213395265929427912160817693465495059603530496456",
     "im": "-0.163723438612268160341575829430407242227566899475810217662347"
    },
    {
     "re": "4.05201257409237485752908996353831137027512618594733743097268",
     "im": "0.0158086507337649821379213393305779495671579561061737366747659"
    },
    0,
    {
     "re": "-2.66106984778284782197120089845166776436958012192912986004941",
     "im": "0.0151755403705404376838298327913840031351229321476006762686054"
    },
    {
     "re": "0.000630749418352374675408705629548174826779968405819092022339876",
     "im": "0.00000245707153240674653570474012752334673001607523218766700363461"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   [
    {
     "re": "-7.90678927747848101777264712971497437755898159039237130864638",
     "im": "11.2833034014201332245370895456491130932697557419016349285641"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1.31980490835517458923240613989821914880243317932894323169123",
     "im": "1.88070282520044786052121770817258576131582005513988903744970"
    },
    0,
    {
     "re": "3.95079068939263735452678086963499207728828304379822878396773",
     "im": "-5.63913492020820113141866871210626186747778672031177283881751"
    },
    {
     "re": "0.00124246564563182537359860511429235683251074255369398815511505",
     "im": "0.00000339147725717241284359331044698033744974866200821974617230492"
    },
    0,
    {
     "re": "0.505572622803201507046593575045582126779743132393248072322731",
     "im": "0.708937769638369727698535736295375278093256073101273899185378"
    },
    {
     "re": "-0.000000000355241991690912175778282113391302103411965660818741237287190",
     "im": "0.000000000527122925399632865467331645784564620414750617771749814574049"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   [
    0,
    {
     "re": "-437730.296637987216547708217522439408469435673783941805801902",
     "im": "24.5038571611150243324907382353599398808849358127840369932902"
    },
    {
     "re": "229.182496572164252621806834169215053258444292334372980000053",
     "im": "2.60355251970572383191122676282563726037932957587587019201250e-84"
    },
    0,
    {
     "re": "9045946.51278695449069586043793141995275762742168540672344213",
     "im": "-1.77699707013963746839964250651718262806214927753752788402289e-79"
    },
    0,
    {
     "re": "8132440.93522578539355832954111568533700337071156903726785374",
     "im": "-1.59747780653534267723969934610773865839419169756328378710095e-79"
    },
    0,
    {
     "re": "89236.7607602385596059446482783055972806131129313144363881285",
     "im": "-183.067064171384779743366615138608587997039113040517749839536"
    },
    {
     "re": "25599.8070103867634661742943713432145523816207809852874049063",
     "im": "-50.8001072925210515247575817421641239622535302453680086361311"
    },
    0,
    0,
    {
     "re": "-89236.7607602385596059446482783055972806131129313144363881285",
     "im": "183.067064171384779743366615138608587997039113040517749839536"
    },
    0,
    0,
    {
     "re": "-36067.7198419543726381391380698619438374563619958014315136987",
     "im": "78.5175992027446362895099374185624131737815069350548741718688"
    },
    {
     "re": "1310.47278966828967913007032969206661421308857314199276039594",
     "im": "-4.66956617834732790079277949266778643675283605165951142054146e-84"
    },
    0,
    {
     "re": "47.4497554848039630219326975424273732459335284179050059518620",
     "im": "-9.32819740071464463474293888517555993135929726774971877736191e-85"
    },
    {
     "re": "-547.129640496941432243449059996227690895943028408410149445023",
     "im": "7.78315882706749914188309946929989673158733701472620166748133e-84"
    },
    0,
    {
     "re": "-440.085443665681537354386145717856395051882777007463495141556",
     "im": "-2.73585362205211736435150855759635913726891740302627121034132e-84"
    },
    0,
    0,
    0,
    0,
    0
   ],
   [
    {
     "re": "-9634.98584222357753003033341405845564127024861895518814287165",
     "im": "-25617.1325637217814475631141726765940146566224645438996554328"
    },
    0,
    0,
    {
     "re": "-164.120196182073859195198510561893004811486812132675201670559",
     "im": "6.83511538607133326997645621236182902224558291519685424570551e-84"
    },
    {
     "re": "611.043405810404488748498894909994069793258239520857954397852",
     "im": "-2.55491999705505386354755486546221022901429677902602032120736e-83"
    },
    {
     "re": "-345.102338310416043323114478556987623913881299163600440212709",
     "im": "1.44563258982392499900781549937028037900046537730450590105481e-83"
    },
    0,
    {
     "re": "-611.043405810404488748498894909994069793258239520857954397852",
     "im": "2.55491999705505386354755486546221022901429677902602032120736e-83"
    },
    {
     "re": "-1606.55788441276760387669180280817298086481602710938055240671",
     "im": "-4278.99037559394067638061331592187593640957573344652905731425"
    },
    0,
    {
     "re": "4815.90262921470804216136979997379208261891810309796760745191",
     "im": "12804.3367245496441924261764451218907054999979227182318703754"
    },
    {
     "re": "-0.0571465191469618057971051960594895493096037094203351724802692",
     "im": "3.72376185247111481672338596092247105184907650031819487300454"
    },
    0,
    {
     "re": "-602.828932595418593000593219632531870694322984036605350950036",
     "im": "-1604.36554742811085485185397758846189205189875949392670038424"
    },
    {
     "re": "0.0000268603848894934975634124912540716478894776296396017881628409",
     "im": "0.000578768510688067696782153530168418814818333343495426258747753"
    },
    0,
    {
     "re": "0.235374884129763746329389923010490083679318264800423224978106",
     "im": "3.90367564863631777814997872370810703033148018125080059001647e-88"
    },
    {
     "re": "1.76984311415440297321482837163122631553943183067439319520008",
     "im": "1.80873103124274019262625130512812388848223266803118944558588e-87"
    },
    0,
    0,
    {
     "re": "-0.235374884129763746329389923010490083679318264800423224978106",
     "im": "-3.90367564863631777814997872370810703033148018125080059001647e-88"
    },
    0,
    {
     "re": "-0.638085381186558036338413832515269724059107993598031915175814",
     "im": "-3.21285029035678737466846090346929356415775654714858984669984e-87"
    },
    0,
    0,
    0,
    0
   ],
   [
    {
     "re": "32330.6275716160340593646898455222290542498497639659756916100",
     "im": "80902.5920391990262952581451974485507398749799416592301415105"
    },
    0,
    0,
    {
     "re": "-317.148267684518375175224728805234307265606867812962962883025",
     "im": "6.79267762328783374637338629221954189395729670912531906998379e-81"
    },
    {
     "re": "1201.96856421237444844901878273543093431227613085118316476611",
     "im": "-2.52898317627336907606104971208166292434198694897767207317723e-80"
    },
    {
     "re": "-684.527018190483523989690274887293392645087055835115695019732",
     "im": "1.42829990322788979839399892805912979837838626100042779703964e-80"
    },
    0,
    {
     "re": "-1201.96856421237444844901878273543093431227613085118316476611",
     "im": "2.52898317627336907606104971208166292434198694897767207317723e-80"
    },
    {
     "re": "5394.58994023154103669093875510726079286915648390006924053641",
     "im": "13514.9758837835551721893040480869463741621721063205383848062"
    },
    0,
    {
     "re": "-16158.9794505962066307232874079723823455035671283717421994742",
     "im": "-40438.1493065173188367753318489351612571536618652000143226806"
    },
    {
     "re": "-1.83059822145965359180563021907178648008128727958622421096513",
     "im": "-12.2964823464267280948642158767473464009892730233300368760497"
    },
    0,
    {
     "re": "2023.20666489429947305067107654439081962831356859590014505549",
     "im": "5066.08424102134136565531094537118318951209354842982154754421"
    },
    {
     "re": "-0.000250126287083576180498826383829598752386333453305965187910549",
     "im": "-0.00191119009654732441203640847763353846291120291810838266665194"
    },
    0,
    {
     "re": "-0.789327440015090422498077112724523995441675938505336860802587",
     "im": "-9.75177553684904900561546509665881071022555776911279397372316e-84"
    },
    {
     "re": "-5.70747255241813954485186168405876770354727870445383619071805",
     "im": "-7.33174975379078031573077702155245076643204419778420774396179e-83"
    },
    0,
    0,
    {
     "re": "0.789327440015090422498077112724523995441675938505336860802587",
     "im": "9.75177553684904900561546509665881071022555776911279397372316e-84"
    },
    0,
    {
     "re": "1.42031322306677003808343939294011996821033276720153112670297",
     "im": "2.64356124636030267113419147354663190925445357562753466092140e-83"
    },
    0,
    0,
    0,
    0
   ],
   [
    0,
    {
     "re": "-330235.941469244445456816490138578356744059489920094502659891",
     "im": "-1.58548298644506768329955067719308809959170611684045430696852"
    },
    {
     "re": "378.080428230505439294822017218039588659863036701986099791182",
     "im": "-2.68355018672439925039162045309635680365175982481518499797443e-84"
    },
    0,
    {
     "re": "4141270.78312815026006955665604078442949594616399065332237325",
     "im": "1.77043005614910394923662066038811348610172367630669612522185e-79"
    },
    0,
    {
     "re": "3724865.71068234950306367326730907424392804013806690762501370",
     "im": "1.59157344538774417780640268233537433903577555579160255142095e-79"
    },
    0,
    {
     "re": "37728.4047523255955287663445700675276850141739237694929188984",
     "im": "29.5460628666261593312614285907934010092896307328821563845178"
    },
    {
     "re": "7845.64945118025372672013317397291231814379788413525452176614",
     "im": "4.29559089211505704619604174750666784239035699964110514045094"
    },
    0,
    0,
    {
     "re": "-37728.4047523255955287663445700675276850141739237694929188984",
     "im": "-29.5460628666261593312614285907934010092896307328821563845178"
    },
    0,
    0,
    {
     "re": "-11522.8750567267302856389275754993248138733517398982830133160",
     "im": "-12.7282400914698311136122274625217634955292484646441335531176"
    },
    {
     "re": "-2590.23834265454905662781212999107314525108350623065333120375",
     "im": "3.45703893053578159540151315115379400521703013772742705305251e-84"
    },
    0,
    {
     "re": "21.7093170925065967284034400286105342287380976488380627164642",
     "im": "9.29205111425600347132519193066716453242702142713846136524093e-85"
    },
    {
     "re": "1343.92030238074218692927633756895963147723256407475860819780",
     "im": "-7.70592719944524339643861185760521023143849959661523552061198e-84"
    },
    0,
    {
     "re": "-949.626430421838624192251499841545860030794048893252445244373",
     "im": "2.51295818008826268692159333327523320948041645964674880373459e-84"
    },
    0,
    0,
    0,
    0,
    0
   ],
   [
    0,
    {
     "re": "-114030.211845425032696398729900441098266368224488336566583857",
     "im": "-29.1414839541212940119048952958338277736750257184715755193072"
    },
    {
     "re": "646.660080951491198637310170221834992836836508454760637160397",
     "im": "2.35681586501243261444703282989771487468387829082813803029479e-84"
    },
    0,
    {
     "re": "-5355306.42072755769316656568778601366121021468302990902501459",
     "im": "-1.31478047358186081087471867312360362988399930667023452316892e-79"
    },
    0,
    {
     "re": "-4813741.38533796173174104424677168602840232399927149336419965",
     "im": "-1.18195189133890273811562459855753957016046700380456585197042e-79"
    },
    0,
    {
     "re": "-52139.7730923353231544234717397582970009212022313465871079627",
     "im": "208.771747726503406558166657779384521405805578875973465395553"
    },
    {
     "re": "-15302.2275584265302343649124805961913610502023405242490375555",
     "im": "59.9050067658428481447606707142496122385188431601382790525511"
    },
    0,
    0,
    {
     "re": "52139.7730923353231544234717397582970009212022313465871079627",
     "im": "-208.771747726503406558166657779384521405805578875973465395553"
    },
    0,
    0,
    {
     "re": "23978.0511667533262108272650722766008779500838051214666074172",
     "im": "-89.5141095377295103694721982345728805886251674268533385471108"
    },
    {
     "re": "-119.416526555134185767226604419524591080414049134229144839421",
     "im": "-4.48118262614523404439480306920052979187736632121677242275514e-85"
    },
    0,
    {
     "re": "-28.1546363907405001003965526685095023955705210705888628763163",
     "im": "-6.90342355005044854594565215510687604024893826982629670099509e-85"
    },
    {
     "re": "-4.30150619956637472752638424301586797197149602869888627851578",
     "im": "5.58781568168013241484703018286542039795116150450766778473319e-84"
    },
    0,
    {
     "re": "-342.624421516683477570688739756145629775537251274750574799107",
     "im": "-1.65278976018690573653892217284295365433647517347184223689712e-84"
    },
    0,
    0,
    0,
    0,
    0
   ],
   [
    {
     "re": "-22595067636.6562843887268380724823237080843668837864592377322",
     "im": "-24080232.5444096512395790838099370934527060004710907132724577"
    },
    0,
    0,
    {
     "re": "389192.286373356485165284822373148969911806878333491238996687",
     "im": "-2.43388703446329170660518049887096048133387386765190797701483e-77"
    },
    {
     "re": "-27112803.0635095711583889032543372225738592816653286386001634",
     "im": "9.06166226160086036109410671173570195440814773254298475371523e-77"
    },
    {
     "re": "22200438.0528381685009211001039998613638117164735718203118713",
     "im": "-5.11778994395898535187570687139749718123031348360400802282667e-77"
    },
    0,
    {
     "re": "27112803.0635095711583889032543372225738592816653286386001634",
     "im": "-9.06166226160086036109410671173570195440814773254298475371523e-77"
    },
    {
     "re": "-3767668396.17660761193902484984339527123679673356007973536243",
     "im": "-4016917.69558853880595324882400460437880375263609821112610031"
    },
    0,
    {
     "re": "11293361363.1704868665037118939346482799042752521221318835468",
     "im": "12037614.2121985495020100920693790021675324684542795423548227"
    },
    {
     "re": "-6.33824433431168347985734280212041243685642534672963810190614",
     "im": "3.08449905960810739452900616473043496250419259775235878342004"
    },
    0,
    {
     "re": "-1411690901.94038076421061953556826155311112246706937931183231",
     "im": "-1500515.08226640677324324211300374758004190553602027062281974"
    },
    {
     "re": "-0.00151671771060947735407012633965161195931620931514276460267867",
     "im": "0.000479410606175969876297815562339301154406049018253462141486836"
    },
    0,
    {
     "re": "549228.216859265691280992645958081611767320810967102024173565",
     "im": "3.48590145912465001940250936120943668405017392329726981952950e-80"
    },
    {
     "re": "564570.438809310148349137130054261862918916410526924210456332",
     "im": "2.62047728408267190655325259687614011931478638715053007151079e-79"
    },
    0,
    0,
    {
     "re": "-549228.216859265691280992645958081611767320810967102024173565",
     "im": "-3.48590145912465001940250936120943668405017392329726981949404e-80"
    },
    0,
    {
     "re": "-222688.717478840883832402830002638133080411253884837669935274",
     "im": "-9.44629395054797552482303553736852674351179241650549727832399e-80"
    },
    {
     "re": "2.99999808743561009858304180821327978336054861965933395584019",
     "im": "-5.86569511356300623870114070305741300367249467577060389259500e-85"
    },
    {
     "re": "1.31496630000000000000000000000000000000000000000000000000000e-136",
     "im": "-5.80701687623464722982492984012076985056240848346602594686731e-136"
    },
    0,
    {
     "re": "-4.40000000000000000000000000000000000000000000000000000000000e-135",
     "im": "-2.10442854148090182688670528969487175657968279834767917300190e-135"
    }
   ],
   [
    0,
    {
     "re": "181334386481.956860949219861258929166269085191760837778677432",
     "im": "-563597.611217747200494465930558513725390856173674907994591178"
    },
    {
     "re": "-499295354.364896774333714634214361566421992189544302090585406",
     "im": "-2.28250659677380709111377118600923318507907406633120062348580e-77"
    },
    0,
    {
     "re": "-2877122430974.97093867922362131855174100363204943622408510611",
     "im": "9.14443946242140994497228152664505714634971562088380125616693e-73"
    },
    0,
    {
     "re": "-2587422316902.74208152953305786357664351166275112670904982036",
     "im": "8.22046346097580503284974974639854917408906533393095195674926e-73"
    },
    0,
    {
     "re": "-28109405328.3119345544896005034326349027571456931304284204150",
     "im": "4037602.94572960409543221544285326282457959121076821787322164"
    },
    {
     "re": "-7334047396.35383782759488089692668009748097634846724277242860",
     "im": "1158562.56091860433292758541188828869280443145703107516660872"
    },
    0,
    0,
    {
     "re": "28109405328.3119345544896005034326349027571456931304284204150",
     "im": "-4037602.94572960409543221544285326282457959121076821787322164"
    },
    0,
    0,
    {
     "re": "9710930490.00117360054877656385646690539534423459693863865863",
     "im": "-1731184.41788458709904504490265953864705940855653225285533940"
    },
    {
     "re": "794631400.143527046850794730021393480174526448837684084243562",
     "im": "4.20896819045148652593734348812871698999547841943025324000446e-77"
    },
    0,
    {
     "re": "111922057.105978803381906184497064384041441711842419921519295",
     "im": "7.03916209368908242752078423724675244500159611304840103774940e-78"
    },
    {
     "re": "-424354420.283582181493031735082016753243390815341287798570384",
     "im": "-4.98969043745285278717723339250354430246072425832726079395152e-77"
    },
    0,
    {
     "re": "503175913.815961027224509601097783240618555417857276679268965",
     "im": "2.43576013722327307285691865847400641987385216892731038495583e-77"
    },
    0,
    {
     "re": "141255963.796172218514088300111204614613238401869895721940853",
     "im": "2.49050103987633789888043711709353438451334496861983068498750e-78"
    },
    0,
    {
     "re": "-141255963.796172218514088300111204614613238401869895721940853",
     "im": "-2.49050103987633789888043711709353438451334496861983061995385e-78"
    },
    0
   ],
   [
    {
     "re": "-77922498.4828841417875199434674991459513813780984329437232689",
     "im": "-154939.112962097780762352320376029159887713123405265073158760"
    },
    0,
    0,
    {
     "re": "1351.82475451841810624133149609875864988711872848147813293631",
     "im": "-8.42544870841236968459103171530201959908311226857574989129563e-80"
    },
    {
     "re": "-17341.7092944902985010236630231671619421706376954081019548180",
     "im": "3.13689889793104102435021210926894430080225887071562997911121e-79"
    },
    {
     "re": "13097.9328432436908968734646585770264715083296385796596243118",
     "im": "-1.77163854424614729788620113827691657238620604169315170237146e-79"
    },
    0,
    {
     "re": "17341.7092944902985010236630231671619421706376954081019548180",
     "im": "-3.13689889793104102435021210926894430080225887071562997911121e-79"
    },
    {
     "re": "-12993380.5178320410046616294646469695966429718901734977008464",
     "im": "-25836.4276320067952473540178202270545966774741719688510376061"
    },
    0,
    {
     "re": "38946867.1733793508512979594418050058018822514227712779562060",
     "im": "77444.9023800669195271149699664854943974541931109099778699219"
    },
    {
     "re": "0.332412085206376677270400513536192563138370545606596919635382",
     "im": "0.00508843083492356428908602675576708875432385473866554475660872"
    },
    0,
    {
     "re": "-4874787.86673864708974859113951003230847283383641702134431322",
     "im": "-9691.91022051462702585632609396728818983549341375119598522400"
    },
    {
     "re": "0.000120868221913047800486446339849684971919030763065249001492578",
     "im": "0.000000790873222495045867137662793715494124836759039635995264668707"
    },
    0,
    {
     "re": "1895.31829609848881123606766556395915557014274822524813981621",
     "im": "1.20672389852481183620847105795738450728907578871390209104548e-82"
    },
    {
     "re": "1948.26233642027415602411599157282507335028098535543481753515",
     "im": "9.07138811592248716817226098484268670108585778292074516524041e-82"
    },
    0,
    0,
    {
     "re": "-1895.31829609848881123606766556395915557014274822524813981621",
     "im": "-1.20672389852481183620847105795738450728907578871390209103884e-82"
    },
    0,
    {
     "re": "-768.483225110168940710392086348458854962856289318418903952295",
     "im": "-3.27005357865128727022590672935349922802107301151008149197308e-82"
    },
    {
     "re": "0.00186684957330054513434011825100588962513413049436322122333305",
     "im": "-2.02496249147487301041870120602691693358317562342243748412227e-87"
    },
    {
     "re": "-0.00186742952565200727893471882132232028215585451717213879789746",
     "im": "2.98340478285531695966513869671817389791658980654092096359690e-92"
    },
    0,
    {
     "re": "-1.50440600000000000000000000000000000000000000000000000000000e-136",
     "im": "-1.45485500353832552183010643673598079903206727474772386337138e-136"
    }
   ],
   [
    {
     "re": "94921487332.4923736066007020996716493778506644512801242645591",
     "im": "57732881.9590711712117028216373022551539751534761194615205738"
    },
    0,
    0,
    {
     "re": "7900453361.27892163261271428289064127167470746469247224874529",
     "im": "-1.07928742634976049843505351500036932022785442381368087806100e-76"
    },
    {
     "re": "-30573068832.8096937134399889307869951021163049690089912833262",
     "im": "4.01834923402905198536602083879921931411673974161961167299197e-76"
    },
    {
     "re": "17536996818.8469224037976524117900459481017583105031517894826",
     "im": "-2.26946653091122973645716226248740432159662960144663152049911e-76"
    },
    0,
    {
     "re": "30573068832.8096937134399889307869951021163049690089912833262",
     "im": "-4.01834923402905198536602083879921931411673974161961167299197e-76"
    },
    {
     "re": "15827940568.5656299455481295011332798039115251538882774074672",
     "im": "9622952.16509190244632435733917326817412524763355531765057606"
    },
    0,
    {
     "re": "-47443241760.5284463925557986801145836324839702199203864570868",
     "im": "-28853566.4263231586357097560278825439786062065172740697691185"
    },
    {
     "re": "-6098.77671864085932730218514947193477431515651234905303051036",
     "im": "5.95639085454432728706239681128629707564040752104831739577090"
    },
    0,
    {
     "re": "5973279723.55410896843985418183273039733396915364760407410866",
     "im": "3627387.95781769252626098995347089659642167878274036176019745"
    },
    {
     "re": "3.78839260685157071549520430753690687857831055842112152288485",
     "im": "0.000925776566960893854614700870703736298670457629361922566935140"
    },
    0,
    {
     "re": "-2303957.84350007790113120496670670387308656490822169634248274",
     "im": "1.54413369415800346289635407217827801196442463772256567553933e-79"
    },
    {
     "re": "-1689666.47610359438728060740610640581335431010418895669131743",
     "im": "1.16099780501355313264712297933235992395834197136834306106784e-78"
    },
    0,
    0,
    {
     "re": "2303957.84350007790113120496670670387308656490822169634248274",
     "im": "-1.54413369415800346289635407217827801196442463772256567553131e-79"
    },
    0,
    {
     "re": "-2267000.49921409102620838848908111063704679957851878643793813",
     "im": "-4.18479843965911770847349956560349199742989492484519872967843e-79"
    },
    {
     "re": "45.4455054153553994606646480148282994253152718851107626934886",
     "im": "5.96431769660125528544531980649679858659211041978616671112515e-90"
    },
    {
     "re": "9.99689476486568120085084231043444368362805660275908033603244",
     "im": "2.41281522550485912836472396467334993029880758003244427154599e-91"
    },
    0,
    {
     "re": "92390673.7806633362740073564439414339360861540212282145603942",
     "im": "8.46756581157490500519315188265787686713176584482717930478645e-84"
    }
   ]
  ],
  [
   [
    {
     "re": "11.2307203280667209013042885131130070703531910943300144507048",
     "im": "-3.08693513085499276929217804332769359136085935382769483284726"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "5.43363366342108840471550862801200143741672422427013089958745",
     "im": "-0.500726983791390380095761278669169758084968755446014001120889"
    },
    0,
    {
     "re": "-5.61268326595486636146675642649371650254894405004461610433129",
     "im": "1.54278477082632252361080871914766311749633230657360339561573"
    },
    {
     "re": "-1.78009335901517997402065380983614798902541624774262288238121",
     "im": "-0.00689973944565196122525203173819073122774176992764892780794536"
    },
    0,
    {
     "re": "1.03697452278073457567454895707701650420234807884739761191625",
     "im": "-0.191588067550612043847466623160922886031259841826626900498675"
    },
    {
     "re": "-0.000309316907805700474483985515894820196764933189591771626543694",
     "im": "-0.00000106548910982910635275585234574224975404178398190338621460723"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   [
    0,
    {
     "re": "-0.00166711324250425046195105216171294573456358909767394526138615",
     "im": "0.430073587187659541381207371926467312539988582688670103623290"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "0.0120406931973685961764042495372144008906349454966368695225599",
     "im": "-3.10619817753931572222192105095192385019302091083624378696017"
    },
    {
     "re": "0.00343256735622781674791341646026099229478199346913307828074587",
     "im": "-0.885516663486280296221954010534109500178537005219947534346309"
    },
    0,
    0,
    {
     "re": "-0.0120406931973685961764042495372144008906349454966368695225599",
     "im": "3.10619817753931572222192105095192385019302091083624378696017"
    },
    0,
    0,
    {
     "re": "-0.00516293742025235503772160612659332118618095226668868347354462",
     "im": "1.33190893104411892793252329129131017413624726506381862545221"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   [
    {
     "re": "-25.5875958201648860765652519405462221751604206377473098461982",
     "im": "0.947913821502272967132339207617104671657187375045715777126757"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-14.0536809134263655060425334638137075040670438539903862327777",
     "im": "0.120054667689312803883389176847803593274348179507183634532266"
    },
    0,
    {
     "re": "12.7871933733252656821309969295836035849567838044469841951356",
     "im": "-0.473750483081993923487513366044612621447169445701525187138980"
    },
    {
     "re": "4.89226284956155511497659647868519345892426736776026748962251",
     "im": "0.0189639358606092349710695710994467234402583895579368657388938"
    },
    0,
    {
     "re": "-3.18813715308269433067428986103518936433876995122230095456623",
     "im": "0.0530698687294172071623985383287795999835338121514627896111815"
    },
    {
     "re": "0.000763016062164087629883315650673016212586231675691114071672124",
     "im": "0.00000292849712632409919751062181102672804229838428802175662719429"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   [
    {
     "re": "-20.8727428965798896956183980838555851995281753844981618992809",
     "im": "0.328100875081743842568938510660588554024023329958242663082575"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-11.5865552013643657156963338631657397640456960550575437236490",
     "im": "0.0232607628697129845470523885309637898963702558764942305085327"
    },
    0,
    {
     "re": "10.4309468986299806572053156441031393250923171511676610449542",
     "im": "-0.163980745379607511387099316626156255036984122861310711520917"
    },
    {
     "re": "4.05199586199663010653131012385859174309511273005202284371203",
     "im": "0.0157068753018217708811865023542541878533838290635579482443591"
    },
    0,
    {
     "re": "-2.66107060449893919798694393918511001760073749905636791318394",
     "im": "0.0152418720566021768364431524320947189801534149413068851268266"
    },
    {
     "re": "0.000626683681733794480815616325726877711726939291237917237062384",
     "im": "0.00000242552703842768156121679955217782774525826648125766374396039"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   [
    {
     "re": "-7.90681027733428512857638292315608550771902479188692055037414",
     "im": "11.2834734814362391224030204268752873598259920039721296847346"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1.31979548599231845463214235498823634587731436787970768403126",
     "im": "1.88073023467704095820593310438516278478265384804848045735349"
    },
    0,
    {
     "re": "3.95081794972613075165509146742361964795449391760989903661275",
     "im": "-5.63923611579653978688343113725670134385778649017195362586064"
    },
    {
     "re": "0.00123446802934063412694907597019690631841474376693387215123624",
     "im": "0.00000334797769127492549334045661306067621386365848420208255781776"
    },
    0,
    {
     "re": "0.505572959874340838908701060004195854264685050620753417859890",
     "im": "0.708924400152449711011743581182242950749710692217569141816673"
    },
    {
     "re": "-0.000000000348417331160109873329268302065699146492768861308413146596850",
     "im": "0.000000000517009924520005782160966460946986582690382256160016496650286"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   [
    0,
    {
     "re": "-443412.723204695969811768646319520356885750196452162933670671",
     "im": "24.6707078791545916823957160933586471083518166124167208495593"
    },
    {
     "re": "230.662412694887363856424928854129583284754512284030615103963",
     "im": "3.05270805190857939562793866435817571337909734920441286722367e-84"
    },
    0,
    {
     "re": "9163477.72369994044387016763097155729409156789975602066148386",
     "im": "-2.10053550317436358599520215437753985543491912272942672070616e-79"
    },
    0,
    {
     "re": "8238095.07806696266060954709432307607369494798365817686123416",
     "im": "-1.88832984170928408755309976792583420279818417356211382669344e-79"
    },
    0,
    {
     "re": "90387.0469931395510383914646629543770919097372944821765728000",
     "im": "-184.268759223403763838716852553610229100095508960117803898072"
    },
    {
     "re": "25929.1323317619361732385262541291137215088522696693567790641",
     "im": "-51.1434518737422795807060530392029069771012911263497808492655"
    },
    0,
    0,
    {
     "re": "-90387.0469931395510383914646629543770919097372944821765728000",
     "im": "184.268759223403763838716852553610229100095508960117803898072"
    },
    0,
    0,
    {
     "re": "-36546.6286977102031115029425316984601750868271482973437143248",
     "im": "79.0326145836334746708277564137115790639308773005866794299652"
    },
    {
     "re": "1318.94120571989549618825231785647569077833438594889200757078",
     "im": "-5.56031354384792213801302473475988150188609385099742650434824e-84"
    },
    0,
    {
     "re": "47.7562528607548935164641182608764956834956526476200760190221",
     "im": "-1.09552071875247724824447001621366378376756619890616921101957e-84"
    },
    {
     "re": "-550.665715001928186042231488465585156356548905622137911901053",
     "im": "9.13963969551756238163801120154802081190152545459308513808446e-84"
    },
    0,
    {
     "re": "-442.925259375086921226300709679582026870616247279392515286959",
     "im": "-3.23026225128629489628318608340990810070062665298650325545497e-84"
    },
    0,
    0,
    0,
    0,
    0
   ],
   [
    {
     "re": "-9697.79233256447625867806529400816903165596105121803141467247",
     "im": "-25783.1308437716213748940445560136029351758851619677474408056"
    },
    0,
    0,
    {
     "re": "-165.183300635067112064758219111183023789404066433160765606180",
     "im": "5.85864074213028654296864655284693946200910676553532006005887e-84"
    },
    {
     "re": "615.030080860693035792783629024683034891494932684225000296429",
     "im": "-2.19209001066884058335065549877550870021908718182032612866216e-83"
    },
    {
     "re": "-347.361459310213787004392630741940869030759633646101063281422",
     "im": "1.24090916810305678230563246551875997320068933500878891195748e-83"
    },
    0,
    {
     "re": "-615.030080860693035792783629024683034891494932684225000296429",
     "im": "2.19209001066884058335065549877550870021908718182032612866216e-83"
    },
    {
     "re": "-1617.02581559587142999924907467755651410832019639378962079630",
     "im": "-4306.65674992710356300246348378523172791478103827606758498541"
    },
    0,
    {
     "re": "4847.30581646232228020417264042623544578314350505111247897417",
     "im": "12887.3358815248586956555048197637999559490221734854511783566"
    },
    {
     "re": "-0.0570739837449923634015274265333921297043167676690227930802693",
     "im": "3.72375945714654062341415517713533661336261605265343065557717"
    },
    0,
    {
     "re": "-606.754397043131794254569900694434543237817660370161361094730",
     "im": "-1614.74043457373949968423042793579357014170721882794930139296"
    },
    {
     "re": "0.0000266979633138513366215768092271493965561194014367676087259129",
     "im": "0.000575039851934275495948516432535876543150135649119769029476688"
    },
    0,
    {
     "re": "0.235374111676397773514033345614366578540933528966366571811106",
     "im": "3.35629641906117673898630686382459584694594740371963295219454e-88"
    },
    {
     "re": "1.76983259187287188123623219244237058161495639665077648047389",
     "im": "1.66701543899152306418329381660573063610055603939622835121259e-87"
    },
    0,
    0,
    {
     "re": "-0.235374111676397773514033345614366578540933528966366571811106",
     "im": "-3.35629641906117673898630686382459584694594740371963295219454e-88"
    },
    0,
    {
     "re": "-0.638082369882535105956379032700578021522209297629243596615772",
     "im": "-2.78427543396788429649644487916566711195432625453698185696754e-87"
    },
    0,
    0,
    0,
    0
   ],
   [
    {
     "re": "32541.2360640057292256008976802918593295013810409138107400193",
     "im": "81426.7970078628113558164660729627767526612834963581749811060"
    },
    0,
    0,
    {
     "re": "-319.201980336329150799738061920101887359319117258587144999151",
     "im": "9.48354701893048619716311925162380005616234597797003366438488e-81"
    },
    {
     "re": "1209.66985033468272012838152764912563136662952489389170555550",
     "im": "-3.53096530333027726112495693748896067876653583332859643834502e-80"
    },
    {
     "re": "-688.891057561818297166694842569582214722910445370428358156855",
     "im": "1.99422961212816591490221490046452118512332313430776995122868e-80"
    },
    0,
    {
     "re": "-1209.66985033468272012838152764912563136662952489389170555550",
     "im": "3.53096530333027726112495693748896067876653583332859643834502e-80"
    },
    {
     "re": "5429.69192787130109186193454915054649675065213652583349573196",
     "im": "13602.3432542537612065549745169248261574649698518345257296914"
    },
    0,
    {
     "re": "-16264.2835322481125522466952093906747399011242792773366549352",
     "im": "-40700.2518576791693591059154381585650077559252083157643522156"
    },
    {
     "re": "-1.83082866539077212360636949561459009501123290980640789660109",
     "im": "-12.2964224986754080539735436545525183894218427597222378099705"
    },
    0,
    {
     "re": "2036.36986442283462693211506435978560975158910453787848956349",
     "im": "5098.84702275526040807283916628647382050023708670362263661391"
    },
    {
     "re": "-0.000248551049915161919006201295697001588472929570035507995539534",
     "im": "-0.00189886942331606653613898973386907532086389027807537806383782"
    },
    0,
    {
     "re": "-0.789324539164019083420195782635626351947995141543251979673171",
     "im": "-1.35282544720576018588320032033361864197665283747488398549489e-83"
    },
    {
     "re": "-5.70743742928617635803346156341917095590399432854418642736309",
     "im": "-1.01712577469468986301327303439691860390888575192701600701530e-82"
    },
    0,
    0,
    {
     "re": "0.789324539164019083420195782635626351947995141543251979673171",
     "im": "1.35282544720576018588320032033361864197665283747488398549489e-83"
    },
    0,
    {
     "re": "1.42031140798635524477392659055393446069434988616279299869037",
     "im": "3.66742245643990035955883390184048644938429873708621801044776e-83"
    },
    0,
    0,
    0,
    0
   ],
   [
    0,
    {
     "re": "-334530.234037896756192289581233943743867845448017654945862867",
     "im": "-1.61844257111447967839880131926046979994427245189859383970648"
    },
    {
     "re": "380.530736279112227048281767862385727581934924043812956657754",
     "im": "-3.12850266455547250576546550016867796547922778992584358504303e-84"
    },
    0,
    {
     "re": "4195095.20282434648305395799780462220091535866640369625494158",
     "im": "2.09340769009450100030896844691347491130040555909710140403733e-79"
    },
    0,
    {
     "re": "3773262.59091033637199179957103343292654542120171835524454835",
     "im": "1.88192137401977036006667970571651060856994871125479924581038e-79"
    },
    0,
    {
     "re": "38234.9781836205854058612895416830244737515529916385525914483",
     "im": "29.7834923375817802223672764739584018625544654638503215395284"
    },
    {
     "re": "7971.38021570635916750082493262393893474616692723912589813022",
     "im": "4.36341904997451175518777339038560980288568378242579980198948"
    },
    0,
    0,
    {
     "re": "-38234.9781836205854058612895416830244737515529916385525914483",
     "im": "-29.7834923375817802223672764739584018625544654638503215395284"
    },
    0,
    0,
    {
     "re": "-11709.8998513251593249434006593793957754743480016176208427716",
     "im": "-12.8300052896338095229868832888593980075401653871890567284828"
    },
    {
     "re": "-2606.99386167360885954964525673905403378909237671164505568890",
     "im": "4.32860268815605412747870592205035166757759373946980354667920e-84"
    },
    0,
    {
     "re": "21.8497271894648492468889059551183635927734989488408284775293",
     "im": "1.09163401652892569241742606987167754521798396876420725163739e-84"
    },
    {
     "re": "1352.61788880515064092014523200734483109409519279381109438662",
     "im": "-9.06155593858528597132670505734244673831494879917762545720442e-84"
    },
    0,
    {
     "re": "-955.763906743311444364609047975220626878702220233155302140742",
     "im": "3.01136364638654875745002422209419131392815557493229396027808e-84"
    },
    0,
    0,
    0,
    0,
    0
   ],
   [
    0,
    {
     "re": "-115504.303448760735751382097290123189531372147958181944725407",
     "im": "-29.3291891884484777704671456568166922478102940479899366148636"
    },
    {
     "re": "650.845996286943131945841715383193942342149837394223065216876",
     "im": "2.67575330796932451238504060284245212562530848845449439127504e-84"
    },
    0,
    {
     "re": "-5425146.69661893518526077611620064316348320783800155554168196",
     "im": "-1.54698194710069561117723989757554727483547322900887525851564e-79"
    },
    0,
    {
     "re": "-4876519.08681707528997269359672803444944856105305006672744797",
     "im": "-1.39069454880319973969105029985274875176501522500112337382667e-79"
    },
    0,
    {
     "re": "-52818.8350815444228186415752548590875084406224555700964078989",
     "im": "210.123625912012139336738914525424146393434721375172239926576"
    },
    {
     "re": "-15498.8561300966406254835870728293457187933869678724983493633",
     "im": "60.2912640953059034475950534059346847949657697755614315812057"
    },
    0,
    0,
    {
     "re": "52818.8350815444228186415752548590875084406224555700964078989",
     "im": "-210.123625912012139336738914525424146393434721375172239926576"
    },
    0,
    0,
    {
     "re": "24279.6020118900195184462733489286570741399161500834062871279",
     "im": "-90.0934856721594163861283334263818437412216182395592376946548"
    },
    {
     "re": "-120.190820176716264754177565208735629257754289701081888418559",
     "im": "-1.04249236596923560922678366323625208986373992520993222592747e-84"
    },
    0,
    {
     "re": "-28.3374443240695272745751849657282150490453595803485663357585",
     "im": "-8.06978904517737484574703246971137632524819355044161428565675e-85"
    },
    {
     "re": "-4.33075237841342985787937646861973521143133058354469329221485",
     "im": "6.56158941973796940857864609456867191981571458523968876984962e-84"
    },
    0,
    {
     "re": "-344.829723622267222893492110822131122729562816081965579433645",
     "im": "-2.01390975899313943724275311870372399851864975401060530732011e-84"
    },
    0,
    0,
    0,
    0,
    0
   ],
   [
    {
     "re": "-23036946829.5993882636494885368042599008941007597399424552113",
     "im": "-24393219.9567728586043403310290773752832627277990057680240839"
    },
    0,
    0,
    {
     "re": "394261.693842450550730383671637062796690190036627712350467520",
     "im": "-3.41713484788626789184092896435347906040770612695709766997420e-77"
    },
    {
     "re": "-27465360.0945859978016519711164152396627778801829868382955200",
     "im": "1.27229319217665480608383398625188384884282622569094199928951e-76"
    },
    {
     "re": "22489137.8353877174190611106165126281831194067317671760769480",
     "im": "-7.18571546098041500887885662913258414593338263458186614347247e-77"
    },
    0,
    {
     "re": "27465360.0945859978016519711164152396627778801829868382955200",
     "im": "-1.27229319217665480608383398625188384884282622569094199928927e-76"
    },
    {
     "re": "-3841338651.64096332214706983852268010440762807805111861806929",
     "im": "-4069105.23653583417403147121320138423988170991197786298557963"
    },
    0,
    {
     "re": "11514246778.6883341243199175957519559383286292170436871675179",
     "im": "12194091.7692702973871858397039389497149504530496423097564585"
    },
    {
     "re": "-6.33822408407500058016069127177999424204305275500742399673615",
     "im": "3.08457959159322342287025612712558222935980682757506446095531"
    },
    0,
    {
     "re": "-1439301853.73329318812860506570013909791958313057755507215756",
     "im": "-1520047.67328458202329208727619875462841760595370653563012432"
    },
    {
     "re": "-0.00150694060384311952612817205255487163489294583777755710172167",
     "im": "0.000476334793383366701134691956248361206525470099306270631184064"
    },
    0,
    {
     "re": "556358.725079413875009558396496771102541418977266036239663179",
     "im": "4.86716112141687871165246115119049488959803845573722243129587e-80"
    },
    {
     "re": "571896.884057119769800182990517135178218348181519034766863352",
     "im": "3.65901307671771766121996505632363235705322363438649409583034e-79"
    },
    0,
    0,
    {
     "re": "-556358.725079413875009558396496771102541418977266036239663179",
     "im": "-4.86716112141687871165246115119049488959803845573722243128368e-80"
    },
    0,
    {
     "re": "-225579.674916766458057172652367248351551627001381555538069774",
     "im": "-1.31912330269939355979915647992382119214195366079562357107201e-79"
    },
    {
     "re": "2.99999811202962790169453393032289953175316152599670463170130",
     "im": "-5.93143652537237167952623981276485754896516349728505918879256e-85"
    },
    {
     "re": "-5.92128000000000000000000000000000000000000000000000000000000e-136",
     "im": "7.96233477304431327186666514178941380314783558456065680650277e-136"
    },
    0,
    {
     "re": "4.00000000000000000000000000000000000000000000000000000000000e-135",
     "im": "-2.37610157317439781051803234221669104053820486332961161154474e-135"
    }
   ],
   [
    0,
    {
     "re": "186075160172.537060290831136180749457940502520599469139491896",
     "im": "-570898.133005768200755038880136343228970136474821784255013079"
    },
    {
     "re": "-509057642.913578803492987943483243389640484530110358932550588",
     "im": "-3.33182903937173072434676512558919366498221811865776048703960e-77"
    },
    0,
    {
     "re": "-2952384264872.55608358319076703621835037838474464026636564209",
     "im": "1.61774559054827725810858689164860306022446352264141862270340e-72"
    },
    0,
    {
     "re": "-2655097742642.94334438934653651175817676447764962207302776999",
     "im": "1.45429594319022805430842215689412580691627999305603053766625e-72"
    },
    0,
    {
     "re": "-28843572567.9185905507265377646171845052271266808682991522684",
     "im": "4090043.48034791699554678354566824578643984292358110534326481"
    },
    {
     "re": "-7530176913.02311562331843212813549501768505718256806805301614",
     "im": "1173577.72461147944834543427549880192132842628901258911036130"
    },
    0,
    0,
    {
     "re": "28843572567.9185905507265377646171845052271266808682991522684",
     "im": "-4090043.48034791699554678354566824578643984292358110534326481"
    },
    0,
    0,
    {
     "re": "9979904865.60279013190378367156332981712564186350567182999367",
     "im": "-1753663.99693550845276234483479501445955222969675155828168176"
    },
    {
     "re": "810160188.903960551465736004912426284419112563380125288811651",
     "im": "6.29533001556601423500711628200598560012995236885325986654418e-77"
    },
    0,
    {
     "re": "114110299.917865298821724675682788171641576765890770264632244",
     "im": "1.07832061354902119532564032090742475509096642936689958629303e-77"
    },
    {
     "re": "-432648936.748516287875341587291832971952880251089848280066272",
     "im": "-8.07606126433450280097760782589898759980259868349125005895163e-77"
    },
    0,
    {
     "re": "513007442.827031539694259171539191121090427915682452765000930",
     "im": "3.58664802733528387133641319457369086363002930619368356365236e-77"
    },
    0,
    {
     "re": "144016686.479426770798880371929509373610374716742844341063873",
     "im": "2.60997098323554362746146720264314121826305470526275356210655e-78"
    },
    0,
    {
     "re": "-144016686.479426770798880371929509373610374716742844341063873",
     "im": "-2.60997098323554362746146720264314121826305470526275356210655e-78"
    },
    0
   ],
   [
    {
     "re": "-78935385.0032905456201934323813053560623875909521267500652975",
     "im": "-155943.368550954926672657223469081236476276095730823018744283"
    },
    0,
    0,
    {
     "re": "1360.56199844378510315056720403274082545779256993658759511839",
     "im": "-1.17528194768082141822059522712630378690450870229124873849405e-79"
    },
    {
     "re": "-17453.9300708960809291971487827632176817428746074709330098171",
     "im": "4.37589782789215132969689359175046015720865373552190667034436e-79"
    },
    {
     "re": "13182.7129374661311628364725952295979305891353614590301515903",
     "im": "-2.47143957296942895065800834168638581072445792652348578250943e-79"
    },
    0,
    {
     "re": "17453.9300708960809291971487827632176817428746074709330098171",
     "im": "-4.37589782789215132969689359175046015720865373552190667034330e-79"
    },
    {
     "re": "-13162235.7701940920556421041102437145466196240000104024018134",
     "im": "-26003.8036057119864483451731978621034819862247805885945121931"
    },
    0,
    {
     "re": "39453217.3367771107650901552536291338927015196021605797441987",
     "im": "77947.0301850702932111057669530988819149716635335747239539348"
    },
    {
     "re": "0.332561128824706774203305686948176883854248517497216406161476",
     "im": "0.00505598951717751405449121340669486262393147370612184832364945"
    },
    0,
    {
     "re": "-4938123.31897776906797382482095415721255758573195301610047300",
     "im": "-9754.67630737134919922852461730333137706738789500421822420851"
    },
    {
     "re": "0.000120111835924641855356993565472938892111609913242119357567756",
     "im": "0.000000780768869954585892890837405131354973349880717842688868933452"
    },
    0,
    {
     "re": "1907.56789334483350817576454368011321072889411959756573827434",
     "im": "1.67400071985257802681806888755770781063904711272010559564890e-82"
    },
    {
     "re": "1960.84298104029165470440564331399862178611186606266022380158",
     "im": "1.25847407652094553157907835703855273100783146631266742307126e-81"
    },
    0,
    0,
    {
     "re": "-1907.56789334483350817576454368011321072889411959756573827434",
     "im": "-1.67400071985257802681806888755770781063904711272010559564699e-82"
    },
    0,
    {
     "re": "-773.449286938242626920710487275763346388961943595437967249746",
     "im": "-4.53696819950772145370027285765383696547899763283672007841390e-82"
    },
    {
     "re": "0.00185481262632181729280551147944591371002608746902706571512628",
     "im": "-2.03447363814347957725618416002153945565192152305636984236532e-87"
    },
    {
     "re": "-0.00185538512976166266203423731036503161630894033635275012312904",
     "im": "2.97307482164463319366938954949355254060087767995405300448921e-92"
    },
    0,
    {
     "re": "1.35968600000000000000000000000000000000000000000000000000000e-136",
     "im": "1.97206704877079942343336572054606350316220922913547242466422e-136"
    }
   ],
   [
    {
     "re": "96778470472.6993269386291470445229875319024307382643557923463",
     "im": "58484366.3583839233551811562602252214442799351406427730907752"
    },
    0,
    0,
    {
     "re": "8055060909.85788489099836228651539719622979241274479619964164",
     "im": "-1.51470435316401640080883401405093162558654783629321426611951e-76"
    },
    {
     "re": "-31165168865.6093901602233893345150036167227689187436881497020",
     "im": "5.63968453247375748288341294345532578325791283670193355973349e-76"
    },
    {
     "re": "17875285133.1396285554436399835818100609386149398291099885800",
     "im": "-3.18521340688395801733993385728909829580464033409106960584808e-76"
    },
    0,
    {
     "re": "31165168865.6093901602233893345150036167227689187436881497020",
     "im": "-5.63968453247375748288341294345532578325791283670193355973530e-76"
    },
    {
     "re": "16137537673.0128606944954861213867131992925692980541645141377",
     "im": "9748204.83631888489609994394477010902493954433550119421645154"
    },
    0,
    {
     "re": "-48371505768.9668900231969237576982697376792036105179138277301",
     "im": "-29229224.9388684979794175326043538475652070850966684970159686"
    },
    {
     "re": "-6138.32845085173457166831636461283862386730274821026886886208",
     "im": "5.95639735973998455121851179824131776582892337169632833953284"
    },
    0,
    {
     "re": "6089870538.83867560422618004339075799554779282438887639831477",
     "im": "3674479.55813053420269658872158720474947303167769226918982481"
    },
    {
     "re": "3.78841970026446848022464788116805934121347098313399294637771",
     "im": "0.000919813939440449765953254837235754405121947020014367555517702"
    },
    0,
    {
     "re": "-2333907.28206898126111109936981635833738716943925018473208803",
     "im": "2.15615716256368158905566609675882965694386250649903049523141e-79"
    },
    {
     "re": "-1711658.33598968462062174051425406745313507331393057774313517",
     "im": "1.62115959350078643558645777377852644422341990993869264607451e-78"
    },
    0,
    0,
    {
     "re": "2333907.28206898126111109936981635833738716943925018473208803",
     "im": "-2.15615716256368158905566609675882965694386250649903049522496e-79"
    },
    0,
    {
     "re": "-2296298.93712370109070435059911412678148778579010359838767523",
     "im": "-5.84422477440745901081153278978416448681728123416745181368738e-79"
    },
    {
     "re": "45.4462135053084365571828219173187385804478956980611557901859",
     "im": "5.93501792477992547336300308934514518126898531853784925960490e-90"
    },
    {
     "re": "9.99691474721516944471207679550465471313376358481034188723144",
     "im": "2.38848451201630946505856171217229108425485319827913666476732e-91"
    },
    0,
    {
     "re": "93589977.9926115211972301396163519778789105932933576524520180",
     "im": "8.53129937784232033808414511633251320356509735152715633789085e-84"
    }
   ]
  ],
  [
   [
    {
     "re": "11.2309435361804871716219487096701584707633517833592743451689",
     "im": "-3.08724971125450371352158160774290854604695182332435553774576"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "5.43361347111328683462804117608900355824856332010662883086024",
     "im": "-0.500905655199514518314321889912585946867170790459674156371938"
    },
    0,
    {
     "re": "-5.61281938154213522056280882446918206367868767416238083929307",
     "im": "1.54294823287156555735887804177244097490527470727878535106211"
    },
    {
     "re": "-1.78007225917965782673093220504916721188197378812024053618827",
     "im": "-0.00683647664607562650593474637866178634509003207721497248931861"
    },
    0,
    {
     "re": "1.03697275237282167276972300985029194488444014901865641088341",
     "im": "-0.191620112154218576709756648254866136635557448116325888726839"
    },
    {
     "re": "-0.000306476577252994072457476012566863101390477400430520468434858",
     "im": "-0.00000104603997596067787304828098595268693110844243894454973826182"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   [
    0,
    {
     "re": "-0.00165191268187000490786812640463351993311007333322627268292567",
     "im": "0.430090909818945617978383635766576181689716532661174038687834"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "0.0119306005329744149551914994626756064750933572781358430067044",
     "im": "-3.10624338333953175798230047195606373761994512393122473198058"
    },
    {
     "re": "0.00340125144765141508994955532752573786885770800549434927847910",
     "im": "-0.885547611383081471613997436917764926262780030894608176461352"
    },
    0,
    0,
    {
     "re": "-0.0119306005329744149551914994626756064750933572781358430067044",
     "im": "3.10624338333953175798230047195606373761994512393122473198058"
    },
    0,
    0,
    {
     "re": "-0.00511570673664569805710209329386095174854324773744672787642910",
     "im": "1.33192207365352791439743372755397946260047324434322710787015"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   [
    {
     "re": "-25.5884248689864698824087634814581794432483321829726183456733",
     "im": "0.948790590509494822525897030044868356358007090373290961950961"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-14.0537163154742240348321775226320951185129811696571549864785",
     "im": "0.120548552123670162197159824527491340680106862114225475300475"
    },
    0,
    {
     "re": "12.7876683162867362217189853769102957057430918071955873273299",
     "im": "-0.474190532014976737544150815984389774845571757977639112131499"
    },
    {
     "re": "4.89223229938588899278163772642790973174589793476738068707105",
     "im": "0.0187901519853960167834822076463209767849305580217208953879005"
    },
    0,
    {
     "re": "-3.18813802154778641454112232488348216938170221323579860488871",
     "im": "0.0531814102316666178266509037747119572239228817539213295438123"
    },
    {
     "re": "0.000756015141500534121890624475765672502030486303815666464368285",
     "im": "0.00000287505555107599538184413979853466521588290023148176486745863"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   [
    {
     "re": "-20.8734426275134475890930205319066886488712921987491150275148",
     "im": "0.328827795243800334436089314304953781310403220888866043221005"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-11.5865900352359846696350398241025839567478893752330329606153",
     "im": "0.0236699926877877244561995290390057561266776345804769519828773"
    },
    0,
    {
     "re": "10.4313463842200763269897410865087325056029669940356808177444",
     "im": "-0.164344656312496173812765496135161859600740222544770541162091"
    },
    {
     "re": "4.05197222292418057801741150042772522623824697732874274358733",
     "im": "0.0155629445460060771676617268447305705290899351175494115965807"
    },
    0,
    {
     "re": "-2.66107167153589542301937712047693549308077305359537824697607",
     "im": "0.0153356792913338975053969175350440503153385424285424225844712"
    },
    {
     "re": "0.000620934029569420207382086865252787262684241592208839001365999",
     "im": "0.00000238126493829632736057563298992758792560005979927081048136403"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   [
    {
     "re": "-7.90683996924644001060210762368507050964296229519113850060022",
     "im": "11.2837140101761401613425938301282491081094696475489117995917"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1.31978215995269181809048592893342381934541179651276036457639",
     "im": "1.88076899647130283659562574199218696989633882505723303617122"
    },
    0,
    {
     "re": "3.95085649831982839753730056591751009863481205948803187593158",
     "im": "-5.63937922842346463069784166886523423661299878573927595177371"
    },
    {
     "re": "0.00122315777549022262801330055281214529339359406868629937533092",
     "im": "0.00000328693930976932058013173569988296102756320163262743199661762"
    },
    0,
    {
     "re": "0.505573436487948235442446530713503019477270653353304991957667",
     "im": "0.708905492642200978748580446929284924888226280898458754750843"
    },
    {
     "re": "-0.000000000338916106347679356853819506642851268589432602413116190830698",
     "im": "0.000000000502930104873391587359339284274326005257693191566130506796968"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   [
    0,
    {
     "re": "-451639.812784690845315132350672346117871328742580780949915972",
     "im": "24.9103932148904984965054462960945670331892941593580630579466"
    },
    {
     "re": "232.788351484965159298968381846391352104342684601673123888775",
     "im": "2.57910740110187663881910087201970313123807327803485719035528e-84"
    },
    0,
    {
     "re": "9333642.03861618998668042042463482616449374457800646550038887",
     "im": "-1.79851677808697810782885212479015872842108749036699977436567e-79"
    },
    0,
    {
     "re": "8391063.41666689868378070216317750810102708240712990723122717",
     "im": "-1.61682089663988659754049185863364360374092307231971556585945e-79"
    },
    0,
    {
     "re": "92052.3549111574978488504788991389136301947075433322978378379",
     "im": "-185.995025234239809363077283069059726536820244234550443900412"
    },
    {
     "re": "26405.9001001952972626615428058587983852471085646561358250834",
     "im": "-51.6366751726775112994541220820675736606797281481443876768254"
    },
    0,
    0,
    {
     "re": "-92052.3549111574978488504788991389136301947075433322978378379",
     "im": "185.995025234239809363077283069059726536820244234550443900412"
    },
    0,
    0,
    {
     "re": "-37240.1187855859485187807417564653285731889637282802084715828",
     "im": "79.7724474214997073739602957495082519199512096532036621379899"
    },
    {
     "re": "1331.10631020997762755617343205075034288642868433440891532925",
     "im": "-4.67024626769850230214134247988725555127189390203824261831460e-84"
    },
    0,
    {
     "re": "48.1965444988295752670170074513691432072583043903609064886388",
     "im": "-9.29394675541511159030028890817894393463371679598896505966207e-85"
    },
    {
     "re": "-555.745379876989118243401055804901111146744286041852977200708",
     "im": "7.75816235238614216232673767760310120665584345325914317367765e-84"
    },
    0,
    {
     "re": "-447.004730446404834618199048003357955998920323359611762497808",
     "im": "-2.76998003978769590172936976640565460500346209385128388486925e-84"
    },
    0,
    0,
    0,
    0,
    0
   ],
   [
    {
     "re": "-9788.01553034144257615979940200633957097816503788416292931480",
     "im": "-26021.5917594260198260001778975540486123429457380157745572620"
    },
    0,
    0,
    {
     "re": "-166.710478458270484411301743868383684888849577956385276237370",
     "im": "-2.80301207933085776452584387745669750775777957911364406611762e-85"
    },
    {
     "re": "620.757044864075226790270641748219556233072537543265051524660",
     "im": "1.08611676252124180396797332840747237988232192001999860898999e-84"
    },
    {
     "re": "-350.606746178539882119507584860339281505782432143546095510119",
     "im": "-6.25127297640392971487525221380572202860959044124668160954681e-85"
    },
    0,
    {
     "re": "-620.757044864075226790270641748219556233072537543265051524660",
     "im": "-1.08611676252124180396797332840747237988232192001999860898999e-84"
    },
    {
     "re": "-1632.06327373291866320559017652327244005501254223235977497053",
     "im": "-4346.40022783575124443170244187340716182499775650896815832568"
    },
    0,
    {
     "re": "4892.41733343666873992112570216483204876513336873192473223675",
     "im": "13006.5663633269149494565701544875210247752256651926240391777"
    },
    {
     "re": "-0.0569714033217460536288317296176274141807481971150171609503074",
     "im": "3.72375606673274219405930629424391348116536268204254608823948"
    },
    0,
    {
     "re": "-612.393430061220891081139071949749201771946856508873092090920",
     "im": "-1629.64423422256734901644969744908894638713357973743336703066"
    },
    {
     "re": "0.0000264680344490776393408821855344264350414269967867862947569310",
     "im": "0.000569766841632454624911849193435097445294884528522560644234663"
    },
    0,
    {
     "re": "0.235373019201998255768581858693748869675823589008933797601336",
     "im": "6.42614665663157397534847371345453106935877931979122597983996e-89"
    },
    {
     "re": "1.76981771076904010854288508058894432099546045055603891806140",
     "im": "7.85882511009035307548994352771663605292093203025102318624804e-88"
    },
    0,
    0,
    {
     "re": "-0.235373019201998255768581858693748869675823589008933797601336",
     "im": "-6.42614665663157397534847371345453106935877931979122597983996e-89"
    },
    0,
    {
     "re": "-0.638078111073677498510413499942896060409129083248107857924718",
     "im": "-1.97223057145281036746297367504938323949983720064895219407596e-88"
    },
    0,
    0,
    0,
    0
   ],
   [
    {
     "re": "32843.7807695619105716213128714663604162841677408140524658821",
     "im": "82179.8312998122759683635127406389943154616369739666877986802"
    },
    0,
    0,
    {
     "re": "-322.152192919251091263468449882840382644595229288760532418270",
     "im": "7.28574637764069259635936956348332560822144252427308149276744e-81"
    },
    {
     "re": "1220.73295473119144816481675281093240766855247848599590304867",
     "im": "-2.71290380315911842226470255798351315411821071974524177456653e-80"
    },
    {
     "re": "-695.160117858331832271376027525337407285109126718750668632472",
     "im": "1.53226474286368873536516643218607392945526351979088971259626e-80"
    },
    0,
    {
     "re": "-1220.73295473119144816481675281093240766855247848599590304867",
     "im": "2.71290380315911842226470255798351315411821071974524177456653e-80"
    },
    {
     "re": "5480.11685472795111287624628736347026377981216737153045379240",
     "im": "13727.8487937584775709931845265173914395284565793986691934158"
    },
    0,
    {
     "re": "-16415.5556523318053526978008999741809824900087955432060310334",
     "im": "-41076.7690981757972760818943224019399143658763904186511427001"
    },
    {
     "re": "-1.83115455947629616248332585626844495141003510588135527217884",
     "im": "-12.2963378522999671419245073927177979777552180343725022676244"
    },
    0,
    {
     "re": "2055.27914717117461667308721912868154218203490849718180575075",
     "im": "5145.91162525359750882649711971511939554896867453371017351127"
    },
    {
     "re": "-0.000246322574417488388036581960508107415315344825919733844001835",
     "im": "-0.00188144589930073518697730102431115769572196541649573435005167"
    },
    0,
    {
     "re": "-0.789320436551059443036566042685340009957027324986068999532336",
     "im": "-1.02494755137260344419213018167636428615323416506519392973934e-83"
    },
    {
     "re": "-5.70738775657739895322279228332437213648132583852698286848210",
     "im": "-7.70704063822583272098085658992248442316705425793309330994647e-83"
    },
    0,
    0,
    {
     "re": "0.789320436551059443036566042685340009957027324986068999532336",
     "im": "1.02494755137260344419213018167636428615323416506519392973934e-83"
    },
    0,
    {
     "re": "1.42030884032779448692740098282445663119579117807489301897962",
     "im": "2.77770720401856687634047868606261551560036604809391491455268e-83"
    },
    0,
    0,
    0,
    0
   ],
   [
    0,
    {
     "re": "-340747.647577873465925743551697929850775805298529006040586309",
     "im": "-1.66578983118618327587000733687982187060915246280907545672196"
    },
    {
     "re": "384.050668564254735173931837780208002751646570004520609413603",
     "im": "-2.64772152879604335818646756824633885631192617585842533821495e-84"
    },
    0,
    {
     "re": "4273023.60078455508268403878996576030318882223171329323734286",
     "im": "1.79085912731142219668706827779538092332290898114185451987403e-79"
    },
    0,
    {
     "re": "3843332.68195932835600596919248839410650631146737891232668969",
     "im": "1.60993617073439313601698596136390979819833898695843184003158e-79"
    },
    0,
    {
     "re": "38968.5899467909022603889915490093356150969685291005666403733",
     "im": "30.1245646331348397526656972036801210248562545237556709586715"
    },
    {
     "re": "8153.68310819374305256931507925268178652751876117392787248652",
     "im": "4.46085578782697344298905860627337400759439698800934085321505"
    },
    0,
    0,
    {
     "re": "-38968.5899467909022603889915490093356150969685291005666403733",
     "im": "-30.1245646331348397526656972036801210248562545237556709586715"
    },
    0,
    0,
    {
     "re": "-11981.0969001783330918737124335336788513534797277653249456340",
     "im": "-12.9761928630067262248143298720407045671875701600293089383261"
    },
    {
     "re": "-2631.06360833836937950118199350435139252510251274975127640568",
     "im": "3.51188727550031137144058918890583895043080288902352413143948e-84"
    },
    0,
    {
     "re": "22.0514300106123803367954016224191222590752610607662440156215",
     "im": "9.25286742125637724423642750167420644140836585418579693554859e-85"
    },
    {
     "re": "1365.11220188008508431921507151117733105038116049198773455506",
     "im": "-7.68274393125026830888996753674403416625653398812317621483510e-84"
    },
    0,
    {
     "re": "-964.580554083521999286537658767325970660032308074796871434725",
     "im": "2.60272047162856499244717179589627651914691275418562556973536e-84"
    },
    0,
    0,
    0,
    0,
    0
   ],
   [
    0,
    {
     "re": "-117638.442002167783220042060919914677507993534998696765776433",
     "im": "-29.5988326111348324759729975136768942123408368315065593346293"
    },
    {
     "re": "656.859174088328170309986518530971191640439920775695458036236",
     "im": "2.28682361572272057945418609982614448049777174913842584216752e-84"
    },
    0,
    {
     "re": "-5526265.94505155650015872732771051243754941824944543082628409",
     "im": "-1.32530046278940073161555374684961597766049597533151327896728e-79"
    },
    0,
    {
     "re": "-4967412.68610661164576423618174490087357247766260077157189404",
     "im": "-1.19140762890149090099310448515096953922478606801630001535434e-79"
    },
    0,
    {
     "re": "-53802.0144709753872538830326744550624150034202230955823505292",
     "im": "212.065634515507117142736417183913294256118255772549865618659"
    },
    {
     "re": "-15783.5150963776405236543405367041391472249630078522872682569",
     "im": "60.8461327745478714508616544640846691093687403985172344572030"
    },
    0,
    0,
    {
     "re": "53802.0144709753872538830326744550624150034202230955823505292",
     "im": "-212.065634515507117142736417183913294256118255772549865618659"
    },
    0,
    0,
    {
     "re": "24716.0830092158320926769259419637993850246181067245428824888",
     "im": "-90.9257747472071263275638936036551080503351377162294124155448"
    },
    {
     "re": "-121.303113461333715258401984139930978782902672654738373528920",
     "im": "-6.00873948258538024317482642893706981743559532818382511905962e-85"
    },
    0,
    {
     "re": "-28.6000527621247873981855878989479286160641600691683588060111",
     "im": "-6.84999754958333365513118999863571241851545623663047922404341e-85"
    },
    {
     "re": "-4.37276535808470602833718613354584205623983110785496075703514",
     "im": "5.56282341602366265090353104705752173133703304787126294845224e-84"
    },
    0,
    {
     "re": "-347.997698415189296396716012965017613839474376384643701636396",
     "im": "-1.80476561046912989477311327465708326179287189904760624441230e-84"
    },
    0,
    0,
    0,
    0,
    0
   ],
   [
    {
     "re": "-23681744484.3484382921325546787905544327526827505910788059241",
     "im": "-24846371.4536403477780311810198945536851114465739889962485356"
    },
    0,
    0,
    {
     "re": "401601.438446978478114183806984315659815880280362305589083596",
     "im": "-2.64480794181324988854496059355509601109982148517329843182521e-77"
    },
    {
     "re": "-27975803.2970178538054107035824785591202287416177695946766200",
     "im": "9.84808654918105638136003954152379134861054663538142448176442e-77"
    },
    {
     "re": "22907126.7208997032744819557251877191442689667829965478109215",
     "im": "-5.56224278064895024092080694921390342911939026874732468723822e-77"
    },
    0,
    {
     "re": "27975803.2970178538054107035824785591202287416177695946766200",
     "im": "-9.84808654918105638136003954152379134861054663538142448177401e-77"
    },
    {
     "re": "-3948839274.87109372538572714353579460548598076570391911533726",
     "im": "-4144663.48621363649730468326989465843264424337272260798912923"
    },
    0,
    {
     "re": "11836567162.0104809258732172300888540256558638158653817089806",
     "im": "12420644.3190846634060449194947827403913194287948309096898818"
    },
    {
     "re": "-6.33819544271885096069306711410921701023527988892396511970333",
     "im": "3.08469348035196489387348722923142241049880800546556323838742"
    },
    0,
    {
     "re": "-1479592299.64861756003040178228475836710821267182949256409095",
     "im": "-1548327.80694505555514694409810149417520870107800531525706889"
    },
    {
     "re": "-0.00149311410283522667714219382968292005682402877511067461076121",
     "im": "0.000471984746102463985992894949953206422346765800693541190040387"
    },
    0,
    {
     "re": "566682.372857621870530510754632346039789998700217938601547812",
     "im": "3.72196468274970618040701645165715936074519723457468972845839e-80"
    },
    {
     "re": "582504.175804486715758251723071400271802996793978553095290594",
     "im": "2.79823989036707329109905287414884350129275798030943368648707e-79"
    },
    0,
    0,
    {
     "re": "-566682.372857621870530510754632346039789998700217938601547812",
     "im": "-3.72196468274970618040701645165715936074519723457468972845558e-80"
    },
    0,
    {
     "re": "-229765.240438191078778861656000744800578054731896867368330424",
     "im": "-1.00853945339221869610446792578463541666868912196941519291195e-79"
    },
    {
     "re": "2.99999814653775002681154245867249631543752971894519850349298",
     "im": "-5.55619909025017097036246985941039692904062823104894931474533e-85"
    },
    {
     "re": "1.71778106000000000000000000000000000000000000000000000000000e-135",
     "im": "2.35557862838970746918986408691496358774781160796238444902439e-135"
    },
    0,
    {
     "re": "-2.00000000000000000000000000000000000000000000000000000000000e-135",
     "im": "-1.83956070925780524001112697083752492864389360765294390606621e-135"
    }
   ],
   [
    0,
    {
     "re": "193047336919.520801729965970883459252084621082644221439539438",
     "im": "-581467.742674124015719197382199462070624292645056396699066172"
    },
    {
     "re": "-523302891.507249624742490669060682715965582912999768514524662",
     "im": "-2.52247140557013680428070928301529975711298131169355034187733e-77"
    },
    0,
    {
     "re": "-3063072045105.89439673303460795967742876108808104847339485793",
     "im": "1.12077606884830845015782809834252968576646301874429109413919e-72"
    },
    0,
    {
     "re": "-2754627892444.51280634055577986138240775221435213569625970475",
     "im": "1.00753287767339701453839733694203399314898168976243684954098e-72"
    },
    0,
    {
     "re": "-29923275574.4886817275491921275960967744902831219341102278983",
     "im": "4165967.84579210618261099981404834733090765544024434516904872"
    },
    {
     "re": "-7818770690.13633241813600434810150015764839953350427526095123",
     "im": "1195316.59024028307166606723476182866272389213681332529441794"
    },
    0,
    0,
    {
     "re": "29923275574.4886817275491921275960967744902831219341102278983",
     "im": "-4165967.84579210618261099981404834733090765544024434516904872"
    },
    0,
    0,
    {
     "re": "10375994467.0715809670877184724239523360146688212323487214527",
     "im": "-1786210.28557574187494044668828174603558775328634701073556753"
    },
    {
     "re": "832819804.608167752196118194481034394704646572478176096255975",
     "im": "4.70253601982428106861198273295643576423981530274332851113769e-77"
    },
    0,
    {
     "re": "117303408.454738208957600168248377657841149062075891675824423",
     "im": "7.95177990648474897871384018948897540725372185467333156079424e-78"
    },
    {
     "re": "-444752337.909136111292065782505104121152308240745925578581198",
     "im": "-5.78375368559077681680700029481320121547698700035051001629297e-77"
    },
    0,
    {
     "re": "527353578.315406695743557257975914102716293410989523191390835",
     "im": "2.70216202919699398064062120398796099042248010907132996458393e-77"
    },
    0,
    {
     "re": "148045140.761360871698742464147812327327908480507291612866789",
     "im": "2.40294822730002447914484882819971290103496937419019587698377e-78"
    },
    0,
    {
     "re": "-148045140.761360871698742464147812327327908480507291612866789",
     "im": "-2.40294822730002447914484882819971290103496937419019587698377e-78"
    },
    0
   ],
   [
    {
     "re": "-80401869.9107419826170881350363398706008237400835993481263860",
     "im": "-157386.008300990669970690361808771682487758130945889646205263"
    },
    0,
    0,
    {
     "re": "1373.11328040536829042542631945476037322162756398627059013257",
     "im": "-9.01289326928472892175257559156192166836597026143135533108287e-80"
    },
    {
     "re": "-17615.1382016713132122344503701715877720425546387792623952599",
     "im": "3.35600011675712478429385395646776063535815100052454746164333e-79"
    },
    {
     "re": "13304.5017990976325408866773260443482477854804944948813580560",
     "im": "-1.89548373687625402662325358961938327734367728908537533149984e-79"
    },
    0,
    {
     "re": "17615.1382016713132122344503701715877720425546387792623952599",
     "im": "-3.35600011675712478429385395646776063535815100052454746164398e-79"
    },
    {
     "re": "-13406708.5781005204866202499542693637398567956816722155532686",
     "im": "-26244.2436237512052943068623811638465110745661076357120183480"
    },
    0,
    {
     "re": "40186326.0544752865587787896823575339729744123896379846245857",
     "im": "78668.3500750575261968111864192679345574636683582005684685649"
    },
    {
     "re": "0.332771905184680817772279163741170913964281433316974000926050",
     "im": "0.00501010400024173909662060793142690980242249573297984998240049"
    },
    0,
    {
     "re": "-5029821.78571770885584291395351554884347552627515573193084920",
     "im": "-9844.84145091098621637384987766372607261766956089406458667448"
    },
    {
     "re": "0.000119041673559413865546255123169351372765749111655887300490889",
     "im": "0.000000766589186109740767723471099931538666334209983658181637921312"
    },
    0,
    {
     "re": "1925.16476393785244132165929803248574742570660784814907923060",
     "im": "1.26836069084417874904949612863287012701297075836767191073659e-82"
    },
    {
     "re": "1978.91541045321903510467695829384412911993073013423608410950",
     "im": "9.53577318168499892224943951421607340252846617628487617386194e-82"
    },
    0,
    0,
    {
     "re": "-1925.16476393785244132165929803248574742570660784814907923060",
     "im": "-1.26836069084417874904949612863287012701297075836767191073517e-82"
    },
    0,
    {
     "re": "-780.583165966867037974115378003127606653297306426251843021885",
     "im": "-3.43687660684867713957157993058352246750369740271351139957606e-82"
    },
    {
     "re": "0.00183779038801099144090205131822357055191353280850059776491326",
     "im": "-1.88829506686673926781551904661895401806487071756900011890734e-87"
    },
    {
     "re": "-0.00183835243951637871758399476804792894026054649270573927657164",
     "im": "2.53395022402792628958152842397147705364907132557580424302541e-92"
    },
    0,
    {
     "re": "-1.53898100000000000000000000000000000000000000000000000000000e-136",
     "im": "-2.16049800076624522399024741398181464961905531605731707053055e-136"
    }
   ],
   [
    {
     "re": "99488226737.1921031736688665720348259180180749077561057748979",
     "im": "59572397.7820732654229435946435263969965517366972359852570212"
    },
    0,
    0,
    {
     "re": "8280669211.48124928363875619506718158626504237636869539503202",
     "im": "-1.17193618199528628899432013862019729580781516087484256054949e-76"
    },
    {
     "re": "-32029039957.1950529685679259762918247817789758029801983327882",
     "im": "4.36377134993841695622735172748589151684553638923764485794996e-76"
    },
    {
     "re": "18368815339.9984577084980280926544230197357047774231185426608",
     "im": "-2.46467846277921580534589660621764994636427916843888861272408e-76"
    },
    0,
    {
     "re": "32029039957.1950529685679259762918247817789758029801983327882",
     "im": "-4.36377134993841695622735172748589151684553638923764485795995e-76"
    },
    {
     "re": "16589308375.0194483410271139947272668101758573100036559096559",
     "im": "9929550.97935277865890131694466265422554737662414235753235181"
    },
    0,
    {
     "re": "-49726054430.5030599553487211956366095093549500100192450694118",
     "im": "-29773120.4319427524908852729897977174796238984323552056475287"
    },
    {
     "re": "-6195.14556348887928977114977833690570157279585272646302312176",
     "im": "5.95640655784844678975879091675843808316779003830858790063671"
    },
    0,
    {
     "re": "6259996745.94348732447754062958220827573744920697266459428956",
     "im": "3742659.40052292832750094705443939224021505983132806402500797"
    },
    {
     "re": "3.78845801455692453797647083565098331974989650201674304276396",
     "im": "0.000911381650979589802421767463368378456035894275124192023339933"
    },
    0,
    {
     "re": "-2377268.91107750047128317161059901802572636131760700400155055",
     "im": "1.64884418019141672863085421112604823985503925504705199273817e-79"
    },
    {
     "re": "-1743499.07258527160376230065717443842656014103405573419116278",
     "im": "1.23982513335994748163850005457805748411301759804349209546640e-78"
    },
    0,
    0,
    {
     "re": "2377268.91107750047128317161059901802572636131760700400155055",
     "im": "-1.64884418019141672863085421112604823985503925504705199274068e-79"
    },
    0,
    {
     "re": "-2338716.10543579902599654506435474834224212635938407664484893",
     "im": "-4.46852213538644470626828756134314257636481012729243273276225e-79"
    },
    {
     "re": "45.4472148946665941371006991877871284178945534873681228052084",
     "im": "5.07387269061078051079793129499598712049119245427595922754885e-90"
    },
    {
     "re": "9.99694300643731974213878342943197640315817253903313699942231",
     "im": "1.86216809587744616866479807992737088122976830937374548170275e-91"
    },
    0,
    {
     "re": "95326345.0813431875788690384408072364586620151113888597096559",
     "im": "7.36197454395947279661117513760053199430926012433057166896925e-84"
    }
   ]
  ],
  [
   [
    {
     "re": "11.2312168917865212432776434967944872729617934902076866785046",
     "im": "-3.08763501632132694629340663556986456906095340354101290740470"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "5.43358873221469205997794137273271280270306862636538654418433",
     "im": "-0.501124480838407198918974431934044897040489767847943418576538"
    },
    0,
    {
     "re": "-5.61298607978925549449499147166847857955069300701645578863105",
     "im": "1.54314844637942149253690713572521459773885459511627113020997"
    },
    {
     "re": "-1.78004641460217272037783085783461338287311092694125440009281",
     "im": "-0.00675899779225170510347735781154215950834712001832354102053961"
    },
    0,
    {
     "re": "1.03697058195064604994591275088606037069183413114700059228433",
     "im": "-0.191659358560930077991372920819294692608837112699035835264121"
    },
    {
     "re": "-0.000302998090606747752964462921324199270241459820412305677407964",
     "im": "-0.00000102246440322436209787907810026367301522668691398564010421703"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   [
    0,
    {
     "re": "-0.00163329420027611985622615306726354678501157851497688812100854",
     "im": "0.430112124819505078760794864442188673520492492056017195347349"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "0.0117957607548030136549532852907905183372144839681522189364862",
     "im": "-3.10629874351671761810332850664241101743116761969399784245042"
    },
    {
     "re": "0.00336289446117173297895584035607656231476823528086371529379965",
     "im": "-0.885585513004203986078956765824008111808232073836260042990459"
    },
    0,
    0,
    {
     "re": "-0.0117957607548030136549532852907905183372144839681522189364862",
     "im": "3.10629874351671761810332850664241101743116761969399784245042"
    },
    0,
    0,
    {
     "re": "-0.00505785993606780030121869963996615028758870521883252591533691",
     "im": "1.33193816752290746242457437674983301091456151590523997127794"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   [
    {
     "re": "-25.5894402046214279449508321052377239013836895831379874685885",
     "im": "0.949864489767278519684597153680615032480858708591859258824193"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-14.0537596489073464015671917956284618857204694287472483149195",
     "im": "0.121153438109533399908021555408592400441115093297995359403049"
    },
    0,
    {
     "re": "12.7882499830351031260529621597268184256420405950677290151675",
     "im": "-0.474729525829530878202919783206040832246058675400812920669642"
    },
    {
     "re": "4.89219487445601548138434204160407308954321913468107554898889",
     "im": "0.0185773140251036078593729904436346706274019636349317383066475"
    },
    0,
    {
     "re": "-3.18813907919312366812699692038557019171077626042693698347668",
     "im": "0.0533180202196776024534884363050503444146934895266921768855550"
    },
    {
     "re": "0.000747441137288327593325046590706765876356818551804737278287465",
     "im": "0.00000281027496709112285197785714191500200093011254311933203153727"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   [
    {
     "re": "-20.8742995888101824105211323996344511446252029366435966367723",
     "im": "0.329718154850693082004074141787791489583937729269261634387388"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-11.5866326769929703469522913673254028757454613878255451892311",
     "im": "0.0241711981798507112095234217075190953297984549568941941510654"
    },
    0,
    {
     "re": "10.4318356382885490851868011189235366150900316944463498264881",
     "im": "-0.164790393007457198535333062451167195706687501170232963338019"
    },
    {
     "re": "4.05194326374942941894533222734229607133734296522630253241910",
     "im": "0.0153866683902723672466408763146404584174105587835520661024856"
    },
    0,
    {
     "re": "-2.66107297340211336334412291519505233084982876518833277548744",
     "im": "0.0154505693240028558489831232457178573782546941294426291320287"
    },
    {
     "re": "0.000613892440266277679683742038185314233943595409313271078909753",
     "im": "0.00000232761145909915996322269333165827849828898555266402178844140"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   [
    {
     "re": "-7.90687632409828160231466049409751873390162428583727727961947",
     "im": "11.2840085953582374844923123235252557139275931669028388561871"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1.31976583766715133662646338315150922898792562270318860575215",
     "im": "1.88081646808926437170720877000560117533757442206536276040653"
    },
    0,
    {
     "re": "3.95090370518172337468373021806634653698705622705393949607952",
     "im": "-5.63955450560286151008940796232086137246053931253052036332976"
    },
    {
     "re": "0.00120930573352707120438389184085361510285035099399547366848576",
     "im": "0.00000321294787642345221089210598744578316886699380652157759793385"
    },
    0,
    {
     "re": "0.505574020095154251514175756280196006595536985971044587186694",
     "im": "0.708882335443671464852305905781790835389416572574681507420490"
    },
    {
     "re": "-0.000000000327517259388397363945296059258630514103961112557573043577499",
     "im": "0.000000000486037269730173112722336019721860003659405861896078549809651"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   [
    0,
    {
     "re": "-462031.827028433296642493760256394512960798976701891845134873",
     "im": "25.2100514659532458918448008691074572865339177870296000550119"
    },
    {
     "re": "235.446234622169672528548963870372896460365130497629401189788",
     "im": "2.60571233643366916828577462536709613081997697138328247425881e-84"
    },
    0,
    {
     "re": "9548586.25084547234340606008771024150122754786307013942854910",
     "im": "-1.83093612428099553897730682867973431459917376965013073047944e-79"
    },
    0,
    {
     "re": "8584286.26363542691251776692462564991862724956319698379007354",
     "im": "-1.64596293422076601356449259362394193001873609267481921931863e-79"
    },
    0,
    {
     "re": "94155.7317354661041326638027808540985233519063980746331975268",
     "im": "-188.153229649405573766879988760430415316472755257741391627187"
    },
    {
     "re": "27008.0719976854469520312952579134826387439729241326016997251",
     "im": "-52.2533104437601210865820702210779958436100584691914107973707"
    },
    0,
    0,
    {
     "re": "-94155.7317354661041326638027808540985233519063980746331975268",
     "im": "188.153229649405573766879988760430415316472755257741391627187"
    },
    0,
    0,
    {
     "re": "-38116.2949930390691322710337074339151988240158363994838867713",
     "im": "80.6973977400229258523241960387184054059600620248675765652393"
    },
    {
     "re": "1346.31532114544331102010413156478363408401350514170145679622",
     "im": "-4.68997693753039802734202045186878236923201614989253569872902e-84"
    },
    0,
    {
     "re": "48.7470042782756840669608866553359738877294561278752510861977",
     "im": "-9.35407355587275936009897886414239734900412220178342270161362e-85"
    },
    {
     "re": "-562.096059237188859414602871479542671147653027810344651502834",
     "im": "7.80431214588766705767292223656119429196575965209187110449109e-84"
    },
    0,
    {
     "re": "-452.104952003939258723877542001450959794193090693017667591017",
     "im": "-2.76337025828695446341306919898124687813440579284599653682293e-84"
    },
    0,
    0,
    0,
    0,
    0
   ],
   [
    {
     "re": "-9900.81404667852928745655999592753665552641413516577995672856",
     "im": "-26319.7194301128191947025592788032387756972945446506709030701"
    },
    0,
    0,
    {
     "re": "-168.619781024980993435173727310308045930396665198682430685230",
     "im": "3.02422167561686756580544017511290147192058704195241981005249e-84"
    },
    {
     "re": "627.916987256225248502031599012996233032253860649585363753812",
     "im": "-1.12102570522366212479620295544299233836621680815326885160537e-83"
    },
    {
     "re": "-354.664055767283559553296874546690332195412720400359063475945",
     "im": "6.31771860855978098613832297561295860602199736611395424369614e-84"
    },
    0,
    {
     "re": "-627.916987256225248502031599012996233032253860649585363753812",
     "im": "1.12102570522366212479620295544299233836621680815326885160537e-83"
    },
    {
     "re": "-1650.86334306041330446780051179810085227550604681538398685995",
     "im": "-4396.08816309833296328212700306926693260168979793430067251492"
    },
    0,
    {
     "re": "4948.81649128308486660430424085595693857186451868949007194206",
     "im": "13155.6302280390170271048879261086705880148228116931862308059"
    },
    {
     "re": "-0.0568457686757262673279337918380915578122275095882452528523225",
     "im": "3.72375190969087063913307236102980088740414532370133589135186"
    },
    0,
    {
     "re": "-619.443439177286057119212690826739873024432106345540887898547",
     "im": "-1648.27720435275425316815711457187525553134790241916197511151"
    },
    {
     "re": "0.0000261860630451738720103953583417203263914181030258953860115540",
     "im": "0.000563308924063022836686538471551494598849628909500599621250943"
    },
    0,
    {
     "re": "0.235371681103219639024258765991492227682922508855404811737755",
     "im": "2.42446622630305291734607099512408057608577400219645074742666e-88"
    },
    {
     "re": "1.76979948465389083494147607724852648527283192415324479346976",
     "im": "1.24429830372641935632771904334184970552612299570187576406935e-87"
    },
    0,
    0,
    {
     "re": "-0.235371681103219639024258765991492227682922508855404811737755",
     "im": "-2.42446622630305291734607099512408057608577400219645074742666e-88"
    },
    0,
    {
     "re": "-0.638072894829100083457447972658579016882800144331809111061948",
     "im": "-1.56086500082617253913771430226730408440801627280199674463214e-87"
    },
    0,
    0,
    0,
    0
   ],
   [
    {
     "re": "33222.0270910416444509314469040577086077975939259153486142992",
     "im": "83121.2868832834845098888920117047230429977802034092260177059"
    },
    0,
    0,
    {
     "re": "-325.840596270381247331534441836747060171108352411233678738015",
     "im": "7.28164799195544642729033569810014961915894340921632352561787e-81"
    },
    {
     "re": "1234.56423117836130705018372825937025386337178406176794182607",
     "im": "-2.71161332479429569049150617081271427104100394886633152204849e-80"
    },
    {
     "re": "-702.997801746684672075061573870584055984405954189114880260502",
     "im": "1.53159813200622433511450435939402840142879895335905511505284e-80"
    },
    0,
    {
     "re": "-1234.56423117836130705018372825937025386337178406176794182607",
     "im": "2.71161332479429569049150617081271427104100394886633152204849e-80"
    },
    {
     "re": "5543.15889943748278083857262239354263050555432436613214281814",
     "im": "13884.7578422980840626987878111531136436013947789964655206329"
    },
    0,
    {
     "re": "-16604.6785280875241493784423184838450492063252797896057056907",
     "im": "-41547.4970056926692112578700722520912080214057887470728225186"
    },
    {
     "re": "-1.83155369204108069920396798470632546036656559058102802069775",
     "im": "-12.2962341679222562557965722467691955134134395143923978585181"
    },
    0,
    {
     "re": "2078.91983454496271168776712892319368353860405930746488973531",
     "im": "5204.75254930053643832500349664231589931091713812915930369959"
    },
    {
     "re": "-0.000243592057497798946661090781818722449604852180694288042739866",
     "im": "-0.00186010738823206910500046284331414717972042390216223154794150"
    },
    0,
    {
     "re": "-0.789315411593570571944956132005726125448884665416089966293808",
     "im": "-1.01452741039375627471372243381717882272048486679940455408778e-83"
    },
    {
     "re": "-5.70732691842768960643687798910197283440878214051990846642077",
     "im": "-7.62832734529848889866587093433846975169188662971527877856777e-83"
    },
    0,
    0,
    {
     "re": "0.789315411593570571944956132005726125448884665416089966293808",
     "im": "1.01452741039375627471372243381717882272048486679940455408778e-83"
    },
    0,
    {
     "re": "1.42030569440852006770716100300568882553464127693256088610121",
     "im": "2.74978563823690612694021376918504235800173616171826014541127e-83"
    },
    0,
    0,
    0,
    0
   ],
   [
    0,
    {
     "re": "-348601.282853892907951876700680168649131688418894561454715306",
     "im": "-1.72498404927242699404598892981631529823224033294717110246927"
    },
    {
     "re": "388.451344542048286916751809176751060007415189539831280807827",
     "im": "-2.68672074582112382686255115043927903114991322636802350095891e-84"
    },
    0,
    {
     "re": "4371459.71559307644557219420303309139138774987978433656366567",
     "im": "1.82407907495979045692910018102293512563805711348823598838879e-79"
    },
    0,
    {
     "re": "3931842.20378835233014029652426263020795575816527885035882382",
     "im": "1.63979782914847833378067525792756715808571109235165795414737e-79"
    },
    0,
    {
     "re": "39895.5584966047812061342185505987739310964095803232482221045",
     "im": "30.5509764187015462543241564204176975230332878758315853208166"
    },
    {
     "re": "8384.39978113393489479512245134758718822501412877385079350034",
     "im": "4.58267243574445478141537800683771448061353726910268088212678"
    },
    0,
    0,
    {
     "re": "-39895.5584966047812061342185505987739310964095803232482221045",
     "im": "-30.5509764187015462543241564204176975230332878758315853208166"
    },
    0,
    0,
    {
     "re": "-12324.3498079824909916142090114081589868847313703620599399046",
     "im": "-13.1589575890902252674125002073740333251498266016398775615610"
    },
    {
     "re": "-2661.15599397016897276428785548504531925348475086005010418582",
     "im": "3.50287622832475457075449096078851685349491285102254644090837e-84"
    },
    0,
    {
     "re": "22.3036021312932836129556291965143508168427282889299709107833",
     "im": "9.31751655738827827920267817214635725619911771403763993195274e-85"
    },
    {
     "re": "1380.73279353295943607459506922557590872518459948219415386563",
     "im": "-7.72791153787816287249893744273658212103591506990929811280299e-84"
    },
    0,
    {
     "re": "-975.603269030047094538794523800941252396320840281928390528606",
     "im": "2.57889652242182497849398839054002319639383598353282809798862e-84"
    },
    0,
    0,
    0,
    0,
    0
   ],
   [
    0,
    {
     "re": "-120334.055023989174950080318480971956390839977995703061946285",
     "im": "-29.9359449817323261439133062067698854349346361197242485353716"
    },
    {
     "re": "664.376945352309613258403750180281729132370780651096638069853",
     "im": "2.31634150345717450409868703039724363262743929616103292564709e-84"
    },
    0,
    {
     "re": "-5654000.24271938382941374973086608801405528045186677593145723",
     "im": "-1.34989900212302462952532612958147851479074975613777050613225e-79"
    },
    0,
    {
     "re": "-5082229.89834726125852641387876773032820633879054666549642657",
     "im": "-1.21351943266129084677451912253593164259041710342241345971111e-79"
    },
    0,
    {
     "re": "-55043.9542553868549113331537173871383829608739448723120665941",
     "im": "214.493564681464891957145601275890748516534359037682333146771"
    },
    {
     "re": "-16143.0440556100294944257788755064626349096596931555960703075",
     "im": "61.5398382261424471884748955407537374034147192820615558520810"
    },
    0,
    0,
    {
     "re": "55043.9542553868549113331537173871383829608739448723120665941",
     "im": "-214.493564681464891957145601275890748516534359037682333146771"
    },
    0,
    0,
    {
     "re": "25267.2441825586495202947620131391403926417208676771726965068",
     "im": "-91.9663158469791337661160715084434188948458235704555439410650"
    },
    {
     "re": "-122.693720469045455189622296062317007234371177103434619241792",
     "im": "-5.41951541888178618883872679242849880632865184507895934140924e-85"
    },
    0,
    {
     "re": "-28.9283700717745408641492547888612390838215137644735767903214",
     "im": "-6.89794895380883305273918401805480062997960121537353192307666e-85"
    },
    {
     "re": "-4.42529077528395233730078031644343621253426395126289546430674",
     "im": "5.59618256805856788786937676525622463888698556682596022153955e-84"
    },
    0,
    {
     "re": "-351.958351508276274457851747501374285455657787764740055433417",
     "im": "-1.79550835453952241416476180166110847906634182564254145946409e-84"
    },
    0,
    0,
    0,
    0,
    0
   ],
   [
    {
     "re": "-24504662094.7544462372284770695734859755065306869343013734661",
     "im": "-25418775.0283388319912957999827581162143556848498681383411683"
    },
    0,
    0,
    {
     "re": "410872.922333365411295839637650228250033349586076440350363905",
     "im": "-2.67672167582771709191647365155131688034666949169270863983133e-77"
    },
    {
     "re": "-28620578.4505205389619280249158157853542656794598686297724508",
     "im": "9.96776494702642243157660602659784252890957842788726798213070e-77"
    },
    {
     "re": "23435116.9745739181044270007373738336609962567325537964682596",
     "im": "-5.63006111209653963553738762992216388680872648591611995317135e-77"
    },
    0,
    {
     "re": "28620578.4505205389619280249158157853542656794598686297724508",
     "im": "-9.96776494702642243157660602659784252890957842788726798213127e-77"
    },
    {
     "re": "-4086035596.64001394721492903059700781423940133496257934221509",
     "im": "-4240105.33937509121852229517857039161757785252577588147922678"
    },
    0,
    {
     "re": "12247926880.6407114871103503537481390691958704750706143378610",
     "im": "12706817.1031528766633729264653639389783897361874437254632909"
    },
    {
     "re": "-6.33816035926238381579538780210825587962272678760678041175357",
     "im": "3.08483296396065378446005409631373722651966785134616880141760"
    },
    0,
    {
     "re": "-1531012767.31504403541679028123784868387156255963991180548989",
     "im": "-1584050.72769791469279319125219015107849851023380552753415462"
    },
    {
     "re": "-0.00147618083060048603348745483119629089004512663064419128304488",
     "im": "0.000466656742980248350233243650623962028115527512854518137887821"
    },
    0,
    {
     "re": "579722.657671176260898354136977405001106160983749169251227099",
     "im": "3.72620354463798760666390071883212871515640882887563753721219e-80"
    },
    {
     "re": "595902.684824925956139470210225961667881371336273107981165890",
     "im": "2.80136648168196131747993207541008788476834740957229552177587e-79"
    },
    0,
    0,
    {
     "re": "-579722.657671176260898354136977405001106160983749169251227099",
     "im": "-3.72620354463798760666390071883212871515640882887563753721302e-80"
    },
    0,
    {
     "re": "-235052.221090122200115134575634437122040331787564398386552030",
     "im": "-1.00971840096895570284795175510614078267776675169083036920716e-79"
    },
    {
     "re": "2.99999818836560090887549931454367105624054887719093845693915",
     "im": "-5.66773031561689664681224471356493709662638944056525137589494e-85"
    },
    {
     "re": "6.23970700000000000000000000000000000000000000000000000000000e-136",
     "im": "1.23698992322911314380216098309620473880318365296145583450085e-135"
    },
    0,
    {
     "re": "1.00000000000000000000000000000000000000000000000000000000000e-135",
     "im": "-5.26207031949000405048964797189022825704108514740092062484084e-135"
    }
   ],
   [
    0,
    {
     "re": "202037541331.950804511362175504237426413738954242508920559652",
     "im": "-594818.407264620032225033549687156549385277125565985553667782"
    },
    {
     "re": "-541483188.733744699071389283303619020476620430689076264550905",
     "im": "-2.56495285081603780348472747820860684825634326934375915629127e-77"
    },
    0,
    {
     "re": "-3205799757110.63365014298527143930600516592341514746279169171",
     "im": "1.14042877556254913121296979656142978554818161153581027553103e-72"
    },
    0,
    {
     "re": "-2882967791662.75080269978993475397363965213597187651293595102",
     "im": "1.02519831292510911318782623229743873456861602044455083733380e-72"
    },
    0,
    {
     "re": "-31315446795.8697177385749799985043059214089321648170859246446",
     "im": "4261871.87401477987052907157596024824516871207814901848317138"
    },
    {
     "re": "-8191145974.52701449315434145981674213539705238681901448476641",
     "im": "1222775.48837856568805434583308178480778266616811103565100178"
    },
    0,
    0,
    {
     "re": "31315446795.8697177385749799985043059214089321648170859246446",
     "im": "-4261871.87401477987052907157596024824516871207814901848317138"
    },
    0,
    0,
    {
     "re": "10887590747.7462119368463249806074417882263024097429083814027",
     "im": "-1827321.10712766489481983273973226546474536537448516781144617"
    },
    {
     "re": "861738521.039132841832803927895435357659581240802764940229956",
     "im": "4.77469321927433214875939297498728529465165265309289544995093e-77"
    },
    0,
    {
     "re": "121378565.391147548486085464256026653254922629452336674314972",
     "im": "8.06322773866177413157885461709244657918708891861650549283984e-78"
    },
    {
     "re": "-460199038.186856494865399090459026827828480717812000623541848",
     "im": "-5.84607440464629930057367473483777761266757465619215473749611e-77"
    },
    0,
    {
     "re": "545662382.263067565906366236245773204550919930331964354436062",
     "im": "2.74602024984975174709653090900809940564481561340273644721234e-77"
    },
    0,
    {
     "re": "153186356.412883698561633674202926597605287257203596062238942",
     "im": "2.48833301730005574623060029415841288703541551624713679324621e-78"
    },
    0,
    {
     "re": "-153186356.412883698561633674202926597605287257203596062238942",
     "im": "-2.48833301730005574623060029415841288703541551624713689133761e-78"
    },
    0
   ],
   [
    {
     "re": "-82254278.7870431958478823536104419892066367990846813676825760",
     "im": "-159189.619807951877797661991593182740104568652838648785121115"
    },
    0,
    0,
    {
     "re": "1388.80509521577471125500781537056731341390754335019735953080",
     "im": "-9.01803298961247914244457415278927834726956435241519339266348e-80"
    },
    {
     "re": "-17816.6832311436491951564273001646495769559368685457817800183",
     "im": "3.35819886866933153995361499994757703245915192866389461696532e-79"
    },
    {
     "re": "13456.7642179055227437707437405123219231317020559868755264005",
     "im": "-1.89680087329601344234271533453407117816009437877128633290613e-79"
    },
    0,
    {
     "re": "17816.6832311436491951564273001646495769559368685457817800183",
     "im": "-3.35819886866933153995361499994757703245915192866389461696779e-79"
    },
    {
     "re": "-13715516.7243140162306830428217400203048971205320641981933369",
     "im": "-26544.8456146619013087166843812013794995689628353592571985743"
    },
    0,
    {
     "re": "41112363.2936835441526194200598077384843405222737332893843272",
     "im": "79570.1558468946582194783609205768316073822995854668035611769"
    },
    {
     "re": "0.333030047428018617282049434459532164971952761123541995326008",
     "im": "0.00495389546978568860922809149540463018969221548054829086553457"
    },
    0,
    {
     "re": "-5145651.29984121963917108879034872014346262187637776020613267",
     "im": "-9957.56736501058216406608320375211910220064243094800656187319"
    },
    {
     "re": "0.000117730245897761201202471579057235551004997804844757060123022",
     "im": "0.000000749398347334401323842230469750657051014205571297349756147199"
    },
    0,
    {
     "re": "1947.16465522129873396530593436559193865663100312463621942806",
     "im": "1.25538247301535752132794862915055971825555766905940708653201e-82"
    },
    {
     "re": "2001.50985385881162206395495753955051974922053140956233478798",
     "im": "9.43799739081052996313223626344572766231247374055765337548529e-82"
    },
    0,
    0,
    {
     "re": "-1947.16465522129873396530593436559193865663100312463621942806",
     "im": "-1.25538247301535752132794862915055971825555766905940708653177e-82"
    },
    0,
    {
     "re": "-789.502056207586845877937596255253022383163050721090272467562",
     "im": "-3.40181205877762236073099280239702671497832975777975849736058e-82"
    },
    {
     "re": "0.00181694340723387024560765218286207429862992445238248614040247",
     "im": "-1.90437983648352530461867793296649071605382058819679944801423e-87"
    },
    {
     "re": "-0.00181749278932424425652483342481600101403869694348053761135206",
     "im": "2.52192866581761431733548333088915330977970964821765806780453e-92"
    },
    0,
    {
     "re": "2.17695600000000000000000000000000000000000000000000000000000e-136",
     "im": "-1.86566940324474998638404406112157605339331453979610199105566e-136"
    }
   ],
   [
    {
     "re": "102946555088.426968825068639969760292399183794353953030942733",
     "im": "60946777.6008328896579136919396812848370908661320398873806721"
    },
    0,
    0,
    {
     "re": "8568603791.97676353032523512334231424066726093630322740340818",
     "im": "-1.18651943527760762584688169981379968596308538522241163560347e-76"
    },
    {
     "re": "-33131329779.8573859286526412357446377373256175247101078834535",
     "im": "4.41845186074028517904808399674080806410653908892692569507069e-76"
    },
    {
     "re": "18998503110.9222590762740285988717233451063806406298682192555",
     "im": "-2.49566239449964962556194638174460334013725235337629231254101e-76"
    },
    0,
    {
     "re": "33131329779.8573859286526412357446377373256175247101078834535",
     "im": "-4.41845186074028517904808399674080806410653908892692569507396e-76"
    },
    {
     "re": "17165879158.5481602534627535824891872341425700471028083052657",
     "im": "10158623.7496355163879664945917442294348846610171581340815147"
    },
    0,
    {
     "re": "-51454802429.9167825293385094300450918032392702082847582610994",
     "im": "-30460160.0418441018457796738928175629505076536984522360808259"
    },
    {
     "re": "-6266.17923797737369757872925020937447614402019920842752127009",
     "im": "5.95641782058702659515386194734629737613466556742768578921008"
    },
    0,
    {
     "re": "6477110416.12989470028047077459075848706604950761653951989315",
     "im": "3828780.52567195535521441557658302819007798348230637315081979"
    },
    {
     "re": "3.78850493726898737024155190416432519372766462668813419160833",
     "im": "0.000901054472789309892693360171772251749499667442272450286108448"
    },
    0,
    {
     "re": "-2432041.71480255579060321489972830519846545267385093625433999",
     "im": "1.65075173291776526551613646330829189939448171572694261414820e-79"
    },
    {
     "re": "-1783719.62358199279547655277432995932978137560749274083727303",
     "im": "1.24124816434876628961140489322650671517808080906368175837473e-78"
    },
    0,
    0,
    {
     "re": "2432041.71480255579060321489972830519846545267385093625433999",
     "im": "-1.65075173291776526551613646330829189939448171572694261415034e-79"
    },
    0,
    {
     "re": "-2392292.73530802134644315676875869601807940456685164057077773",
     "im": "-4.47373625317095351510592840579414491968404070997644307576208e-79"
    },
    {
     "re": "45.4484413394607226827558865885408920464967571702150909205030",
     "im": "5.03052077390612766601549804802832504896124597014582209431870e-90"
    },
    {
     "re": "9.99697761663516709316263474068613460464337495454569245065199",
     "im": "1.82553185718008920634581425522104321020756407371238936621771e-91"
    },
    0,
    {
     "re": "97519628.6379029454612732271596046405814901185709403469107179",
     "im": "7.46011435314616342283753663734227946540443904686330463337427e-84"
    }
   ]
  ],
  [
   [
    {
     "re": "11.2315217577635187138125262702825097128246270643849841870231",
     "im": "-3.08806479988973150461719884577791173899161669595268389770231"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "5.43356112855328302764338827423107850967230950269113321420624",
     "im": "-0.501368547498137619675683325067200735120263211293264142036871"
    },
    0,
    {
     "re": "-5.61317199632694213559779718457562012890609371447981097130008",
     "im": "1.54337177398238376827577994471055071593589626390743031304579"
    },
    {
     "re": "-1.78001758526398286490985043521023452985033551080907122876862",
     "im": "-0.00667258387375781435206311366262258878050482091457340408037368"
    },
    0,
    {
     "re": "1.03696815840031370223169683131904507675689764618937486065379",
     "im": "-0.191703132165256610875231741218605144492254463032921466849172"
    },
    {
     "re": "-0.000299118594390319031104324437813174114977944134322226570650414",
     "im": "-0.000000996487014176728017787085948930321274596356989669352860156433"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   [
    0,
    {
     "re": "-0.00161252580957375436386553629110043579747342195312871820145888",
     "im": "0.430135786034499785806708243300665690071392645588375055795424"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "0.0116453608719146402372269628727342942883930726296537073214878",
     "im": "-3.10636048276367381624005404847992114847506489462569398837129"
    },
    {
     "re": "0.00332010892080627639495681113736825209991637103856057632274335",
     "im": "-0.885627784617386977473151959947761683803455130622172410538632"
    },
    0,
    0,
    {
     "re": "-0.0116453608719146402372269628727342942883930726296537073214878",
     "im": "3.10636048276367381624005404847992114847506489462569398837129"
    },
    0,
    0,
    {
     "re": "-0.00499333857328006543306353297766921623813057072001158763745612",
     "im": "1.33195611468814203713687245708003221080983583061819132856550"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   [
    {
     "re": "-25.5905726154529747883539565582118817092788073282487918879201",
     "im": "0.951062373843832904108964392681622588562985309442386111534725"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-14.0538079485435647979815526709727030670397394374691763823919",
     "im": "0.121828105381323225388644146324232079091945899557202459487434"
    },
    0,
    {
     "re": "12.7888987256384387259727234909679944016062100846667391002583",
     "im": "-0.475330755244069614047452849862655454085290214444101942997122"
    },
    {
     "re": "4.89215312099433573794000826600496444185648713636017037029881",
     "im": "0.0183399279582717015020508073754480658515397342442115204183112"
    },
    0,
    {
     "re": "-3.18814025104637446161720120171959495934761309773109199143662",
     "im": "0.0534703889988970416905521087268518331756330427825035135782112"
    },
    {
     "re": "0.000737878516567170121172036132088946675992154115528123095854246",
     "im": "0.00000273889401723806407519074703761833810481331302187092808831869"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   [
    {
     "re": "-20.8752553652198355817903181178079210116659464477125398692029",
     "im": "0.330711310101785108438435208087345900001828603512229227302704"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-11.5866802106131770935985932173816674190899390273018568042029",
     "im": "0.0247302246448199303995142425547839477839080421686359403160186"
    },
    0,
    {
     "re": "10.4323813122907885115983435723200583354989489006237995939018",
     "im": "-0.165287597886553473329550320203935284308719702187963341600920"
    },
    {
     "re": "4.05191095445096795623947671946937374889737709162975067991528",
     "im": "0.0151900608728374322764790876121834048490622936202035619139921"
    },
    0,
    {
     "re": "-2.66107441897450279328778492964202133996061759028496373783470",
     "im": "0.0155787126381434908012854731096563276296314053011828787057701"
    },
    {
     "re": "0.000606038915661320269191089155554645803941146302526849434539817",
     "im": "0.00000226849129073771339720503859750569143629021874338482171292388"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   [
    {
     "re": "-7.90691685946333429161034553171119064028104585070300324807007",
     "im": "11.2843371609297978780524633009847911892644256704097322140736"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1.31974763085186922190378979183204301629906352689883872757157",
     "im": "1.88086941360300483687405770010319098820931403445024376718648"
    },
    0,
    {
     "re": "3.95095635067085261820479329725930862330941689855852272810638",
     "im": "-5.63975000283335342424442103859632469108170387054759987948152"
    },
    {
     "re": "0.00119385596163853435752240712633648649627023261194551293714835",
     "im": "0.00000313141479813466747626742559433588062873692711065751059123470"
    },
    0,
    {
     "re": "0.505574670864806110471787983236525638917363436136102284907791",
     "im": "0.708856506526181712078211495018991419139354571100334656686083"
    },
    {
     "re": "-0.000000000315108820853536545013338102024023636386728469844990743788925",
     "im": "0.000000000467647052682862042044359715413596196686429948316716215368745"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   [
    0,
    {
     "re": "-474051.670033312258339149580205727376717586668272050708333188",
     "im": "25.5524757807626592118879126437065819922106884526592647512499"
    },
    {
     "re": "238.483443348708421372829369322282545347786488662354595254134",
     "im": "2.62006788385481471116693615342962273940757639227406262868325e-84"
    },
    0,
    {
     "re": "9797202.31839311396298381013950355511417010257141000993569530",
     "im": "-1.86700394205593007867481635473721283339892284974454738799491e-79"
    },
    0,
    {
     "re": "8807778.02570891493414152846223368339917289768546949599418453",
     "im": "-1.67838465954116746679166138024798012102213588295633601910495e-79"
    },
    0,
    {
     "re": "96588.3843243656954447462431537621312253793841403930764857507",
     "im": "-190.619445159044469873583484886973313955754385019549484578042"
    },
    {
     "re": "27704.4949564536274412093543691434031762274422021122661613903",
     "im": "-52.9579495144911627192115218524489994040573306339088112200758"
    },
    0,
    0,
    {
     "re": "-96588.3843243656954447462431537621312253793841403930764857507",
     "im": "190.619445159044469873583484886973313955754385019549484578042"
    },
    0,
    0,
    {
     "re": "-39129.9827780972512857283746042516334667301764640909540873903",
     "im": "81.7543534552706243815174070468463309514489772482663939376067"
    },
    {
     "re": "1363.69491938667700042697923318984580598424051492833420196974",
     "im": "-4.70955679753281928421465549268646025687991465730299923784257e-84"
    },
    0,
    {
     "re": "49.3760241735940973023852030246186351994153626437088717280208",
     "im": "-9.41618722341844687167171661378460228823400609335715166163299e-85"
    },
    {
     "re": "-569.353089642747026935962994852274588083068063326149991051510",
     "im": "7.85754062722878674302566514652749434414809822490583086019547e-84"
    },
    0,
    {
     "re": "-457.933063720347320326041504534344887091270430997545625652577",
     "im": "-2.79872943206664023862490271456582236856563241317135590712715e-84"
    },
    0,
    0,
    0,
    0,
    0
   ],
   [
    {
     "re": "-10029.7108650203032184449981599944248644539357969582088648886",
     "im": "-26660.3950000778803487342173801301356339938972937142955423729"
    },
    0,
    0,
    {
     "re": "-170.801573998796625350187123174401302443074059870528498865244",
     "im": "4.92572562164335095265253383557766281498361556386367972806813e-84"
    },
    {
     "re": "636.098775339015259078652042402993402497639725161761850342828",
     "im": "-1.83979240171806073371021596252129803293576066208157807935377e-83"
    },
    {
     "re": "-359.300412274502429430351503049694047390800484078638335748448",
     "im": "1.04061457761680712267499451768009954585811013602847835092869e-83"
    },
    0,
    {
     "re": "-636.098775339015259078652042402993402497639725161761850342828",
     "im": "1.83979240171806073371021596252129803293576066208157807935377e-83"
    },
    {
     "re": "-1672.34649924247626966485137401752737823868251408058997422532",
     "im": "-4452.86741375447649134231032420659664658311087540725732522819"
    },
    0,
    {
     "re": "5013.26478856150580868598234006056290250620072968706788106381",
     "im": "13325.9680457853771775020336189775643952838325495992132146893"
    },
    {
     "re": "-0.0567056416977727971529238819924768946922784916548670008986078",
     "im": "3.72374726707351225003611934417776205776097716869691571892142"
    },
    0,
    {
     "re": "-627.499603915490840632208699603047072032880833794744983240359",
     "im": "-1669.56941711034537542293433136756226530380583636397071785179"
    },
    {
     "re": "0.0000258710878809382090328512888963135732118284053710805541472929",
     "im": "0.000556106279953749169390098335744887292494958812987394975270930"
    },
    0,
    {
     "re": "0.235370188522804125381960803029749771743595611031901533023055",
     "im": "3.44672698379231984853251864541339628388932715174286819390816e-88"
    },
    {
     "re": "1.76977915533717345476059918524889507462036282604990607621623",
     "im": "1.50321512479319559529596981452531787278982769761438105417526e-87"
    },
    0,
    0,
    {
     "re": "-0.235370188522804125381960803029749771743595611031901533023055",
     "im": "-3.44672698379231984853251864541339628388932715174286819390816e-88"
    },
    0,
    {
     "re": "-0.638067076487252037609533600215766648125984133264986119340201",
     "im": "-2.32042103727795539549539339685314114666014969644604202253519e-87"
    },
    0,
    0,
    0,
    0
   ],
   [
    {
     "re": "33654.2556959035094289000251989631805229089392986525425656951",
     "im": "84197.1042286771649726324779278778520249788870382742219638779"
    },
    0,
    0,
    {
     "re": "-330.055397830580583856156513513814096636946964555452046219268",
     "im": "7.28720184274800749054019669198057047460798706434442288262502e-81"
    },
    {
     "re": "1250.36947366976913857080756946939557690630757529318077820642",
     "im": "-2.71387400644945236989716022580422363551762215242431673452008e-80"
    },
    {
     "re": "-711.954061843176629175202236756949984413427020460832207283150",
     "im": "1.53292560128421359597122873569483337445317304144139442194669e-80"
    },
    0,
    {
     "re": "-1250.36947366976913857080756946939557690630757529318077820642",
     "im": "2.71387400644945236989716022580422363551762215242431673452008e-80"
    },
    {
     "re": "5615.19810569321463669403787375295022780185432326117178333340",
     "im": "14064.0604929319355917540222091602934261419963546319549076968"
    },
    0,
    {
     "re": "-16820.7925126691934094119430379977737451818738100950592354526",
     "im": "-42085.4058075475936329261400332399635494209535071380613154274"
    },
    {
     "re": "-1.83199886066732330127226994275272064225513966836544390943754",
     "im": "-12.2961185046296173667650047105315774311960233237634290187717"
    },
    0,
    {
     "re": "2105.93444833927637348115599820841620673508294349500564820909",
     "im": "5271.99107769158235301118692327041676099061706547596668895176"
    },
    {
     "re": "-0.000240544999192744348522511143406281470844011992949464295503893",
     "im": "-0.00183630848955384877593268991315782154435582826826106369581891"
    },
    0,
    {
     "re": "-0.789309806587805844636831668607579257651818297526509676397296",
     "im": "-1.00301267888156546662103585696306585271895623609870490362074e-83"
    },
    {
     "re": "-5.70725906001025122111913995680439490174101261193670125477524",
     "im": "-7.54157153684681446965010036133623542722743204402761547843770e-83"
    },
    0,
    0,
    {
     "re": "0.789309806587805844636831668607579257651818297526509676397296",
     "im": "1.00301267888156546662103585696306585271895623609870490362074e-83"
    },
    0,
    {
     "re": "1.42030218404250857990212579486077320302489005001243705285541",
     "im": "2.71869093404603947772242745325852946563648865384708657173233e-83"
    },
    0,
    0,
    0,
    0
   ],
   [
    0,
    {
     "re": "-357685.311241956133473782515919735714566177547692242636403255",
     "im": "-1.79262617545743945595558825348191442376542216338101037588380"
    },
    {
     "re": "393.480072033169337317358178832734642273233504861367607838421",
     "im": "-2.69796446347451163041108516876732586089258936125362654220112e-84"
    },
    0,
    {
     "re": "4485316.67707482019886300102618412661876098991234744489761632",
     "im": "1.85959308102853383378918994085317389092399888480450666020507e-79"
    },
    0,
    {
     "re": "4034217.10280001791014263045920447876853537679681160757215872",
     "im": "1.67172172617167277510240264318781053887808397212686977299378e-79"
    },
    0,
    {
     "re": "40968.1467520868857894087066015044686716780518662327545676599",
     "im": "31.0382414300107552779482862266751139839951602497515630410534"
    },
    {
     "re": "8651.85094033626206419818215487369913471578315717634682114623",
     "im": "4.72187396295252299871154413365070652978507258967915404680506"
    },
    0,
    0,
    {
     "re": "-40968.1467520868857894087066015044686716780518662327545676599",
     "im": "-31.0382414300107552779482862266751139839951602497515630410534"
    },
    0,
    0,
    {
     "re": "-12722.3016812017725133798371756846762653249990346448247501956",
     "im": "-13.3678042081555073785815104544032248006018048641290907157990"
    },
    {
     "re": "-2695.54307765625397858794896282851082349532781527575753374664",
     "im": "3.48587241000225379981440555183475297090873006431747881695134e-84"
    },
    0,
    {
     "re": "22.5917635252240485690503560766333756018639776058651417011489",
     "im": "9.37725485453011411369573720905221290599881806188754269147756e-85"
    },
    {
     "re": "1398.58271056328518421184230530871358176303951286230889436799",
     "im": "-7.78013629406002459557163317599339890905272757074981907370629e-84"
    },
    0,
    {
     "re": "-988.199114154648551797172501591572893733647387898072776891351",
     "im": "2.62219153751986474974561583231208187754062587315829440605982e-84"
    },
    0,
    0,
    0,
    0,
    0
   ],
   [
    0,
    {
     "re": "-123451.759779629465919412820797802587538876827734546330544744",
     "im": "-30.3211688067299774140711877448684236023370453892080472373946"
    },
    {
     "re": "672.967630295507666456990103956126933511943426539055612989243",
     "im": "2.32909410251908228992197057409116852021914716947366689282941e-84"
    },
    0,
    {
     "re": "-5801751.12464909091868959505917849447835751739000303205212886",
     "im": "-1.37651178439636068245679339524204797008103278026425195821142e-79"
    },
    0,
    {
     "re": "-5215039.52676382767091451113409190707518923294122146415629653",
     "im": "-1.23744191076878175206456088480389978904276640203673366040773e-79"
    },
    0,
    {
     "re": "-56480.4892458073719846049353613077766060545774728772948514701",
     "im": "217.268001577952997328178914783390214027799282654650955198532"
    },
    {
     "re": "-16558.8408467189717604356937271584297038792753596391510134951",
     "im": "62.3325468832281707121325807722895742622358585590149070531123"
    },
    0,
    0,
    {
     "re": "56480.4892458073719846049353613077766060545774728772948514701",
     "im": "-217.268001577952997328178914783390214027799282654650955198532"
    },
    0,
    0,
    {
     "re": "25904.5008296843957353904886298960566143939048326835317382363",
     "im": "-93.1553597849931203704981368482543896988736411434050109609910"
    },
    {
     "re": "-124.282790874361235471841915083351085714195672621204202972206",
     "im": "-4.69450293105488172151740298876929130594515949154302673980650e-85"
    },
    0,
    {
     "re": "-29.3035438806398856737139810530462697584791047977679254374862",
     "im": "-6.94386824547838471749602975377949966181051347969662670196465e-85"
    },
    {
     "re": "-4.48531261532957193345709622435577149481844212324814741747138",
     "im": "5.63471521822131813608819788822793507299381451389453188628067e-84"
    },
    0,
    {
     "re": "-356.484257390865394229305026302324065929813305753508043591276",
     "im": "-1.82052945477856513564680389120532131429634389818330872750368e-84"
    },
    0,
    0,
    0,
    0,
    0
   ],
   [
    {
     "re": "-25468109347.4905273127139493753571161599023329582194308556345",
     "im": "-26080850.8045444976956594718350508572387227707422348753754855"
    },
    0,
    0,
    {
     "re": "421597.137751090545582503396125149825193867255943571619330209",
     "im": "-2.71557204700324405901654103803134639427789376640380201428376e-77"
    },
    {
     "re": "-29366367.3674269538977675157112960510091294847290138696670441",
     "im": "1.01132727219153205481844363266866818942268328035921551110654e-76"
    },
    {
     "re": "24045825.3699538627873504885431835966966189056733586577437530",
     "im": "-5.71246757975239983330446761873310318144623593308011036316133e-77"
    },
    0,
    {
     "re": "29366367.3674269538977675157112960510091294847290138696670441",
     "im": "-1.01132727219153205481844363266866818942268328035921551110610e-76"
    },
    {
     "re": "-4246660322.83498636789157163591399750175440113567094139814593",
     "im": "-4350498.44758264997828183469522180747582285696206610588129468"
    },
    0,
    {
     "re": "12729535898.8968095592409538517778663872976884899274390018808",
     "im": "13037821.8487199708817893968227674086750430523241338522784515"
    },
    {
     "re": "-6.33812122212402748346100656421720955845079705205682608592354",
     "im": "3.08498853632817374726126275426859985484712787199485564486334"
    },
    0,
    {
     "re": "-1591214476.34241643270438453878851367250886842680879568535175",
     "im": "-1625370.69655135465252106550027266841990523676043800522206413"
    },
    {
     "re": "-0.00145729508193459690071795399035855186085225446039310760803046",
     "im": "0.000460713731516396753499010026286742290734525508432515760370939"
    },
    0,
    {
     "re": "594805.618176638540521897844151602429933094999926480551312357",
     "im": "3.73152082947774122666304028938590591497757327897771294217364e-80"
    },
    {
     "re": "611399.902474818500473499044312903937618952676849801505114809",
     "im": "2.80534401138675386154816519255018174879965895629889935547109e-79"
    },
    0,
    0,
    {
     "re": "-594805.618176638540521897844151602429933094999926480551312357",
     "im": "-3.73152082947774122666304028938590591497757327897771294218148e-80"
    },
    0,
    {
     "re": "-241167.367555058539361925963315682809790634498717766499377246",
     "im": "-1.01114273007422253162494562452044909576664080873807841653058e-79"
    },
    {
     "re": "2.99999823445256574763015711409164980929282535620771464805789",
     "im": "-5.79620560648323886389278483818189479581913296692300656818309e-85"
    },
    {
     "re": "3.82864727000000000000000000000000000000000000000000000000000e-135",
     "im": "5.02316179039779808502992644942654436345323496218315910787098e-136"
    },
    0,
    {
     "re": "-8.00000000000000000000000000000000000000000000000000000000000e-135",
     "im": "-8.30014443664052741084798579149556341085711922509503526453293e-136"
    }
   ],
   [
    0,
    {
     "re": "212691232850.783562386417354452412846011742211917698344115177",
     "im": "-610259.954163790856653661654525437310705472421866769973603570"
    },
    {
     "re": "-562768023.505980240295017887550812512871171135836019951930333",
     "im": "-2.61473357859306614742604670465949845993318259206499698010117e-77"
    },
    0,
    {
     "re": "-3374940222874.03822427382516939295100984083066979462503231853",
     "im": "1.16328796597412519481699270815030755970315000754685919353883e-72"
    },
    0,
    {
     "re": "-3035057232141.24659183698112847465894306067747730301851185226",
     "im": "1.04574599603700669587950437558432553930623687313096157270300e-72"
    },
    0,
    {
     "re": "-32965159283.5369097123662852353067670065106186332195978221264",
     "im": "4372799.17298206693673542399727145701893330686051211087267243"
    },
    {
     "re": "-8632769109.07725570127639713159229124779816299933122886114113",
     "im": "1254534.99110198707139986864691669388273699454561698265698587"
    },
    0,
    0,
    {
     "re": "32965159283.5369097123662852353067670065106186332195978221264",
     "im": "-4372799.17298206693673542399727145701893330686051211087267243"
    },
    0,
    0,
    {
     "re": "11495038860.4015958214227826404273263823361099104021081465050",
     "im": "-1874871.77132133033109198250283557122576092210456926034072487"
    },
    {
     "re": "895595102.841280606490114673692527943618011197391085256164634",
     "im": "4.85926183876828163177668239745544081359993135376989451558904e-77"
    },
    0,
    {
     "re": "126149608.116346431587344690731197354648239929231561707759214",
     "im": "8.19385094479277817076084561685186379531765890702899916860322e-78"
    },
    {
     "re": "-478283347.793388612106347721676472557086808799452598234057702",
     "im": "-5.91913785398558200392366361245828980095120299655508844484544e-77"
    },
    0,
    {
     "re": "567097329.080481794704287628083856148286685463185484789048561",
     "im": "2.79740056255419347080520209902318768894214243578068651477091e-77"
    },
    0,
    {
     "re": "159205448.336593160485281014018663443484848625736243252977192",
     "im": "2.58834309604491566672982787584065569989846339092294760755321e-78"
    },
    0,
    {
     "re": "-159205448.336593160485281014018663443484848625736243252977192",
     "im": "-2.58834309604491566672982787584065569989846339092294760755321e-78"
    },
    0
   ],
   [
    {
     "re": "-84396886.2190741584798782307732127593382546073853163066110205",
     "im": "-161250.637541523472812933203420148140674750505890403197916471"
    },
    0,
    0,
    {
     "re": "1406.73639981937015266857089169335237230774391195811884119873",
     "im": "-9.03170537180194425911943466156739496777420692743450831779449e-80"
    },
    {
     "re": "-18046.9922137979156917968956937201904896887485727940464742057",
     "im": "3.36356769379285216405533009127494612309370629831210713259040e-79"
    },
    {
     "re": "13630.7571127931042527164399836952711892489175086354429122947",
     "im": "-1.89990642894106282283738120456229272392075012394668462719884e-79"
    },
    0,
    {
     "re": "18046.9922137979156917968956937201904896887485727940464742057",
     "im": "-3.36356769379285216405533009127494612309370629831210713259271e-79"
    },
    {
     "re": "-14072701.7624110914020387000469564804253814789675709075782800",
     "im": "-26888.3486517282652771563890098722640485852747449218886513228"
    },
    0,
    {
     "re": "42183475.9486043567346513261300587507312020379130082236342061",
     "im": "80600.6647341842192605377850577872880171769327983235117439788"
    },
    {
     "re": "0.333317961164152525544718220766571307564494334204692441642538",
     "im": "0.00489118938999404741924723942117079228603947248898704084070839"
    },
    0,
    {
     "re": "-5279625.92461532414570515956476770412708434842011655326170564",
     "im": "-10086.3811907332662264182421298678570475855964969141709280057"
    },
    {
     "re": "0.000116266562003284858350372572636515853865308088209780760088741",
     "im": "0.000000730452670692793325153476375790099659073204950074062999392352"
    },
    0,
    {
     "re": "1972.30430689650175488500098819630451871159703814429443865413",
     "im": "1.24106572509795990897137452885096288392441758892942612264237e-82"
    },
    {
     "re": "2027.32891148098853095380484914161423535032486350975496294670",
     "im": "9.33029751969195159786665357269725049338886189912517705654207e-82"
    },
    0,
    0,
    {
     "re": "-1972.30430689650175488500098819630451871159703814429443865413",
     "im": "-1.24106572509795990897137452885096288392441758892942612264394e-82"
    },
    0,
    {
     "re": "-799.693824056990830589540992904346572806024079575748345168675",
     "im": "-3.36296165144153205862632695768171018464731855965457890691655e-82"
    },
    {
     "re": "0.00179369281415286034325002531124646541831483432859509545524079",
     "im": "-1.92266028372258039776946445564510698388958997272071816629961e-87"
    },
    {
     "re": "-0.00179422823618075137106393050538828851257833390443474992999355",
     "im": "2.50797838881201400675712755895673777660142993687685693399821e-92"
    },
    0,
    {
     "re": "-1.52670100000000000000000000000000000000000000000000000000000e-136",
     "im": "-1.32841429597644375888922048612301747131697277964426590391698e-136"
    }
   ],
   [
    {
     "re": "106995495699.334798885512926708366729581384069356335400005447",
     "im": "62536493.7830396465376270940255796349424477429893272926753919"
    },
    0,
    0,
    {
     "re": "8905714240.52908631709492529249761213748209379771359069767935",
     "im": "-1.20388245855370832222655588849018418605333932335154462771695e-76"
    },
    {
     "re": "-34421559970.8871193302461967589871391361707864031188793405636",
     "im": "4.48348496585787322916003763744838172030872815032972513549713e-76"
    },
    {
     "re": "19735482781.3337997626270171713154860137180223828161774610019",
     "im": "-2.53249381371693087022510758951463602278537838814193041450449e-76"
    },
    0,
    {
     "re": "34421559970.8871193302461967589871391361707864031188793405636",
     "im": "-4.48348496585787322916003763744838172030872815032972513549716e-76"
    },
    {
     "re": "17840913942.3986447171594225465774714923641392896143777960779",
     "im": "10423587.2649455593986024238805707642578128903523172934689347"
    },
    0,
    {
     "re": "-53478791359.4440602625927017642265800257409921165730218798040",
     "im": "-31254846.3831209582056123470249129202276322802858606673586386"
    },
    {
     "re": "-6347.35063727791042744003263140152234293065498058552345717991",
     "im": "5.95643037916578870162953212039456647950777007609232635798177"
    },
    0,
    {
     "re": "6731289035.09312913745169636026148981810501547201397500202835",
     "im": "3928391.91191100514438987675706716079806250726667048102434127"
    },
    {
     "re": "3.78855726947924878250868409434246153884116627426695733728070",
     "im": "0.000889536292983869302759726441877379450559563408114279930293633"
    },
    0,
    {
     "re": "-2495395.25292502901790465504275133026073275022941648999344634",
     "im": "1.65315911727119186330799583220647822945285870783557830781383e-79"
    },
    {
     "re": "-1830241.83508541850978541994934844909146368223572205182559358",
     "im": "1.24305753052462770520093216579983600774089350647849637647970e-78"
    },
    0,
    0,
    {
     "re": "2495395.25292502901790465504275133026073275022941648999344634",
     "im": "-1.65315911727119186330799583220647822945285870783557830781537e-79"
    },
    0,
    {
     "re": "-2454258.44342112594612003587229720067719597989030697402899344",
     "im": "-4.48018204516914592732924925205951190166203862857894219055606e-79"
    },
    {
     "re": "45.4498092586922449693124154285258988157730786261563005053034",
     "im": "4.98195694241029933468848554169837502088652900286407968142923e-90"
    },
    {
     "re": "9.99701621911380837222994061588910414969405367992166354083779",
     "im": "1.78474747197749871205375693955815900525575662494718004435193e-91"
    },
    0,
    {
     "re": "100056471.285201483394822806066245524436387635569424562987672",
     "im": "7.57237337433763546404028922991336481634104292037396181813287e-84"
    }
   ]
  ],
  [
   [
    {
     "re": "11.2318373531541489447707939801136411624787791375935419187366",
     "im": "-3.08850977969576151441243364734567548340827347720171818091399"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "5.43353253891334956338068811371017782420423315324051433973391",
     "im": "-0.501621222089899478856013933617640557538920064293393856794878"
    },
    0,
    {
     "re": "-5.61336445884804375869709025840098387623539423660407829795876",
     "im": "1.54360300022910688597945300292995353961565320407983671029686"
    },
    {
     "re": "-1.77998773509565161851763822212519655943424322384851563884509",
     "im": "-0.00658312439554074957348291086006151755705800867856922378975994"
    },
    0,
    {
     "re": "1.03696564629126723429909352325878394281321603962376708675549",
     "im": "-0.191748449852266265038539759625782284845771244787302294900924"
    },
    {
     "re": "-0.000295102523794725241018778295135657313835485096806026759098553",
     "im": "-0.000000969946221873860867131319672714700564595690804367360108572407"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   [
    0,
    {
     "re": "-0.00159102237545102510503157675531726616403018654361814927470134",
     "im": "0.430160280767312365895500452735166557021186844471551409801581"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "0.0114896491762117576456540047386063170672527493750625263130142",
     "im": "-3.10642439214979205626381405201333831301739148387625909855353"
    },
    {
     "re": "0.00327580975843228426390901136156733945561478375890410877971689",
     "im": "-0.885671545020272260063401633534807789069394139919548801047596"
    },
    0,
    0,
    {
     "re": "-0.0114896491762117576456540047386063170672527493750625263130142",
     "im": "3.10642439214979205626381405201333831301739148387625909855353"
    },
    0,
    0,
    {
     "re": "-0.00492653932100940989497693832600996664556132132189130386087969",
     "im": "1.33197469139040747937641826169320901099396016581010692888527"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   [
    {
     "re": "-25.5917449190571071729439575183611599506157199254867931993335",
     "im": "0.952302631450309609326459398482863032646711941994475895240813"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-14.0538579158676313163721264927113044499213259399613819567168",
     "im": "0.122526577468023778322790537769049317615742247632665363633703"
    },
    0,
    {
     "re": "12.7895703285624462434469608420910149316502393376066502578920",
     "im": "-0.475953260316703204290954037750835192067278555950424743985569"
    },
    {
     "re": "4.89210988199133753380419207300596229065860296887909157786546",
     "im": "0.0180941720752725508356144818974932841801590321420306149246186"
    },
    0,
    {
     "re": "-3.18814145557591824196864727924686501233463004921012777416003",
     "im": "0.0536281329175523268948735198796524521947468544696850901211081"
    },
    {
     "re": "0.000727979050179684624287305527688618554242756117218257466765687",
     "im": "0.00000266596418172415654824757190475158732673694369755317836434844"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   [
    {
     "re": "-20.8762448136361815518217187974132019845786211886115591907293",
     "im": "0.331739598006537178110336079649376781784587257794803321172835"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-11.5867293909523362428784421967916854292293619766478093493482",
     "im": "0.0253089762899267786998114890806593005130619871801369026530337"
    },
    0,
    {
     "re": "10.4329462155808338121700057054585159598720914828830094017998",
     "im": "-0.165802398021107256150939199734639025234972071275960320715474"
    },
    {
     "re": "4.05187749480969142696189769453998927623527321280666212940623",
     "im": "0.0149865211120965869249657209877615552339650271242656759680343"
    },
    0,
    {
     "re": "-2.66107590835227167603339310545408268716191292602726350701634",
     "im": "0.0157113765068910241779087243998384655877019965085030309574977"
    },
    {
     "re": "0.000597908735082821014752252975422829162576535699170779955053074",
     "im": "0.00000220808823566471789836484396988229419633355704154159852799210"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   [
    {
     "re": "-7.90695881009242310593828423828454058232844968910954636899188",
     "im": "11.2846773153665606306508844029221827088691303502904523461598"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1.31972877991301174329747026774463965128453678420379075578794",
     "im": "1.88092422439231726609594961788562983430383105405146123026156"
    },
    0,
    {
     "re": "3.95101084559947977499056831556417109133225164195967111034204",
     "im": "-5.63995239750282614207721767599951222782266544870294233799078"
    },
    {
     "re": "0.00117786137349114663097376495428985984243126749327863597953387",
     "im": "0.00000304810946978134087749878384804380084178375835337255553857241"
    },
    0,
    {
     "re": "0.505575344413780414948150502891081617316065107970237979849282",
     "im": "0.708829765997994721577923263778411363015292605326891735519027"
    },
    {
     "re": "-0.000000000302597592000533506713956262908995740050242957919993511906107",
     "im": "0.000000000449103204866523944567767467072455820717118623137363185994871"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   [
    0,
    {
     "re": "-486996.790963721235897538292220832883747320640592213128985087",
     "im": "25.9164386028016064536326322529316319371680994091609256508416"
    },
    {
     "re": "241.711695831013000782502091049489100995017687556423104139502",
     "im": "2.63924764811225663137069914539896118482111284020936089690127e-84"
    },
    0,
    {
     "re": "10064959.5461525307832028881783666768047869518835048583777508",
     "im": "-1.90619745590383147518110410689184035535424158407258106986951e-79"
    },
    0,
    {
     "re": "9048476.37205194670507968640775285948942744896977024474286370",
     "im": "-1.71361609272386858102538447368143890705811906750508939349651e-79"
    },
    0,
    {
     "re": "99208.0672406453443036833724107718331247498504415493922328280",
     "im": "-193.240786347901826447017084464617529365198061153124877248004"
    },
    {
     "re": "28454.4419136809790711504043127640144436664892749687337235880",
     "im": "-53.7069104246635797007423812580613742784665771316720597405482"
    },
    0,
    0,
    {
     "re": "-99208.0672406453443036833724107718331247498504415493922328280",
     "im": "193.240786347901826447017084464617529365198061153124877248004"
    },
    0,
    0,
    {
     "re": "-40222.0099834098813712279821587463931126003896814855096960597",
     "im": "82.8777918230387993027880431479462342419585382260777719173396"
    },
    {
     "re": "1382.16771354746792847761705273091189222377706597033411763120",
     "im": "-4.73131115648425231116607624497500417023929634729624340412550e-84"
    },
    0,
    {
     "re": "50.0446101631344290494913303799309894794500192359162736396353",
     "im": "-9.48475360258373899710888890341712415210434418413100765395666e-85"
    },
    {
     "re": "-577.066595196717364948337309347213324866743770599496044762743",
     "im": "7.91489547729730737125158867325495585121354599716991652001435e-84"
    },
    0,
    {
     "re": "-464.127771077527994102494253870016012013882917309425894252070",
     "im": "-2.80736516474331289396100771885503003326302671555264982221239e-84"
    },
    0,
    0,
    0,
    0,
    0
   ],
   [
    {
     "re": "-10166.7154521092691986407758406830583680315150951470977345333",
     "im": "-27022.4993897968788355963905003612194438306212464048132886748"
    },
    0,
    0,
    {
     "re": "-173.120604283191054564714478085509714778335899219332920042125",
     "im": "3.45088567600820906513684482431151180837010863252591475456656e-84"
    },
    {
     "re": "644.795205609666781485107387455710119591552614062713868209788",
     "im": "-1.28172285458153393304928809191634567241094970619802175288991e-83"
    },
    {
     "re": "-364.228399705549136629041969293562857663653416927632682939005",
     "im": "7.23023192512239389026115296566971208803922996452184044854144e-84"
    },
    0,
    {
     "re": "-644.795205609666781485107387455710119591552614062713868209788",
     "im": "1.28172285458153393304928809191634567241094970619802175288991e-83"
    },
    {
     "re": "-1695.18096267097750129961608078784645647358990256552991718997",
     "im": "-4513.21813396324086971408027669867722763013543148624612672908"
    },
    0,
    {
     "re": "5081.76696626897012032508003126101054089337921169162597881381",
     "im": "13507.0202745725970235377122978064856561060429010377174702897"
    },
    {
     "re": "-0.0565605718663122139076629948482238578465569606273755774657471",
     "im": "3.72374245397241657843319719437915194500302602990544262152660"
    },
    0,
    {
     "re": "-636.062508205825456909644880801874311102335419765121183030603",
     "im": "-1692.20093073013567871031194143600768424785128129337980592512"
    },
    {
     "re": "0.0000255444717582666211606384260923563697538923125592634460145151",
     "im": "0.000548649806299940434217315052835003400488724571716671838327562"
    },
    0,
    {
     "re": "0.235368643150808675827538998187860289211926750346118077905841",
     "im": "2.65525150827852724887911353317284151944870096924646902148793e-88"
    },
    {
     "re": "1.76975810807244110878877128938522904925762132873143288475383",
     "im": "1.29934254461878607759532620409814476904739252335770738686063e-87"
    },
    0,
    0,
    {
     "re": "-0.235368643150808675827538998187860289211926750346118077905841",
     "im": "-2.65525150827852724887911353317284151944870096924646902148793e-88"
    },
    0,
    {
     "re": "-0.638061052477703019831307026815325271052618507976084715082132",
     "im": "-1.70286916371912177266224352949200554472219968399956155735030e-87"
    },
    0,
    0,
    0,
    0
   ],
   [
    {
     "re": "34113.6719923824934695152670460043936171871395128426990027315",
     "im": "85340.5915225331653690149198743698713677903624487794819835137"
    },
    0,
    0,
    {
     "re": "-334.535314664917285572325269691521314868364905366671770355523",
     "im": "7.31170874523766543430804759429754024498963001362588394131160e-81"
    },
    {
     "re": "1267.16888914645686550384800097091334216581617512485890339159",
     "im": "-2.72331313696216138156743177534913827009352352558007440114711e-80"
    },
    {
     "re": "-721.473685078017404506630131176810917813569418881737682502613",
     "im": "1.53833997685617041964411835388830956795635189041207662422128e-80"
    },
    0,
    {
     "re": "-1267.16888914645686550384800097091334216581617512485890339159",
     "im": "2.72331313696216138156743177534913827009352352558007440114711e-80"
    },
    {
     "re": "5691.76863286327067296977727765770025571722596072448924077846",
     "im": "14254.6414597799336045753674032857384884967967625263823771136"
    },
    0,
    {
     "re": "-17050.5003318571940595169810727485098792172116920312118440922",
     "im": "-42657.1495882130564745465658201151830882404472264225691608856"
    },
    {
     "re": "-1.83245972658188984213004490148222936044134511207959322007376",
     "im": "-12.2959987407403178580586480551120402409986254382869013450431"
    },
    0,
    {
     "re": "2134.64830435159270588647078142854057340006029128923329211002",
     "im": "5343.45897587731382148948298832864413199245992863682032514135"
    },
    {
     "re": "-0.000237388716606869691898122507056514343730347980458867321758631",
     "im": "-0.00181167129863526780410527191629571631090754883597417500879960"
    },
    0,
    {
     "re": "-0.789304003421190372140644603816796172157550445281032649761355",
     "im": "-9.91281551525622302846347247166660212557817219480631741727655e-84"
    },
    {
     "re": "-5.70718880527565231128712765288339700286444593340274156542712",
     "im": "-7.45362116261206709573654392886160639277409429105421591045289e-83"
    },
    0,
    0,
    {
     "re": "0.789304003421190372140644603816796172157550445281032649761355",
     "im": "9.91281551525622302846347247166660212557817219480631741727655e-84"
    },
    0,
    {
     "re": "1.42029854812334337345972518205636111990073891378142387783886",
     "im": "2.68658736496937322817276282033457615732985821682421215522165e-83"
    },
    0,
    0,
    0,
    0
   ],
   [
    0,
    {
     "re": "-367468.830927695564729802169190253099106065737742285340865951",
     "im": "-1.86452292572298303031096085918149434598008670478217073788153"
    },
    {
     "re": "398.825111363788704246390992072843624509028082442109848606522",
     "im": "-2.72234924444742458995740808300689602886033406548701034497132e-84"
    },
    0,
    {
     "re": "4607940.09307780268657933734293994426582520652523342970059824",
     "im": "1.89893101041443763218766709906540216053307836302386335964388e-79"
    },
    0,
    {
     "re": "4144473.94626621761519232336154510788785711151077623932752632",
     "im": "1.70708294786016042222221205164004595627394466532759245848381e-79"
    },
    0,
    {
     "re": "42123.7840247340181358617361327787581826138977063316732944806",
     "im": "31.5561524951759874897173411342692190663127057101892210891980"
    },
    {
     "re": "8940.57708807430141495198499281119168953002264189851604659500",
     "im": "4.86983091221967566953196060611588217339519939299301248213840"
    },
    0,
    0,
    {
     "re": "-42123.7840247340181358617361327787581826138977063316732944806",
     "im": "-31.5561524951759874897173411342692190663127057101892210891980"
    },
    0,
    0,
    {
     "re": "-13151.9631878542773764286097609487716001157333189526383772108",
     "im": "-13.5897855109270848251939820641960446246326199104012774012259"
    },
    {
     "re": "-2732.09314387117776134405459232762604679481085635188572268983",
     "im": "3.46968599436352473614629019179502907690358846939901881369541e-84"
    },
    0,
    {
     "re": "22.8980505628348114825755983300875436828386462992817988578277",
     "im": "9.44701417188789274183628147309511433992722532381305000171742e-85"
    },
    {
     "re": "1417.55540531432670800870596768506590317542983850744432789756",
     "im": "-7.83637153160916266755510369770052300156098105047946278566687e-84"
    },
    0,
    {
     "re": "-1001.58725102708798615150672706389254411932718569601419454507",
     "im": "2.61839706991241309481743969531883994003888854842421580631733e-84"
    },
    0,
    0,
    0,
    0,
    0
   ],
   [
    0,
    {
     "re": "-126809.283633352596208056879073957340998225251124904789615323",
     "im": "-30.7306233249995275617049468543405873149281903820804387709549"
    },
    {
     "re": "682.098677104934687471575935245288544152294159882767925006358",
     "im": "2.35687055233513252697631213803877776557791104208889678601784e-84"
    },
    0,
    {
     "re": "-5960884.98590994249907381362464814920421912143496926593389735",
     "im": "-1.40642057420570127640266256556464595460113176576515281272167e-79"
    },
    0,
    {
     "re": "-5358081.03709018151741396764009491268435699002344622374331287",
     "im": "-1.26432715707179019199327989392044385854717648761914740879100e-79"
    },
    0,
    {
     "re": "-58027.6710150107923837460571124720138470903125014131168108160",
     "im": "220.216952897303046054971287434419060042035579215843724827090"
    },
    {
     "re": "-17006.5880387234475036820962998408016607735143955487004060735",
     "im": "63.1751172413481555343119891179738958829384817615366182770481"
    },
    0,
    0,
    {
     "re": "58027.6710150107923837460571124720138470903125014131168108160",
     "im": "-220.216952897303046054971287434419060042035579215843724827090"
    },
    0,
    0,
    {
     "re": "26590.5361047656599284431701136509039988339395065675090012110",
     "im": "-94.4191956026262902893028392862995584171898002929643463262463"
    },
    {
     "re": "-125.971815419621490436514720731771996824048179743794538083157",
     "im": "-3.93669676446493978070324821605654123883330828341754082516145e-85"
    },
    0,
    {
     "re": "-29.7023165085275188482900393163219186518473645279080384887861",
     "im": "-6.99948411050494082591395318202765272263179503049199289292778e-85"
    },
    {
     "re": "-4.54911005627759181943857328737907943992850631026933024045555",
     "im": "5.67614687617100504936930524934811612544614435833450634193109e-84"
    },
    0,
    {
     "re": "-361.294847198012533340714742013268773720814896841906093518507",
     "im": "-1.81780153094426630230408192431675706103532732031325095985177e-84"
    },
    0,
    0,
    0,
    0,
    0
   ],
   [
    {
     "re": "-26519495004.3387047571545221472562663644473125228490169133935",
     "im": "-26793903.7397944657312111611955304756089975356095505136789183"
    },
    0,
    0,
    {
     "re": "433147.385933504099078884086872609094778864128573381577364311",
     "im": "-2.75974650709805209457634672455144929323938085209079266177441e-77"
    },
    {
     "re": "-30169583.5211902366262893336069405255783265740526316910251003",
     "im": "1.02788588609717891642303038918331806496786228376144215703248e-76"
    },
    {
     "re": "24703560.1053727210470874589477907128293232246953917717374078",
     "im": "-5.80628225815242757826040820840546744751711880705946425670687e-77"
    },
    0,
    {
     "re": "30169583.5211902366262893336069405255783265740526316910251003",
     "im": "-1.02788588609717891642303038918331806496786228376144215703334e-76"
    },
    {
     "re": "-4421945314.20770762508710619027445178026563493857205320629797",
     "im": "-4469390.71445868902040710554756324871768245799315226707735803"
    },
    0,
    {
     "re": "13255105296.3140101484281800667180343305427613407001297998252",
     "im": "13394313.0891207082823390937741493197165195377473123985746043"
    },
    {
     "re": "-6.33808069701419614405027373433524260027517098696860527913792",
     "im": "3.08514959515796607865566431894839023628797834690331275056937"
    },
    0,
    {
     "re": "-1656911277.71136055408657117336823475114861085750391213426627",
     "im": "-1669872.97842010556922830756689744218891812450233561555141748"
    },
    {
     "re": "-0.00143774407431943437893909452000083436223334931279851986305810",
     "im": "0.000454560633210294536438307996586817425005442163427611227631109"
    },
    0,
    {
     "re": "611049.671204580756145613997993069744969073031733701424376059",
     "im": "3.73811191453217737391321252021364908518347929833910061574404e-80"
    },
    {
     "re": "628090.009274128654834326157947920838536359073688253666377575",
     "im": "2.81033160936860578733659168283846446605342132836215577270335e-79"
    },
    0,
    0,
    {
     "re": "-611049.671204580756145613997993069744969073031733701424376059",
     "im": "-3.73811191453217737391321252021364908518347929833910061575233e-80"
    },
    0,
    {
     "re": "-247753.254423829790938711807469157696651553207625426657551572",
     "im": "-1.01286020641022951944603265775841720538068270453160793587039e-79"
    },
    {
     "re": "2.99999828153666671804952358903462817259545186615084146486056",
     "im": "-5.93395541786552403474133020105558200006540292402605885656269e-85"
    },
    {
     "re": "3.72503740000000000000000000000000000000000000000000000000000e-135",
     "im": "-2.67077300568720190945431797057992046188202639918109119155594e-137"
    },
    0,
    {
     "re": "-4.00000000000000000000000000000000000000000000000000000000000e-135",
     "im": "-9.61602229814666142286091500122242143118380717409462519229091e-135"
    }
   ],
   [
    0,
    {
     "re": "224471243607.173949460257548622992681176113097997253230568851",
     "im": "-626889.721332978952130137442501767247047146898741815359705102"
    },
    {
     "re": "-585995495.242210753751471974159812181027487164962540454796247",
     "im": "-2.66942534423690897876519079707083707245645775780691658293940e-77"
    },
    0,
    {
     "re": "-3561966395396.97596780980417949055787748987351924831437292651",
     "im": "1.18829729435161061450793415720405383294868964005856773140937e-72"
    },
    0,
    {
     "re": "-3203228555707.59901510325769363972426459916866331008673767743",
     "im": "1.06822641965552187100531421055275011010386470201235932168406e-72"
    },
    0,
    {
     "re": "-34789213773.9410847884647423942465078440112224607544895362159",
     "im": "4492266.31266722602339911130650348978161432857645498769979429"
    },
    {
     "re": "-9121491406.89392992411403074701161318618390466012959274490605",
     "im": "1288738.59907433116262018674913388405256738893500565284501716"
    },
    0,
    0,
    {
     "re": "34789213773.9410847884647423942465078440112224607544895362159",
     "im": "-4492266.31266722602339911130650348978161432857645498769979429"
    },
    0,
    0,
    {
     "re": "12168117475.9007822897507003894576836231664436249822444929536",
     "im": "-1926083.02099511787514899606163340323987958318346080336914699"
    },
    {
     "re": "932541252.137064733915614861770396414697205892623494879671968",
     "im": "4.95229994949641041828691327308645839849162234192591134681857e-77"
    },
    0,
    {
     "re": "131356092.878747254378363290735532059236977731804942221675163",
     "im": "8.33772746732856925442517030156709649243894239158598175221776e-78"
    },
    {
     "re": "-498018036.322294257451768168081751041754260361622259236573492",
     "im": "-5.99995486741379669404636998032787041457197098838727995644673e-77"
    },
    0,
    {
     "re": "590488216.633728354226687013020312483501025824585682274440323",
     "im": "2.85388919344544937556030021651751341440172371294536958579786e-77"
    },
    0,
    {
     "re": "165773827.023593255616055019930375500235346577490491981089883",
     "im": "2.69755580218339024740976437753926677318518486063180695083541e-78"
    },
    0,
    {
     "re": "-165773827.023593255616055019930375500235346577490491981089883",
     "im": "-2.69755580218339024740976437753926677318518486063180695083541e-78"
    },
    0
   ],
   [
    {
     "re": "-86704468.0017342042469184601985186463261372238617713325664835",
     "im": "-163441.295408836589869656296020526720519909017883058234134438"
    },
    0,
    0,
    {
     "re": "1425.79560111432402075846938662683238576844757662211672789146",
     "im": "-9.05529127138720333999331459032611294716165404277396748445627e-80"
    },
    {
     "re": "-18291.7879002741607221609845512302639047978078824004642226353",
     "im": "3.37270342260147867818688488161940681859277530726530016687913e-79"
    },
    {
     "re": "13815.6943658397879136530884466485002221476567984855710393048",
     "im": "-1.90515977656190183941918615119282085900839597338349096328055e-79"
    },
    0,
    {
     "re": "18291.7879002741607221609845512302639047978078824004642226353",
     "im": "-3.37270342260147867818688488161940681859277530726530016688021e-79"
    },
    {
     "re": "-14457387.7966646611677479511396864974276707291342488880165975",
     "im": "-27253.4583805774113692946712826523948714105517163753428122869"
    },
    0,
    {
     "re": "43337063.7608981982701264371158178431696498413628433037303163",
     "im": "81695.9936891008501427214005873944394660274763191018060958877"
    },
    {
     "re": "0.333616024148098013588774438726343144448538949493819320491687",
     "im": "0.00482625615881295325633308440598258395044472567155917115419876"
    },
    0,
    {
     "re": "-5423915.32479169016979192522545030844201729136863110515848433",
     "im": "-10223.2975324557843215781388932845647161857366050626419051241"
    },
    {
     "re": "0.000114750160251457957847189009764784241287571704043435466890727",
     "im": "0.000000711092278646141761442924485405736057646748529088255401447422"
    },
    0,
    {
     "re": "1999.02526785801502702300582494770301700552746387997596381760",
     "im": "1.22655357094944713306308723511557919486160655808671733394551e-82"
    },
    {
     "re": "2054.77201491859525941682769474617497350651704136112573355196",
     "im": "9.22130190210848055367162818693929290470802311919334345887370e-82"
    },
    0,
    0,
    {
     "re": "-1999.02526785801502702300582494770301700552746387997596381760",
     "im": "-1.22655357094944713306308723511557919486160655808671733394889e-82"
    },
    0,
    {
     "re": "-810.526663842353738436491506468448201424055509711462269400059",
     "im": "-3.32341299311102334680825211996094085988388690027655418244729e-82"
    },
    {
     "re": "0.00176962335389436101827938103909340511781155110725357861359702",
     "im": "-1.94197574205480914840641589833230668918738847629431967953185e-87"
    },
    {
     "re": "-0.00177014451317712116284256220441825872259355226199020330617384",
     "im": "2.49293813267012960065541921728976178583759598623239993144174e-92"
    },
    0,
    {
     "re": "2.14274000000000000000000000000000000000000000000000000000000e-136",
     "im": "6.76711244113554286912861798635753207157036883696454058932219e-138"
    }
   ],
   [
    {
     "re": "111414041569.801178246692684047330501253374193362101302553577",
     "im": "64248643.2523978741313555268158252941385778233559388472955182"
    },
    0,
    0,
    {
     "re": "9273600538.94620490490091770244108738677091449793142723832528",
     "im": "-1.22357307689142757991654021765137833730074538516192080671226e-76"
    },
    {
     "re": "-35829207186.8912492256935322378423096231732268544340387411233",
     "im": "4.55728974739129870686055272216840413304445526501218867876559e-76"
    },
    {
     "re": "20539449309.3202014275399706227880945012673852873587448808804",
     "im": "-2.57430751168840215653893847116116176614685454793589292650233e-76"
    },
    0,
    {
     "re": "35829207186.8912492256935322378423096231732268544340387411233",
     "im": "-4.55728974739129870686055272216840413304445526501218867876998e-76"
    },
    {
     "re": "18577565873.7421889726324015154342954086833467341324153001933",
     "im": "10708957.0085883714028247259103780277254497966477258282537119"
    },
    0,
    {
     "re": "-55687545852.4931462585666787083695845043367232436364070358954",
     "im": "-32110738.5646873748058200906182106199227996819158063901971830"
    },
    {
     "re": "-6433.62780540048562772141529031120365545454962981461566906027",
     "im": "5.95644337701502695240719717864248251918565542684003610787738"
    },
    0,
    {
     "re": "7008654220.66033717240365917647982924375614033946391295920086",
     "im": "4035671.36333246215535403715349338933650073341137086317019356"
    },
    {
     "re": "3.78861144413189508003206963030888403869457387609796696154609",
     "im": "0.000877612118837492823681126467942728306455652323920527509290439"
    },
    0,
    {
     "re": "-2563626.84856919134527487793204881268412191271317265049824108",
     "im": "1.65613484412626657582400671269975653393845804732527182153103e-79"
    },
    {
     "re": "-1880346.93196021446714580601711175480088040923891610141637199",
     "im": "1.24531682016511836422208572695254512617484137369118014126378e-78"
    },
    0,
    0,
    {
     "re": "2563626.84856919134527487793204881268412191271317265049824108",
     "im": "-1.65613484412626657582400671269975653393845804732527182152710e-79"
    },
    0,
    {
     "re": "-2520990.42493591430997371396215690857732054603643768946303688",
     "im": "-4.48794852680697252439529024901525234204448287781413680662611e-79"
    },
    {
     "re": "45.4512254304574186010639060484550396416231963788015088253244",
     "im": "4.93144227725865724751935650163132881656378460533273528681801e-90"
    },
    {
     "re": "9.99705618313953396504602654138626207922221712077548759531203",
     "im": "1.74261310403455711317885693577353234432426335585752617088873e-91"
    },
    0,
    {
     "re": "102788595.933446443760260587964170936033164760135021708956891",
     "im": "7.69182196223163716713365989362379865217192307467289335638218e-84"
    }
   ]
  ],
  [
   [
    {
     "re": "11.2321421706517158728488488737921504913300419388702184841259",
     "im": "-3.08893963109986155133969260487704573128699134714380476370826"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "5.43350491163168267903811396313241230934249112143630443296758",
     "im": "-0.501865285257289016364380381058626009780047062423904528819839"
    },
    0,
    {
     "re": "-5.61355035134839676358034067953229433846484321403355980266545",
     "im": "1.54382636743249569424323071933510063606956407188269232187874"
    },
    {
     "re": "-1.77995889833698409585998485694228583560097859782246510524869",
     "im": "-0.00649671587335461684248234819609285220320079914358298558893019"
    },
    0,
    {
     "re": "1.03696321681963327983753871596538084056827584612159184901680",
     "im": "-0.191792223296309329638590578336526220944474760227385474735609"
    },
    {
     "re": "-0.000291223567402775459393651442321896785316038938666072797327673",
     "im": "-0.000000944650705679613227374214213019855261122299452044322457896550"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   [
    0,
    {
     "re": "-0.00157024932147108255216377926061149675314947983463803852259053",
     "im": "0.430183939742199822363551043272943667210731286706671940063933"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "0.0113392371628050692577939870609590687344661518762979947947539",
     "im": "-3.10648611635555509500112109643865139493332172214546676980191"
    },
    {
     "re": "0.00323301588888947367289350238156546483333663958025804874286883",
     "im": "-0.885713812013397849209736132587539331666283099408732703330373"
    },
    0,
    0,
    {
     "re": "-0.0113392371628050692577939870609590687344661518762979947947539",
     "im": "3.10648611635555509500112109643865139493332172214546676980191"
    },
    0,
    0,
    {
     "re": "-0.00486201443810036116431354664107303816139242039107291193880438",
     "im": "1.33199263165800968169266430801427396558682768890257399202871"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   [
    {
     "re": "-25.5928772248721058182968558341637505616195034419601857519053",
     "im": "0.953500741078660492618638225606648473015852182401375924123626"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-14.0539061456885883348937527350015625194575516617831806271793",
     "im": "0.123201254649360723360538445431807747067991847068418401099465"
    },
    0,
    {
     "re": "12.7902190231728911370761034925896113467794518596099555951754",
     "im": "-0.476554618354923786379200995825999045833699280533284279092284"
    },
    {
     "re": "4.89206810411392275743530915759719525623520885510447387212414",
     "im": "0.0178567942340499388606875634260343175516262099712334262867121"
    },
    0,
    {
     "re": "-3.18814261069504089637017268077462191453065714061655499934034",
     "im": "0.0537805019877998033025737255873538956232953231616825799497907"
    },
    {
     "re": "0.000718417370452928877472316925627246305721254488782128188293108",
     "im": "0.00000259645544044098855729349885904651125537932103312254660768059"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   [
    {
     "re": "-20.8772005047776969707890637069579754173289960697084620321171",
     "im": "0.332732942442165734882174099726402131910703382055033360825181"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-11.5867768664512425178436501039237646324051862902345542631092",
     "im": "0.0258680121454391402597485546518358846526515758790544906184399"
    },
    0,
    {
     "re": "10.4334918509289482168042574357131610296153722284254783397117",
     "im": "-0.166299710632294083296529098622815712507249792938026194435574"
    },
    {
     "re": "4.05184516504510065729916621948490369960891143823356592434668",
     "im": "0.0147899200069297317357529983460150291231342756727214368789224"
    },
    0,
    {
     "re": "-2.66107734003676413902278593024987822837698259508333913568861",
     "im": "0.0158395201064371591069671041326713148410722716613758252772125"
    },
    {
     "re": "0.000590055956946585314520895360170569474199553055806435145594817",
     "im": "0.00000215051860722316540192074106142692301681679100965709879717777"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   [
    {
     "re": "-7.90699931711943283160227335291713062105538788736347543045558",
     "im": "11.2850058777050420817599849787751287542611031897277032400527"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1.31971056951105385019944130186275813290548629327350303337587",
     "im": "1.88097716519242597277853703484861967350609082714807364781451"
    },
    0,
    {
     "re": "3.95106347622815738960316515824830795934193459502245092237247",
     "im": "-5.64014789674867202155936768906885474679455456926433851076275"
    },
    {
     "re": "0.00116241197390554680511929484917150039179878158263505036811871",
     "im": "0.00000296870901262955404902955683508880222899865063915205534087193"
    },
    0,
    {
     "re": "0.505575994840802029193354313796612804067660431005899871166264",
     "im": "0.708803936181900808326814255525805271917668961943378428931311"
    },
    {
     "re": "-0.000000000290831914998296508846595613055015429853033295749616034910214",
     "im": "0.000000000431663184662233267700526321490463311560043122623783302548936"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   [
    0,
    {
     "re": "-500011.203250266195223296518165162324837533726718530914503125",
     "im": "26.2775048883016950619037884833073887320492022267816278743053"
    },
    {
     "re": "244.914259914429991384531195432048288414925272271865205748095",
     "im": "2.86516654161594964062283075621803784502246478741816247488109e-84"
    },
    0,
    {
     "re": "10334152.9060646428572342895899830108810635030618423797020639",
     "im": "-2.09814900756474192155835594338038685479690408910314274146795e-79"
    },
    0,
    {
     "re": "9290465.48291824316256490186146862919870654864536932677160497",
     "im": "-1.88617238583667775894502881181314164998298756080050359423563e-79"
    },
    0,
    {
     "re": "101841.538060395887109629834496636570611532020405000045270555",
     "im": "-195.841266619513756653786064796764139856311871286799311832375"
    },
    {
     "re": "29208.3166041248907378483623102359997693559440679915797958783",
     "im": "-54.4499108612756776759950244634629084526197401431408245048174"
    },
    0,
    0,
    {
     "re": "-101841.538060395887109629834496636570611532020405000045270555",
     "im": "195.841266619513756653786064796764139856311871286799311832375"
    },
    0,
    0,
    {
     "re": "-41320.1905330708053887213495149818753414884815644213351921631",
     "im": "83.9922895780989623264308829075936984624736905707371973912064"
    },
    {
     "re": "1400.49351300320120163748567259475390408250422594005403299923",
     "im": "-5.16640776023580029505784079549589675329496521009483267323991e-84"
    },
    0,
    {
     "re": "50.7078760193456993886110658349182024851283794327173261549860",
     "im": "-1.03025032202813310478422032386654565040242060367797440748952e-84"
    },
    {
     "re": "-584.718721521367168549134712736740923147574766986668431737201",
     "im": "8.59681225909212672692425623854716309578797944214774999299348e-84"
    },
    0,
    {
     "re": "-470.273185865256963648503784740135533975966060223265450482950",
     "im": "-3.06352464386276842746704973499170093862376922499955185840956e-84"
    },
    0,
    0,
    0,
    0,
    0
   ],
   [
    {
     "re": "-10302.6298603347109197471825063354144899136031396328156413945",
     "im": "-27381.7223351984580227704551959638194639345652445909768846111"
    },
    0,
    0,
    {
     "re": "-175.421181325584688777501313248607038814983207906857360452917",
     "im": "6.26589283373426998656056647123619225222513146137144614460161e-84"
    },
    {
     "re": "653.422433950227129652979672295951309698537809591536782133179",
     "im": "-2.34096410316675935498134656909336582523456472291544719272853e-83"
    },
    {
     "re": "-369.117172359843724538062709619913489826391404289157843711106",
     "im": "1.32425409809756826457978612134198909589598693421603728023366e-83"
    },
    0,
    {
     "re": "-653.422433950227129652979672295951309698537809591536782133179",
     "im": "2.34096410316675935498134656909336582523456472291544719272853e-83"
    },
    {
     "re": "-1717.83371716376729749351546531249929843521915326438777236106",
     "im": "-4573.08861382371217079276634743456941789479263462514126336329"
    },
    0,
    {
     "re": "5149.72405849422150199026969529527109860945531035285690421461",
     "im": "13686.6317800528799784769201579888236332679149416122115995937"
    },
    {
     "re": "-0.0564204454509539204546619198692951014235792748114378557328632",
     "im": "3.72373779839248992247484878815945020699910448054950882091288"
    },
    0,
    {
     "re": "-644.557272308559889001450781748451313145276064121258089950117",
     "im": "-1714.65235443941835164273452114693557502785598012171090797131"
    },
    {
     "re": "0.0000252284730507159519383636222158551912650208673641989100901499",
     "im": "0.000541447649487704243827150890274738486099788408050907469495851"
    },
    0,
    {
     "re": "0.235367150301784180355539810392941841784244684243275601723782",
     "im": "4.11785063645161658077758395133765536197037265583501153926565e-88"
    },
    {
     "re": "1.76973777719604020444541497266233037856855201870666596233470",
     "im": "1.67156599616066084425667708606226628522300151517391826628796e-87"
    },
    0,
    0,
    {
     "re": "-0.235367150301784180355539810392941841784244684243275601723782",
     "im": "-4.11785063645161658077758395133765536197037265583501153926565e-88"
    },
    0,
    {
     "re": "-0.638055233326770506137118308133564705629745041706799755936250",
     "im": "-2.80154131683708571285848395468799080056545017938678753480055e-87"
    },
    0,
    0,
    0,
    0
   ],
   [
    {
     "re": "34569.4325815670110515666824701461554848119100553673882014016",
     "im": "86474.9795271052865853375077980835597445400217512091106809546"
    },
    0,
    0,
    {
     "re": "-338.979582791122963243290930374455057334341188918049266058487",
     "im": "8.65643540757516251018891194597244300141060614067460896156366e-81"
    },
    {
     "re": "1283.83463125570657761296955614699996273009546480829187541939",
     "im": "-3.22439851444070722896402682196013950158121069567601958867001e-80"
    },
    {
     "re": "-730.917561621154488419396828681310927019538208366136975899634",
     "im": "1.82145241372994908312399593961670240358183504694690816148360e-80"
    },
    0,
    {
     "re": "-1283.83463125570657761296955614699996273009546480829187541939",
     "im": "3.22439851444070722896402682196013950158121069567601958867001e-80"
    },
    {
     "re": "5767.72983647180966912984191325782024553639893468253360261983",
     "im": "14443.7058868393246186576604118548310583997093886357522578000"
    },
    0,
    {
     "re": "-17278.3803086200499004834962508294366403605045817894595047609",
     "im": "-43224.3437197019703733149698917800999772276963548678422411990"
    },
    {
     "re": "-1.83290488253335122691815437879101603595246519827932838110045",
     "im": "-12.2958830379658606112020946010974732037922168369940250061243"
    },
    0,
    {
     "re": "2163.13366715107019189240577995610081087450251588773600698838",
     "im": "5414.35817042940878071258366965989938967506340189643898993292"
    },
    {
     "re": "-0.000234338305299366294755867732624536461444164055669189381806313",
     "im": "-0.00178787479939011121212352006674457908174222994217782859436361"
    },
    0,
    {
     "re": "-0.789298397569950036509148449555311416520031033698234441600996",
     "im": "-1.16015815297318595064330261192986878746466513263185389569746e-83"
    },
    {
     "re": "-5.70712094196807295435484830776398091518929215942368825230814",
     "im": "-8.72309648572760220130992854952755321422506865987469737676761e-83"
    },
    0,
    0,
    {
     "re": "0.789298397569950036509148449555311416520031033698234441600996",
     "im": "1.16015815297318595064330261192986878746466513263185389569746e-83"
    },
    0,
    {
     "re": "1.42029503443297139762070490172967003391847798800570115447042",
     "im": "3.14465939923958969554496976757000663438719630767369711559355e-83"
    },
    0,
    0,
    0,
    0
   ],
   [
    0,
    {
     "re": "-377304.929936086446638768950216338986078462134401236789771726",
     "im": "-1.93584742988713756047069175301882188747811237562414352202555"
    },
    {
     "re": "404.127617625005759756057943128822804127145407502600724445958",
     "im": "-2.94855206005491118431178392527118607036077212219281203780012e-84"
    },
    0,
    {
     "re": "4731221.72099035377021113881574330877000669992803475643038056",
     "im": "2.09056391535479655369124969275974503721943729854133421232482e-79"
    },
    0,
    {
     "re": "4255322.17392845035421498141131582902652320685695749127242495",
     "im": "1.87935279130959251380625849066481948324172425217469912397090e-79"
    },
    0,
    {
     "re": "43286.0914750713956168644243078696507992819898097560669848545",
     "im": "32.0699389739251464940550527325842687204861891299225592167987"
    },
    {
     "re": "9231.53888685399244102963049773559312949888133374754362910225",
     "im": "5.01661001708680632771026726911887865181441895026724806151519"
    },
    0,
    0,
    {
     "re": "-43286.0914750713956168644243078696507992819898097560669848545",
     "im": "-32.0699389739251464940550527325842687204861891299225592167987"
    },
    0,
    0,
    {
     "re": "-13585.0054449099522559494526694837896486929184362115151244788",
     "im": "-13.8099984711468621742116365080004006189352385654808939151600"
    },
    {
     "re": "-2768.35236504783126447830850727850611062973694212585608754392",
     "im": "3.86549210674342880554705328770932241496045953162339628173299e-84"
    },
    0,
    {
     "re": "23.2019003380748851826975228818067931958585094832474672975486",
     "im": "1.02636439733428213655378733250262332938608842935520099082978e-84"
    },
    {
     "re": "1436.37712573809143475869062973111646709228622123879048189680",
     "im": "-8.51704322148018349541460483288735978999209727235914935406900e-84"
    },
    0,
    {
     "re": "-1014.86885285061589685719885262131551146375057123614431744054",
     "im": "2.87834861128469578850133156397470241645143864963035800578192e-84"
    },
    0,
    0,
    0,
    0,
    0
   ],
   [
    0,
    {
     "re": "-130184.599098879386257504068650417066652770182686200298868133",
     "im": "-31.1368193614876183884743150195246781316419291805283150417298"
    },
    {
     "re": "691.157063205916640174715100783326938523117760440821001042202",
     "im": "2.52226007593710582208859094165729281623242357180249138001235e-84"
    },
    0,
    {
     "re": "-6120879.92277009916580982604360424751736028975427169990252968",
     "im": "-1.54504496769567869038570794616004229809958198424300542759951e-79"
    },
    0,
    {
     "re": "-5501896.54925582072480186632096305169852602593213108336252947",
     "im": "-1.38894453479963707356431715095865554885881124779583519739963e-79"
    },
    0,
    {
     "re": "-59583.1981580231117255902878952088967204520986339683262491556",
     "im": "223.142437638257620472946396830484964846697222453596839195374"
    },
    {
     "re": "-17456.6743014945981033771809117248354400338192655380852034938",
     "im": "64.0109824252337765853926517508729510337342602092291866575050"
    },
    0,
    0,
    {
     "re": "59583.1981580231117255902878952088967204520986339683262491556",
     "im": "-223.142437638257620472946396830484964846697222453596839195374"
    },
    0,
    0,
    {
     "re": "27279.9652805743000337794127483472299556790631664593201063802",
     "im": "-95.6729743308303112954535233320442495686356825807981841248325"
    },
    {
     "re": "-127.647399645510141234745345147009300906333880032532504953292",
     "im": "-6.11786826622318855105018109761364533239896809246559426670629e-85"
    },
    0,
    {
     "re": "-30.0979159311453464427372899954596913902785694269141405390375",
     "im": "-7.58812184217652964273222317850872065605402330850282384904002e-85"
    },
    {
     "re": "-4.61239999536495817620465948173151911457307398220894866151610",
     "im": "6.16593465792454056228640317469125231686732397819111566811418e-84"
    },
    0,
    {
     "re": "-366.067156861050095314370211191622234026299368098821508067420",
     "im": "-2.00230505196009821267426659147284629880748558667946846916428e-84"
    },
    0,
    0,
    0,
    0,
    0
   ],
   [
    {
     "re": "-27590718419.3172903588460376191860791475984065768720163968703",
     "im": "-27510784.5823793359328436392707840410018772020558891837838349"
    },
    0,
    0,
    {
     "re": "444759.952767127723954700665575419650613208156291987907252818",
     "im": "-3.31341671353941004805882180920635613626501890281329485697178e-77"
    },
    {
     "re": "-30977116.1350579639580877879266395211812765950105576032313367",
     "im": "1.23420512348129250398470406966334541927883714115844184299832e-76"
    },
    {
     "re": "25364830.0640773461280680967650121102678586520956539759484101",
     "im": "-6.97199683833303595433923153736382216855565685314497186101461e-77"
    },
    0,
    {
     "re": "30977116.1350579639580877879266395211812765950105576032313367",
     "im": "-1.23420512348129250398470406966334541927883714115844184299799e-76"
    },
    {
     "re": "-4600536889.27719150667512413600346016697226284383317818668207",
     "im": "-4588920.56712940268076796404975174084622538682922904937396184"
    },
    0,
    {
     "re": "13790592911.6510454410792660167303237064923559376084136533747",
     "im": "13752718.5635179594773535140720373232801906452395911936865166"
    },
    {
     "re": "-6.33804154565223059924802994610440007263355374610804256523443",
     "im": "3.08530516455664759783503193890994728842758617140698805648177"
    },
    0,
    {
     "re": "-1723847859.83972437578025165992646240239445918271941050738873",
     "im": "-1714615.00999675957870767301780217744586180674193441416779889"
    },
    {
     "re": "-0.00141886017662355518552342553573066184333069642370507641114445",
     "im": "0.000448616771573612774958741729452829172597789971632258924657527"
    },
    0,
    {
     "re": "627380.692129441812048889882591149130251932497597193949349049",
     "im": "4.43291303521130716669506071606532186508523554820076358118786e-80"
    },
    {
     "re": "644869.378550262856327501800215632037819024814813405783633685",
     "im": "3.33270487755460760914406026025826881131545819374734650612347e-79"
    },
    0,
    0,
    {
     "re": "-627380.692129441812048889882591149130251932497597193949349049",
     "im": "-4.43291303521130716669506071606532186508523554820076358123129e-80"
    },
    0,
    {
     "re": "-254374.394886834303919654616206660674955774212979415231915052",
     "im": "-1.20122581280904923980854255481853831596086429706619620488610e-79"
    },
    {
     "re": "2.99999832640931772227399056896022313747622692982215931307039",
     "im": "-6.07181647711080296957606664307878229539084057580842224517181e-85"
    },
    {
     "re": "3.85221570000000000000000000000000000000000000000000000000000e-135",
     "im": "-1.64745787856658072636130327199951315536460958985981007282950e-135"
    },
    0,
    {
     "re": "-1.00000000000000000000000000000000000000000000000000000000000e-134",
     "im": "2.80587517673093250459179205449021413975347440294331933842207e-135"
    }
   ],
   [
    0,
    {
     "re": "236634421710.826810468412199266595369673307470246203979726935",
     "im": "-643608.042725713103077881091730844770456454903584762151961708"
    },
    {
     "re": "-609661094.276888279853646224301767036471096252062208618930831",
     "im": "-3.31487832290551858641667144331981159078826641647375768030946e-77"
    },
    0,
    {
     "re": "-3755080080991.21573848521069311349461331746419486428235174880",
     "im": "1.63874246168012704901748592116559665807372894521625299655763e-72"
    },
    0,
    {
     "re": "-3376872893437.19483747558853136053841964474499877919355567535",
     "im": "1.47316054365708540430229529902643895422860718894241277211274e-72"
    },
    0,
    {
     "re": "-36672529681.7664127514695272165048888939869407333678151044386",
     "im": "4612373.67358041636419221607100375425743099946021125528191035"
    },
    {
     "re": "-9626533677.85520932312233442391781948238086374254516227710112",
     "im": "1323124.56926631766503234582148240971004839590935580109347333"
    },
    0,
    0,
    {
     "re": "36672529681.7664127514695272165048888939869407333678151044386",
     "im": "-4612373.67358041636419221607100375425743099946021125528191035"
    },
    0,
    0,
    {
     "re": "12864544524.5740421199986514390942870192836179961183029956779",
     "im": "-1977568.56329027429637182845448190364697784528627419684620095"
    },
    {
     "re": "970183812.942185544269463907480593389415288525083201891002243",
     "im": "6.22378077300845957936657864618054851264225886187383682642316e-77"
    },
    0,
    {
     "re": "136660780.352977413015322085822952570049151273675812375808523",
     "im": "1.06039114754347615147089693589596946971583652461825414923886e-77"
    },
    {
     "re": "-518124816.305777631790456947171187515101156016959620745087200",
     "im": "-7.84061442222056269084878646964932274662832959702676595775064e-77"
    },
    0,
    {
     "re": "614319909.930265663455875377745841125349189852707218787145826",
     "im": "3.55874184743166508233041589736190942522947047118361279126178e-77"
    },
    0,
    {
     "re": "172466032.981073182462427258262488768281852321168068782939718",
     "im": "2.84473035427490378554735022981741197327588976166770037182815e-78"
    },
    0,
    {
     "re": "-172466032.981073182462427258262488768281852321168068782939718",
     "im": "-2.84473035427490378554735022981741197327588976166770039702037e-78"
    },
    0
   ],
   [
    {
     "re": "-89024439.9059296653538216471996662308618724456184348823240709",
     "im": "-165614.521265002170646944182355717123269705030334743499790117"
    },
    0,
    0,
    {
     "re": "1444.70313932912644590551323351154400482824891627558113897836",
     "im": "-1.07290014583777619745789167274984746415773764391187705720395e-79"
    },
    {
     "re": "-18534.6356731295258842201451226578997456462042264269135168230",
     "im": "3.99641525107039388010564983299806991364630524211235437074894e-79"
    },
    {
     "re": "13999.1600189458632319529776578378049157142664628670758952939",
     "im": "-2.25756598257486178145129894117097957907928881810846913487227e-79"
    },
    0,
    {
     "re": "18534.6356731295258842201451226578997456462042264269135168230",
     "im": "-3.99641525107039388010564983299806991364630524211235437074927e-79"
    },
    {
     "re": "-14844138.1423839257822512316920721723380861632119042832663665",
     "im": "-27615.6627713164654760583624677478009286091101264627632313857"
    },
    0,
    {
     "re": "44496848.2499451420302713864336303261064347224496686976702679",
     "im": "82782.6066377511822454282159816544945703174026957312333622131"
    },
    {
     "re": "0.333903923879296609649009243337505603291856982752182591016103",
     "im": "0.00476352086908641546730216037184649076422521957978773650351508"
    },
    0,
    {
     "re": "-5568978.58603737839186900278239686594481784812521329835629450",
     "im": "-10359.1243657881396985329561942716530683636934605919545558689"
    },
    {
     "re": "0.000113284381005267822793811975762509280871083035452331162728941",
     "im": "0.000000692636624137683950085035884766746053443288161249309491126340"
    },
    0,
    {
     "re": "2025.53359795960555898741520144557466981952681592131485724360",
     "im": "1.43540020547174890164728402756863819053850982528022684028065e-82"
    },
    {
     "re": "2081.99674226809928355904632636134565461442713518878280841056",
     "im": "1.07914808467406286221857659015024271590603962461517043005606e-81"
    },
    0,
    0,
    {
     "re": "-2025.53359795960555898741520144557466981952681592131485724360",
     "im": "-1.43540020547174890164728402756863819053850982528022684029310e-82"
    },
    0,
    {
     "re": "-821.273301320154419395651846895162456088663518793339391301833",
     "im": "-3.88963570747330414533290848145018903266895098931886714506305e-82"
    },
    {
     "re": "0.00174637532030677743232290402029945807314583106598294729386416",
     "im": "-1.96102262386201699494087152709909763018190507238414832036338e-87"
    },
    {
     "re": "-0.00174688288612496266993026543044716784084093633673906409032983",
     "im": "2.47791277174329444716627807438875658468103512170455674723543e-92"
    },
    0,
    {
     "re": "-5.65536000000000000000000000000000000000000000000000000000000e-137",
     "im": "7.24739600476428789972947345558355589194375654195624926989569e-137"
    }
   ],
   [
    {
     "re": "115915997406.538008173198870445851999330890399452479036822341",
     "im": "65970015.8348748997636238918349662868770150919036374354792777"
    },
    0,
    0,
    {
     "re": "9648434482.85188231872569862961877791828051979422089762192584",
     "im": "-1.46914941923395034556448246997216654715362182211072948322384e-76"
    },
    {
     "re": "-37263059395.5891139431406214977451051262499452303611626650220",
     "im": "5.47240998315794529356123514060479410697453313001759674565693e-76"
    },
    {
     "re": "21358299329.7634203253274053791972523301987289274627951477347",
     "im": "-3.09135702084906134405722116168036412053014085242455746090200e-76"
    },
    0,
    {
     "re": "37263059395.5891139431406214977451051262499452303611626650220",
     "im": "-5.47240998315794529356123514060479410697453313001759674565352e-76"
    },
    {
     "re": "19328120685.9631801760037524257194752021382760737397072706537",
     "im": "10995863.8462441369978127798097376165075803210738876549777710"
    },
    0,
    {
     "re": "-57938002543.2383016003270274511649254329115700201757597252090",
     "im": "-32971243.7554225844218903430135055977799656016087466238567174"
    },
    {
     "re": "-6519.21843310504375158932926339338912170775372781782157840691",
     "im": "5.95645592835287206865162824980651246437276385728768573739912"
    },
    0,
    {
     "re": "7291239019.21329548162429222702612666309037218928733962683799",
     "im": "4143525.10996582867021473324809009249285871547652342680411735"
    },
    {
     "re": "3.78866376931383210340082731451196391068850099365449073700563",
     "im": "0.000866094563123112372924437534105827381574791958067261998047511"
    },
    0,
    {
     "re": "-2632224.82587649577729779643322424752319930542622493065552473",
     "im": "1.96407761940715533869569919213348747207274824120381562007412e-79"
    },
    {
     "re": "-1930721.87713124633419016195456315728749747842532043020169243",
     "im": "1.47684844611345014187037357648478976872639509746608003770072e-78"
    },
    0,
    0,
    {
     "re": "2632224.82587649577729779643322424752319930542622493065552473",
     "im": "-1.96407761940715533869569919213348747207274824120381562007877e-79"
    },
    0,
    {
     "re": "-2588075.78672963727700409287681629220953937526265575168798898",
     "im": "-5.32278376104690313889577101853081248556722009233223171751113e-79"
    },
    {
     "re": "45.4525933449916931460300424850006168746644629919893132763340",
     "im": "4.88240917707733435222931493960051973774321704403054653781724e-90"
    },
    {
     "re": "9.99709478523027513321147738414419359464967349225118478797486",
     "im": "1.70199001761619862017669497706190613337604266288058851712749e-91"
    },
    0,
    {
     "re": "105535342.694169665326236220181262623574721079710939883721484",
     "im": "7.81043390289167711975277253712166489825716815255699433337923e-84"
    }
   ]
  ],
  [
   [
    {
     "re": "11.2324154422889132069604859036845107487987132925479835746195",
     "im": "-3.08932505366155566506615761917444457477733769707294694865569"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "5.43348013182160126520558081713765649174785698092824136601718",
     "im": "-0.502084104847269851526695745694577685047758259008880948646906"
    },
    0,
    {
     "re": "-5.61371700796163393450102387912305268464594692852740479785760",
     "im": "1.54402664953030223235146397699668905255400474285390803930708"
    },
    {
     "re": "-1.77993304090685466613517011854168875851247615013859720584819",
     "im": "-0.00641924636620989051613348722676860091749292452228981007861941"
    },
    0,
    {
     "re": "1.03696103614146244135006030510731804129605519810882043409447",
     "im": "-0.191831469425401725091482463123818917421652912150191630859978"
    },
    {
     "re": "-0.000287746015759950734601882777447335628092084915840135304324444",
     "im": "-0.000000922256171370438409121638991325576742149337336013331991542106"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   [
    0,
    {
     "re": "-0.00155162276284352536572952869055072194779116308835658985784927",
     "im": "0.430205150862779717020923909408443678771384524821198683210170"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "0.0112043763739596783945599549031905372362118432836491247178326",
     "im": "-3.10654145048063022797655199584007065068024832869701453362726"
    },
    {
     "re": "0.00319464447585146662289292678364411151801122318881648907611437",
     "im": "-0.885751705632346222077497774351877113757915296411846503644588"
    },
    0,
    0,
    {
     "re": "-0.0112043763739596783945599549031905372362118432836491247178326",
     "im": "3.10654145048063022797655199584007065068024832869701453362726"
    },
    0,
    0,
    {
     "re": "-0.00480416154049351415122887582969785243649069584919467225309565",
     "im": "1.33200871358033952753302435880961935165396161276506806272695"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   [
    {
     "re": "-25.5938923786130668148570699444903672895011909477442685555491",
     "im": "0.954575031003614538801727651100657678958602766240777463739010"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-14.0539493581981310220741046803441778136829020746774387677936",
     "im": "0.123806157799063004394116682648175669412862005622491376043655"
    },
    0,
    {
     "re": "12.7908006067951329083473840378529675366498017240255501820703",
     "im": "-0.477093834952229403226139300428468530097478326067887763084928"
    },
    {
     "re": "4.89203063689475572507551555803224804611739322357679530566961",
     "im": "0.0176439705209307173114051775044975374303699264358431847946931"
    },
    0,
    {
     "re": "-3.18814363935601804132760043491905764162800658990741473161145",
     "im": "0.0539171124798861290399077347564609967015868860768979391448931"
    },
    {
     "re": "0.000709844996090826303902684499927798254779689018648877793922391",
     "im": "0.00000253491761681894417998298508314570762415062391595013309704521"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   [
    {
     "re": "-20.8780573183856849676017589667106857992012730714591303424959",
     "im": "0.333623629726286979201620531115954952166979509368533254103173"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-11.5868194075391829198649406907829930857601590140030164548137",
     "im": "0.0263692339023999175403210936270598697479176284962899539309869"
    },
    0,
    {
     "re": "10.4339810380465124850030596093487956962477214888236993621973",
     "im": "-0.166745633924709097475768715325857184660979943806915560635422"
    },
    {
     "re": "4.05181617042197375571126325404949458124115906260071851517607",
     "im": "0.0146136549575701003018934654662030442296355583003678625821795"
    },
    0,
    {
     "re": "-2.66107861784843896317730144685460934123110776912178746686110",
     "im": "0.0159544106334429382980042425962177330533573022655440074299086"
    },
    {
     "re": "0.000583015660565187147702072425916820288455487197270091043876940",
     "im": "0.00000209955074194398842513126913090858843110899836928678519878317"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   [
    {
     "re": "-7.90703562288834435302094748594322548093419169713619904532994",
     "im": "11.2853004572872824301582927914233107698946390648540774792870"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1.31969424101320871095665349916195248769240643073802921291433",
     "im": "1.88102462864613784005090927930760626992534066792539733299913"
    },
    0,
    {
     "re": "3.95111065735099519306542264158381204294872919715985703662187",
     "im": "-5.64032317741876437693104802054577324229660442961666620002194"
    },
    {
     "re": "0.00114856057678999927486921057668064502720694089707869483208913",
     "im": "0.00000289841138743892842456972271403422579895047772676752978012680"
    },
    0,
    {
     "re": "0.505576577854555047028205823342329164240267183935679263806240",
     "im": "0.708780777426943237950872915676291573618349583949510150638747"
    },
    {
     "re": "-0.000000000280546365455818406079464000929356018249976122789046768504520",
     "im": "0.000000000416416139331659471335364186808672637085186426663791726546681"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   [
    0,
    {
     "re": "-512128.572089642334154579041913429828880120860412153970331952",
     "im": "26.6094824561036218881880538439802843282041185638377627530144"
    },
    {
     "re": "247.858817258103672761697413671556680663070602292254488089756",
     "im": "3.41234508749520023413322538597558557827822785279950659342034e-84"
    },
    0,
    {
     "re": "10584794.1167162124072490463502217332232342203198476567199113",
     "im": "-2.53625398506880376528035748843143591075053687016340987448170e-79"
    },
    0,
    {
     "re": "9515777.09057697111984531174166850923973724799925275435217003",
     "im": "-2.28001275262266566849689232057385133968797163006481771386665e-79"
    },
    0,
    {
     "re": "104293.288482850991365276648118188382622582354304431912100998",
     "im": "-198.232243923438743502666269052949132817676700054103657410887"
    },
    {
     "re": "29910.1540052623905573174087827031535121541798074811099324768",
     "im": "-55.1330526812136693073754138510844618247664940201204065160732"
    },
    0,
    0,
    {
     "re": "-104293.288482850991365276648118188382622582354304431912100998",
     "im": "198.232243923438743502666269052949132817676700054103657410887"
    },
    0,
    0,
    {
     "re": "-42342.9440253843262095398246078193382444184683665075746166391",
     "im": "85.0169997043009999870294612117784735147949979203813757319761"
    },
    {
     "re": "1417.34293938964923636671090499225195411041657351436488414068",
     "im": "-6.16271675129496064985327232157994947294761206833523994794553e-84"
    },
    0,
    {
     "re": "51.3177075291609201333924299826206134118555277276381094503416",
     "im": "-1.23049613584303997798050066720916055225241800316290455459051e-84"
    },
    {
     "re": "-591.754372999934297001591026986954996211492601104228282048506",
     "im": "1.02731212988219589778334933290501071174204660828921987438872e-83"
    },
    0,
    {
     "re": "-475.923511198669652222062447495209355624364900587607990704477",
     "im": "-3.61418830760342915589560141138427524779910604218001072975107e-84"
    },
    0,
    0,
    0,
    0,
    0
   ],
   [
    {
     "re": "-10427.5946714271943224611566978416353389437160065053204841468",
     "im": "-27712.0053241989440797701808089509726774027806980386699407218"
    },
    0,
    0,
    {
     "re": "-177.536418125351745453458110375475517488051578221816258460316",
     "im": "-9.65220824752130034517625129762438964662800414130277818366042e-85"
    },
    {
     "re": "661.354629717383335470695940204187668807585506209834506561544",
     "im": "3.68601702713067215908297539725224836977310382893828239737882e-84"
    },
    {
     "re": "-373.612092196166440366472208822120826482515184119413818003734",
     "im": "-2.10708983325195602156783138524903062114048038770531218273456e-84"
    },
    0,
    {
     "re": "-661.354629717383335470695940204187668807585506209834506561544",
     "im": "-3.68601702713067215908297539725224836977310382893828239737882e-84"
    },
    {
     "re": "-1738.66150227825465971233852424840818202571606610872864027833",
     "im": "-4628.13576874446071882160766460273597555339138299313168980819"
    },
    0,
    {
     "re": "5212.20636372699024334437921597381401870240135192702417480283",
     "im": "13851.7733039489558768294384386745606334592214689359114404818"
    },
    {
     "re": "-0.0562948117793775613064095021101675052745215723849594480882010",
     "im": "3.72373361889879156322723773523990845882759530412978035113230"
    },
    0,
    {
     "re": "-652.367674841295498752727682218592162529523840963871224286453",
     "im": "-1735.29503194153669742834399885258230894930104487261081668558"
    },
    {
     "re": "0.0000249447288177892885340928648918686651123876997749354111451907",
     "im": "0.000534990575941496315721211610657940004787698411177226694550945"
    },
    0,
    {
     "re": "0.235365811737761159949371535133189646630901821677328735246057",
     "im": "-1.34699133329952086511882533664156407378313735762203465188058e-88"
    },
    {
     "re": "1.76971954837943982365619744413790557361668778393398788905330",
     "im": "6.37636230388408135334040367757834332847688684417978912779424e-88"
    },
    0,
    0,
    {
     "re": "-0.235365811737761159949371535133189646630901821677328735246057",
     "im": "1.34699133329952086511882533664156407378313735762203465188058e-88"
    },
    0,
    {
     "re": "-0.638050015680817685062774773593473472210264350311305519963501",
     "im": "9.08045936501258886975301322935895899111063877222415591231858e-89"
    },
    0,
    0,
    0,
    0
   ],
   [
    {
     "re": "34988.4759661688907451033221481453848365380555636634966105561",
     "im": "87517.9782208766153442585720710216483585338758070705444235610"
    },
    0,
    0,
    {
     "re": "-343.065809030867222802490644622603616976507046521509106890825",
     "im": "9.92752722617679858317175753890100162034741468228853366693484e-81"
    },
    {
     "re": "1299.15774352707003813274917048335908308012043877027729706888",
     "im": "-3.69818822218499854703276905479358987360347978762150260027495e-80"
    },
    {
     "re": "-739.600619137215008324482787027673731044684617502985343021288",
     "im": "2.08918085835303182983361436743885094639903865219455164467409e-80"
    },
    0,
    {
     "re": "-1299.15774352707003813274917048335908308012043877027729706888",
     "im": "3.69818822218499854703276905479358987360347978762150260027495e-80"
    },
    {
     "re": "5837.57139164228681206203053999902963364040103292523070529131",
     "im": "14617.5387869151370098808455637621514690498901014416043229588"
    },
    0,
    {
     "re": "-17487.9017159712406162932809290844500712417707009622592334078",
     "im": "-43745.8431824464447734128398000652954290516199668772196407511"
    },
    {
     "re": "-1.83330399314477075785256664776711297862163234753073913449036",
     "im": "-12.2957792852036344387817691080126694846573681231341343947370"
    },
    0,
    {
     "re": "2189.32417094400823726332503341473725643562599199861172482455",
     "im": "5479.54553880497404693464006962739114604335373766715812385816"
    },
    {
     "re": "-0.000231601980809080388992145359226069389121993557047286941015899",
     "im": "-0.00176654044426140812874661045196401477579537251247044735800040"
    },
    0,
    {
     "re": "-0.789293371148054455943235668039650058457464300432688487115223",
     "im": "-1.31357790892512512852442038126278605305386350443032573305772e-83"
    },
    {
     "re": "-5.70706009534839098958221458840245646815452325283824635955631",
     "im": "-9.87612324781255035363234151936425831934389481683995844669570e-83"
    },
    0,
    0,
    {
     "re": "0.789293371148054455943235668039650058457464300432688487115223",
     "im": "1.31357790892512512852442038126278605305386350443032573305772e-83"
    },
    0,
    {
     "re": "1.42029188275573571100414382969887944501453919395310622795808",
     "im": "3.56003885613937624445777127157658509209158172356689213833385e-83"
    },
    0,
    0,
    0,
    0
   ],
   [
    0,
    {
     "re": "-386463.239914532352571656158723857601618268207934193118485822",
     "im": "-2.00142573374562587847235763741192783946515088785042892536294"
    },
    {
     "re": "409.002939922981344843876343085237781805565319367655631110697",
     "im": "-3.48718028745902586590885912972705603322761881767080514059042e-84"
    },
    0,
    {
     "re": "4846007.52559706194389774560367863852726566853164256122570597",
     "im": "2.52855972923484765037444716658897794661864730066213484934076e-79"
    },
    0,
    {
     "re": "4358531.02526110174390105609075097445155482898767856945428007",
     "im": "2.27309518321553120810308794351455855883626493215031967528664e-79"
    },
    0,
    {
     "re": "44368.7047335006346210692287615351306080616654249479250279524",
     "im": "32.5423306464865690863781035824904233865833165383338444290445"
    },
    {
     "re": "9503.04414056484318941901791000344621031882152476507941860291",
     "im": "5.15156380247877947472452617381079473372591113611579360368815"
    },
    0,
    0,
    {
     "re": "-44368.7047335006346210692287615351306080616654249479250279524",
     "im": "-32.5423306464865690863781035824904233865833165383338444290445"
    },
    0,
    0,
    {
     "re": "-13989.1368310969089035100984121365409501961372125365971654007",
     "im": "-14.0124688595621533696195343320738182771722853049873104750771"
    },
    {
     "re": "-2801.69044854900055789117603258916299646675369903321073775744",
     "im": "4.57720467384433845424484033620603550766729749328775756404045e-84"
    },
    0,
    {
     "re": "23.4812711800281427934928110744265972663749720396360020198137",
     "im": "1.22653533484739221610218244332070751973126899919446670589608e-84"
    },
    {
     "re": "1453.68251897173416093417860385769328065920341991700700014844",
     "im": "-1.01891747506937063563334389775743404810542762937525112790935e-83"
    },
    0,
    {
     "re": "-1027.08045433343036873196313600991856352272463042824061564856",
     "im": "3.29207644471820054688875051230879315480503014942194844044606e-84"
    },
    0,
    0,
    0,
    0,
    0
   ],
   [
    0,
    {
     "re": "-133327.108157556956494543557019545353125211951050622041017618",
     "im": "-31.5102909538270681392648622636162250096712252702071328409149"
    },
    {
     "re": "699.485681247431945424542818802861657553514848601135663265577",
     "im": "3.00478150380183776249244702755585081630719493191751526709658e-84"
    },
    0,
    {
     "re": "-6269854.94800540058491262951381729751568896838527220468145619",
     "im": "-1.86319222961536904550890283442994042422356701824711349651461e-79"
    },
    0,
    {
     "re": "-5635806.53589128205480217072460846803692767908408024137173008",
     "im": "-1.67494638783462535982295791439552006933570726939888740804891e-79"
    },
    0,
    {
     "re": "-61031.5629016251953647723683614852669411002375349725180495688",
     "im": "225.832237281980340049706941626788334488952848776023143022258"
    },
    {
     "re": "-17875.6875604829015086795100428460037767147557238576351656097",
     "im": "64.7795077272883424071120998611401057826527266419771967673987"
    },
    0,
    0,
    {
     "re": "61031.5629016251953647723683614852669411002375349725180495688",
     "im": "-225.832237281980340049706941626788334488952848776023143022258"
    },
    0,
    0,
    {
     "re": "27921.6329203895277270532402530787535795273921802420165707320",
     "im": "-96.8257452062753091757767009969409401311306022056562988262107"
    },
    {
     "re": "-129.187994420958034814468479930847121526793656836705341397316",
     "im": "-5.73130640942801866783761928855693783154653193999880085382767e-85"
    },
    0,
    {
     "re": "-30.4616448338914210941268904962371634579385932909387321224552",
     "im": "-9.04148007000284689967514484581195139178011595658216408881235e-85"
    },
    {
     "re": "-4.67059126891687597896342728698502444357134903572074768445161",
     "im": "7.35265953947361491166708747279494742679232191761481651143877e-84"
    },
    0,
    {
     "re": "-370.454996648095805193383680952627780043120669417605604100461",
     "im": "-2.06024198643108329838967749543250558188898681172326552585940e-84"
    },
    0,
    0,
    0,
    0,
    0
   ],
   [
    {
     "re": "-28600750604.2764393338572392626143684359049770751648562790498",
     "im": "-28178262.6997926812803326651482478909349774066775237441125289"
    },
    0,
    0,
    {
     "re": "455572.529150214659761945654524080035257646699455161202081350",
     "im": "-3.83666254621863974903972582386491599799347177501237911233691e-77"
    },
    {
     "re": "-31729002.8237197522568354350351682862117990526423437716727396",
     "im": "1.42921177051586716895881940713488844094210317668639449057800e-76"
    },
    {
     "re": "25980533.3489338209728504280841127643431164554495349223264756",
     "im": "-8.07385996422462074175095087884847049464925396903672416540639e-77"
    },
    0,
    {
     "re": "31729002.8237197522568354350351682862117990526423437716727396",
     "im": "-1.42921177051586716895881940713488844094210317668639449057718e-76"
    },
    {
     "re": "-4768926181.76075208450073354706374726339707716138070028711594",
     "im": "-4700212.62731862374805162840309471591027711898722254442291303"
    },
    0,
    {
     "re": "14295493464.8735062464848649389416010398706794176544100434320",
     "im": "14086425.4907515572966392090284841968831874031531922971843258"
    },
    {
     "re": "-6.33800643755974965574723768846839919074591512177239376513306",
     "im": "3.08544464302315747096874182899464695892943358014001433351251"
    },
    0,
    {
     "re": "-1786961015.90829125370710323612009815441373845336860503446649",
     "im": "-1756274.44838543299351795571383575468273729850085293603366752"
    },
    {
     "re": "-0.00140193011036291106902181026120413111576681586208862710197010",
     "im": "0.000443287295908861286282391689346114184862527333326041825839488"
    },
    0,
    {
     "re": "642586.081874814345603466765537712943759470059490264794690998",
     "im": "5.08051223535085931971713996766723756782296409040030937922752e-80"
    },
    {
     "re": "660492.132708672755761455225855418862041368220464382656215759",
     "im": "3.81892416906100019092435666673470108746009271602130951455150e-79"
    },
    0,
    0,
    {
     "re": "-642586.081874814345603466765537712943759470059490264794690998",
     "im": "-5.08051223535085931971713996766723756782296409040030937922157e-80"
    },
    0,
    {
     "re": "-260539.161623164160136831075747750410886239559013986430607030",
     "im": "-1.37668307338057703661431722313987771415954224879664242147651e-79"
    },
    {
     "re": "2.99999836613391535068655485180034984044566339964591808263834",
     "im": "-7.32505361235497699570610367070726987987028052939694508874233e-85"
    },
    {
     "re": "1.09155950000000000000000000000000000000000000000000000000000e-135",
     "im": "-5.08634007316776965506711155743536696607714761402632674639859e-135"
    },
    0,
    {
     "re": "4.00000000000000000000000000000000000000000000000000000000000e-135",
     "im": "-1.01158177403725984240660878236519306265531572152665149555964e-135"
    }
   ],
   [
    0,
    {
     "re": "248247776180.846566161939888622665940766255794839717250412640",
     "im": "-659173.622719084737770328944016366036012379341972712532362007"
    },
    {
     "re": "-631974732.035778851683631851447727714807749544917193473906527",
     "im": "-3.51143403942771727882945952222296202719743481421197928009603e-77"
    },
    0,
    {
     "re": "-3939467937630.00717750200411461929368606543113450572895146807",
     "im": "1.67217682510343314812401162096733249172097710880582999071242e-72"
    },
    0,
    {
     "re": "-3542670418717.73978617075743173982716086143385656924286595577",
     "im": "1.50321199183252355815026481647113825349707030586837622530489e-72"
    },
    0,
    {
     "re": "-38470650545.0612316729795897503385454694927266438529997909010",
     "im": "4724203.05309342894651542745156861045015699952042361923207227"
    },
    {
     "re": "-10109122432.2523045082693111010712286654964947178803018267908",
     "im": "1355139.79625887045084865209805233610091042318291890605038197"
    },
    0,
    0,
    {
     "re": "38470650545.0612316729795897503385454694927266438529997909010",
     "im": "-4724203.05309342894651542745156861045015699952042361923207227"
    },
    0,
    0,
    {
     "re": "13530784152.2297268363306693104567366870814675418699729094218",
     "im": "-2025505.51638207668646254049748388346854931410298111282439249"
    },
    {
     "re": "1005675515.94438737047254061712381568484259630116194158250860",
     "im": "6.54813365589189262995294343129891020297575579057239218647553e-77"
    },
    0,
    {
     "re": "141662419.354086419902216341954519708315485508070420532610708",
     "im": "1.10834707069534678943834439173186426481858236093663850557237e-77"
    },
    {
     "re": "-537082807.508582811490128842395837649773742752030913761895194",
     "im": "-8.07821636831989176350095127000235096591961228138681590350467e-77"
    },
    0,
    {
     "re": "636789798.642411564709567784206820437388403627949084569060025",
     "im": "3.76209826804428913940379275984809237222249234266672167234917e-77"
    },
    0,
    {
     "re": "178775868.432114456076277774856107154309231553630804877324624",
     "im": "3.30446034388367937072146178799749168225618577531501604932314e-78"
    },
    0,
    {
     "re": "-178775868.432114456076277774856107154309231553630804877324624",
     "im": "-3.30446034388367937072146178799749168225618577531501601659014e-78"
    },
    0
   ],
   [
    {
     "re": "-91184536.5146933823419710529621115989858076592701805880342490",
     "im": "-167612.666381947550338367805819101494717359871084946137799935"
    },
    0,
    0,
    {
     "re": "1462.08743632520420635869047464631107164456852243618976182272",
     "im": "-1.22748660447627498102658141651490931809783691529160712392475e-79"
    },
    {
     "re": "-18757.9190230218320348266478475840879595128375962261248520430",
     "im": "4.57256377905533955528073385880640352120481394781803037511772e-79"
    },
    {
     "re": "14167.8452225768463704194166635913308625566034409823837245085",
     "im": "-2.58311900006187621762259440490149893959108393310549745031037e-79"
    },
    0,
    {
     "re": "18757.9190230218320348266478475840879595128375962261248520430",
     "im": "-4.57256377905533955528073385880640352120481394781803037511685e-79"
    },
    {
     "re": "-15204235.4868682816386720874426134231243453184836313494038702",
     "im": "-27948.6870303968208406054267043204198466448187229580917534993"
    },
    0,
    {
     "re": "45576711.3216627803009914910970741770325691473502981001461021",
     "im": "83781.6792146908672494896433106269275247070325053557337906672"
    },
    {
     "re": "0.334162041865374943182158061435712766983485796624167606268262",
     "im": "0.00470726174553910666365477868454731347342503133876337060850058"
    },
    0,
    {
     "re": "-5704044.40335537458001993985145906442037525165515778730172923",
     "im": "-10484.0086304208954810299042279967822926080222754885789629959"
    },
    {
     "re": "0.000111969324087989347306435187861627625496224160237338050557165",
     "im": "0.000000676294528580720870724318327799499190277330054872590375998964"
    },
    0,
    {
     "re": "2049.90634736633384729176767062951945548777907508076645669718",
     "im": "1.62543796795833647367543891004640133733633780716172792638992e-82"
    },
    {
     "re": "2107.02817508395163928664162350627437434477057147431506033686",
     "im": "1.22181191850610525895045914277575015336838963869763652454702e-81"
    },
    0,
    0,
    {
     "re": "-2049.90634736633384729176767062951945548777907508076645669718",
     "im": "-1.62543796795833647367543891004640133733633780716172792638769e-82"
    },
    0,
    {
     "re": "-831.154161063518792349571179230044257965893173828104727136972",
     "im": "-4.40450701796564342613880162354628473668741770391622624650766e-82"
    },
    {
     "re": "0.00172553277270232159851730734305229944711982171040928431582660",
     "im": "-2.33756177968341950673928544048299395199445134953167958370962e-87"
    },
    {
     "re": "-0.00172602830407169913662616350350626101039566039148435910166758",
     "im": "2.40073902344612638031853953900921666787238697898539684110715e-92"
    },
    0,
    {
     "re": "3.10686100000000000000000000000000000000000000000000000000000e-136",
     "im": "-2.72151202632293139180532323161587406735743797511876406000412e-137"
    }
   ],
   [
    {
     "re": "120160824208.837678210633453894465481747178162735718466692980",
     "im": "67572790.2194631321769914066302034125786537013972211087375492"
    },
    0,
    0,
    {
     "re": "10001862405.4005179887922067584571564076576617921247807934139",
     "im": "-1.70065745040299177133537879175903902140263410193760009084502e-76"
    },
    {
     "re": "-38614694480.0770398481104941499922380943717795292365259321738",
     "im": "6.33521239755132906632310633740453569069953395241577964640731e-76"
    },
    {
     "re": "22130123318.4511723031623958729199542984547060322328446788815",
     "im": "-3.57887446960592093233732278339120448794154672348371247052916e-76"
    },
    0,
    {
     "re": "38614694480.0770398481104941499922380943717795292365259321738",
     "im": "-6.33521239755132906632310633740453569069953395241577964640593e-76"
    },
    {
     "re": "20035804887.1724321861898029112573383271045062507957352768404",
     "im": "11263003.3985825324358536389823726940011524047038515389045966"
    },
    0,
    {
     "re": "-60059930634.3870563688911040282083557635536982987391947242607",
     "im": "-33772464.4371042486888654004745065484120452589634550908792694"
    },
    {
     "re": "-6597.91366038406516689833547946664001271952444511312182803525",
     "im": "5.95646717854981575085800962445967995826352825304228166902846"
    },
    0,
    {
     "re": "7557669704.97144049544509376908355287077495793994964331151595",
     "im": "4243944.88167420473483370006992776697888510067816450850370372"
    },
    {
     "re": "3.78871067985248002263303868503811775733899955042817720553291",
     "im": "0.000855768465890254779442839835708618050827900990657793273290241"
    },
    0,
    {
     "re": "-2696095.55998064523485364860280604507256760824096234030414708",
     "im": "2.25106386327217702988786914476439141840487944990113794457234e-79"
    },
    {
     "re": "-1977626.06369621450498370788202344302448356349237442323358682",
     "im": "1.69236886713564764645702166251445710789275486194874196188314e-78"
    },
    0,
    0,
    {
     "re": "2696095.55998064523485364860280604507256760824096234030414708",
     "im": "-2.25106386327217702988786914476439141840487944990113794456811e-79"
    },
    0,
    {
     "re": "-2650533.85125702885172699208793379050481847232601184469958873",
     "im": "-6.10065443012705025568358417957381954650192612912674980376969e-79"
    },
    {
     "re": "45.4538197816499503265319122011294698945127996488991227108256",
     "im": "6.74837693103581769289300183793951504230158368746369592278240e-90"
    },
    {
     "re": "9.99712939475625982227127704840091126667317831620901990777264",
     "im": "3.17511918209495150036947748706410491057408894502046939145018e-91"
    },
    0,
    {
     "re": "108092762.791559676207174479939326191687070140060879303744229",
     "im": "1.13314434834503024796395937302962613177165107642974310861617e-83"
    }
   ]
  ],
  [
   [
    {
     "re": "11.2326385534438186089769814029100964866273933696863233738367",
     "im": "-3.08963976973245688850663704437207670791556693317261688173162"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "5.43345989227328411698794089434856418204059238590852430734269",
     "im": "-0.502262769270712226948658548111692160321710558080104276647766"
    },
    0,
    {
     "re": "-5.61385307547423560603959758946476751567633937930333136653441",
     "im": "1.54419019077639792420319753003271504200484078124628613386263"
    },
    {
     "re": "-1.77991192623037721700415056367968404833323472848872659696203",
     "im": "-0.00635599435924903203478403244912800005702012540053976773197527"
    },
    0,
    {
     "re": "1.03695925389094636206938905243578211777805065990368886401145",
     "im": "-0.191863513708441334600013063004121103826006139346877787121434"
    },
    {
     "re": "-0.000284906764856193889269371021242801334505419599147776793885770",
     "im": "-0.000000904170783211077602282045518801738125452958805299198240644883"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   [
    0,
    {
     "re": "-0.00153641287565418218248665014610240841074719221480481680599235",
     "im": "0.430222469013851309022758432825970633843847211736539997269225"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "0.0110942594485290118434436045023266287670816239488899891898326",
     "im": "-3.10658662619846002670762187367199330316210555892185857584229"
    },
    {
     "re": "0.00316331190892045706335777175097055446459204764836394638292928",
     "im": "-0.885782644289032627211161365617389672068617263136015179113789"
    },
    0,
    0,
    {
     "re": "-0.0110942594485290118434436045023266287670816239488899891898326",
     "im": "3.10658662619846002670762187367199330316210555892185857584229"
    },
    0,
    0,
    {
     "re": "-0.00475692381664426992540253753931194414353248320971769061650878",
     "im": "1.33202184239448381855930009866768092393999116204795300804352"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   [
    {
     "re": "-25.5947212174015543293469116814531921076018931647446036258823",
     "im": "0.955452251114426923445457167791773034323095605443469529794257"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-14.0539846206154672427823701412543811795519444682876002583340",
     "im": "0.124300062052514474003426910756558130218081159361442635622420"
    },
    0,
    {
     "re": "12.7912754537708219470220504699999372141127219790583839613206",
     "im": "-0.477534141132574473861284456476074611769101419126175960932594"
    },
    {
     "re": "4.89200003788761969502358647584590634536275846151885224868782",
     "im": "0.0174702030969359979856035631592152086118012252304880651685041"
    },
    0,
    {
     "re": "-3.18814447435285397546366715268374786773316696374890343148445",
     "im": "0.0540286545641915985607057973852395647101323946018089582203514"
    },
    {
     "re": "0.000702845957416050620743757745263524560072597537236195315796183",
     "im": "0.00000248522045870404701422631291116561133648342114971927728319261"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   [
    {
     "re": "-20.8787568787829674134788690385844880145415616959363715495892",
     "im": "0.334350928257414450533744641752896579190157160420981212861847"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-11.5868541251682013074196721987235781292616296852708906228509",
     "im": "0.0267784825015608279560474959872140890291203819745982966675234"
    },
    0,
    {
     "re": "10.4343804463283580185685563750891496043763629737235638489737",
     "im": "-0.167109760321777656065053261862169370127283353459997609629645"
    },
    {
     "re": "4.05179249041726574829805177347196941004469062215752534378439",
     "im": "0.0144697370262904928702947174000032965343199570825660966388966"
    },
    0,
    {
     "re": "-2.66107965710960136228947262697958997391091774668174379509538",
     "im": "0.0160482184389856429539585316195260957713388830882394427867400"
    },
    {
     "re": "0.000577267501338234903560667270027110497646961211018655259504535",
     "im": "0.00000205838972164619552337638166790247594485421455442282454495262"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   [
    {
     "re": "-7.90706525812441365484020832822153862803468483892994380502696",
     "im": "11.2855409795610256337568806103234875243878495781383785461382"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1.31968090780023057311234225755184967761499472352809901996657",
     "im": "1.88106338101313627132412854451189606895797640694754399161066"
    },
    0,
    {
     "re": "3.95114917622378977117386781901548420046436270746825444764702",
     "im": "-5.64046629407639718689996769241466476828088773904774888302857"
    },
    {
     "re": "0.00113725106754546510204979848271955279102234346083185531607926",
     "im": "0.00000284163824818785166448907782832592206644156662513649693781326"
    },
    0,
    {
     "re": "0.505577053782901937147793770877118696029603086522455716045822",
     "im": "0.708761868119486199136944204439567232187079460939210334352596"
    },
    {
     "re": "-0.000000000272330668585922867314792549646757706321065349696566126245148",
     "im": "0.000000000404236715019698850376783043229461856171812323102003344627375"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   [
    0,
    {
     "re": "-522352.214069831373444817636432490712302137495116550521432355",
     "im": "26.8865350748051500158486723823937492803532871906635132888963"
    },
    {
     "re": "250.316206006795775617679311327872514180093165510073121757455",
     "im": "3.44250744817256432453598388980534633619929461835663502173544e-84"
    },
    0,
    {
     "re": "10796266.4394548532102756152797616570342772647706979797245497",
     "im": "-2.57606398493890448808899050473539500458480028013724162383131e-79"
    },
    0,
    {
     "re": "9705878.03921250871218178129552814120131558851862185905492793",
     "im": "-2.31579825069917919590767860258289341553699558080104392825583e-79"
    },
    0,
    {
     "re": "106361.727133525205577475571540926362262312395229184826516142",
     "im": "-200.227639708061329514216894640015350504049895383483225633708"
    },
    {
     "re": "30502.2525073253982955207662027377426252398843591642719625431",
     "im": "-55.7031702118654343346841659463506127212984633266325896779739"
    },
    0,
    0,
    {
     "re": "-106361.727133525205577475571540926362262312395229184826516142",
     "im": "200.227639708061329514216894640015350504049895383483225633708"
    },
    0,
    0,
    {
     "re": "-43206.0530155954934131717198415123530887420006575804539091169",
     "im": "85.8721738717237926692600000728456953667198032195122346483289"
    },
    {
     "re": "1431.40467643705891107588188226687469865537168126399490267385",
     "im": "-6.18578819158782645458311818344772361426028258677615858826621e-84"
    },
    0,
    {
     "re": "51.8266441905039400641743737995018221902578204578307267989395",
     "im": "-1.23747668656927621371493417670381911837386140771071411884738e-84"
    },
    {
     "re": "-597.625996046187823562861488820734161262708600727850222345255",
     "im": "1.03269894414582830605086701175090979058501058054776703460325e-83"
    },
    0,
    {
     "re": "-480.639006961542892426957316579353477665317522027254778325134",
     "im": "-3.61841599034376884678585620280446563583859559171574698405617e-84"
    },
    0,
    0,
    0,
    0,
    0
   ],
   [
    {
     "re": "-10531.8844221133414120099187536248149133015444909745934796476",
     "im": "-27987.6439094296013482564543264336612476501750438222214217060"
    },
    0,
    0,
    {
     "re": "-179.301695126935423337323627489687330250854125287636800065486",
     "im": "2.08427000564665376759784658352951801794531060865226184159773e-84"
    },
    {
     "re": "667.974465640897330178003453151966584586455649829895774856674",
     "im": "-7.69297096483513894939440011991337302168199212699665832282466e-84"
    },
    {
     "re": "-377.363339821245611042239964049191867477803889715947180716848",
     "im": "4.32624489055692466476018294055724420832965497693412051101252e-84"
    },
    0,
    {
     "re": "-667.974465640897330178003453151966584586455649829895774856674",
     "im": "7.69297096483513894939440011991337302168199212699665832282466e-84"
    },
    {
     "re": "-1756.04338589372975355883245365430861120694429171213673863599",
     "im": "-4674.07552484563440505489049873369621127351359831228267219196"
    },
    0,
    {
     "re": "5264.35115716592017810032038332303642660575773447621558805451",
     "im": "13989.5926205704691151326204056436244279800846087039354273305"
    },
    {
     "re": "-0.0561922324813215968679549685518665478832743174705780874435120",
     "im": "3.72373020255985667993291433387884285568669628358561543655022"
    },
    0,
    {
     "re": "-658.885867409809217238356038833109575532819041248896892049319",
     "im": "-1752.52243591269907017158037478197430881555276947956593887269"
    },
    {
     "re": "0.0000247127528663919792373312300740482417764280670022734425383874",
     "im": "0.000529718540233741163304115802989285627680208331700546544099302"
    },
    0,
    {
     "re": "0.235364718726143679119438131973641799854724189759825180290063",
     "im": "2.13026652949214427906265186712732270583768344216269006532972e-89"
    },
    {
     "re": "1.76970466415624100328837794400607199565272522924014890731154",
     "im": "1.03883129807519002177714066746058371808855366915310996190852e-87"
    },
    0,
    0,
    {
     "re": "-0.235364718726143679119438131973641799854724189759825180290063",
     "im": "-2.13026652949214427906265186712732270583768344216269006532972e-89"
    },
    0,
    {
     "re": "-0.638045755253791141444945798684144612053309776177803672746692",
     "im": "-1.09622876645847610361357420904852163483341156230728180010839e-87"
    },
    0,
    0,
    0,
    0
   ],
   [
    {
     "re": "35338.1898434808221356270577476933350788483179135932060082298",
     "im": "88388.4156797194543632324320743997936910624667850740237998328"
    },
    0,
    0,
    {
     "re": "-346.475980609023267355865110288946203773198532642812952279782",
     "im": "9.91944398276004881500354158346562678011109423869540832391593e-81"
    },
    {
     "re": "1311.94569414634285904193209210688193118242595530366468229676",
     "im": "-3.69539595110175131438341296461784875255820722351465295439855e-80"
    },
    {
     "re": "-746.847092286364318346146846541225150680445641983189546633843",
     "im": "2.08766109145526899297881596947921416643662866610919474414134e-80"
    },
    0,
    {
     "re": "-1311.94569414634285904193209210688193118242595530366468229676",
     "im": "3.69539595110175131438341296461784875255820722351465295439855e-80"
    },
    {
     "re": "5895.85784705629191996603168783415516290933171336836696460384",
     "im": "14762.6115206936811616164756163859171145313424536271942522795"
    },
    0,
    {
     "re": "-17662.7584219725289965745777962821139576062737414008136736966",
     "im": "-44181.0620064792980938990299307296939244037909750366222533961"
    },
    {
     "re": "-1.83362986188073246088046131407941390988189114277118748389145",
     "im": "-12.2956945598645570319108870113370108248179895801158668688637"
    },
    0,
    {
     "re": "2211.18152689707867779545254231651051487434579472351847427587",
     "im": "5533.94783915894004327296263417023679661171461052099542040745"
    },
    {
     "re": "-0.000229366799306515905612353006370217205086848342356360646205725",
     "im": "-0.00174912171911217004445176157588462477461929384254715227306931"
    },
    0,
    {
     "re": "-0.789289266844143600606203137311637335269421101827161223844860",
     "im": "-1.30213913138492673300803989643399883575114871026650826370361e-83"
    },
    {
     "re": "-5.70701041285933164304128919710596234317494932104233362813144",
     "im": "-9.78959991224853447473036436748314080225623968072123733923766e-83"
    },
    0,
    0,
    {
     "re": "0.789289266844143600606203137311637335269421101827161223844860",
     "im": "1.30213913138492673300803989643399883575114871026650826370361e-83"
    },
    0,
    {
     "re": "1.42028930844845397771775143708151608199026035891508912606494",
     "im": "3.52949635015767635937585963992861713787549987702651061782358e-83"
    },
    0,
    0,
    0,
    0
   ],
   [
    0,
    {
     "re": "-394190.403293094352951717495870823904837902000246397557495156",
     "im": "-2.05615421231077809919430716537059907133880237803855952208913"
    },
    {
     "re": "413.071653715593318996984654305912770127346950725486645211365",
     "im": "-3.52541955553189110437507805493268766430375826619427528758324e-84"
    },
    0,
    {
     "re": "4942855.53208033496637291749601681901372210387501157984452182",
     "im": "2.56887045836879431519157803851505219522927628335315950806897e-79"
    },
    0,
    {
     "re": "4445610.95042736056768921001159828989808684737256215168045966",
     "im": "2.30933075828473973856194930041856384137271340570901241201136e-79"
    },
    0,
    {
     "re": "45282.4292436873420117475641680393072582195542961210864920002",
     "im": "32.9365644447892512402319492610492355057974865449916169426371"
    },
    {
     "re": "9732.55149268653752718121577144703051543723168478992686394748",
     "im": "5.26418957218357240311648196380223799685600530444020356566050"
    },
    0,
    0,
    {
     "re": "-45282.4292436873420117475641680393072582195542961210864920002",
     "im": "-32.9365644447892512402319492610492355057974865449916169426371"
    },
    0,
    0,
    {
     "re": "-14330.7886334065798592096131467265002728470613202994441387160",
     "im": "-14.1814399300453702790153293900538047518911340635723197948937"
    },
    {
     "re": "-2829.51283985425195355463493840354372248358494549537333080265",
     "im": "4.56585337057239983163913032727381949202468894712069614344122e-84"
    },
    0,
    {
     "re": "23.7144209009546624574642639563582861909915650006593415390981",
     "im": "1.23379069928357778209253223832961339228917998751143312151350e-84"
    },
    {
     "re": "1468.12478342008879179508218689146651893536665169209002722042",
     "im": "-1.02421256980379432350561661641416416611294023454810403716904e-83"
    },
    0,
    {
     "re": "-1037.27168084525249568695401585847597851119438150399134147738",
     "im": "3.28401944329219195710890138037376193915905220583601085230868e-84"
    },
    0,
    0,
    0,
    0,
    0
   ],
   [
    0,
    {
     "re": "-135978.386374029161672868051833116591228218864746731556852483",
     "im": "-31.8219725587766065624400032962220991530918183443218779859024"
    },
    {
     "re": "706.436352289548414219917631055350020073809641204721811792785",
     "im": "3.03053230645216072187667867814771418222788868229547203519933e-84"
    },
    0,
    {
     "re": "-6395553.68394328173987051439880074698522526625871978699970511",
     "im": "-1.89261519272861083642315140080749329264315465690936967166905e-79"
    },
    0,
    {
     "re": "-5748794.03985016783253351078357072574513129463460786026046705",
     "im": "-1.70139488002024879610603253410191347343419254108926018330066e-79"
    },
    0,
    {
     "re": "-62253.6143339677435914932783017865410890782074901741339446298",
     "im": "228.077016855478787337750939296324645928415435125695314264813"
    },
    {
     "re": "-18229.1804135875161367538511647897088881573094114518312804556",
     "im": "65.4208823975788287111132756568946204617904898561131527386596"
    },
    0,
    0,
    {
     "re": "62253.6143339677435914932783017865410890782074901741339446298",
     "im": "-228.077016855478787337750939296324645928415435125695314264813"
    },
    0,
    0,
    {
     "re": "28462.8446911008486008915509543467866607647432111104320960645",
     "im": "-97.7877932678761728073697949859239096144883259042038777199432"
    },
    {
     "re": "-130.473702119174825102777684115950316212827229608494631145320",
     "im": "-5.02529961990639858051141022495442477783319844033691973738194e-85"
    },
    0,
    {
     "re": "-30.7651958150886454413502923391949611087043556569508916080563",
     "im": "-9.09363443665069568336739970880721368848432506261862795197847e-85"
    },
    {
     "re": "-4.71915505717356544775939267370134039997123578772211218885905",
     "im": "7.39167057591856396713368593705095723133984488060357969302130e-84"
    },
    0,
    {
     "re": "-374.116880585418840419342640697022571516084344572565351852879",
     "im": "-2.06225257684080136873130799896341044365647875875505103295522e-84"
    },
    0,
    0,
    0,
    0,
    0
   ],
   [
    {
     "re": "-29462306957.1754809613840730769107432777094406328735515087040",
     "im": "-28741432.9918819533511092619161950746682653164068761166658880"
    },
    0,
    0,
    {
     "re": "464695.604309507149021763089196054222894764153208318425320015",
     "im": "-3.87514388802981157867436159664674806000219386471002844248760e-77"
    },
    {
     "re": "-32363393.8734657799816058661936237898754667499035037623287681",
     "im": "1.44363428473810150559485157854049268726754481805465628877846e-76"
    },
    {
     "re": "26500022.4303774945321913213381225397714512150512063301535695",
     "im": "-8.15556615008294697091621956729533048765032204336881961717071e-77"
    },
    0,
    {
     "re": "32363393.8734657799816058661936237898754667499035037623287681",
     "im": "-1.44363428473810150559485157854049268726754481805465628877786e-76"
    },
    {
     "re": "-4912561596.00706853583061246943642869528045326717983214575338",
     "im": "-4794112.48780824769413922294666175755453814426015134234451691"
    },
    0,
    {
     "re": "14726174158.4877177450140407459082134659004862506812869134955",
     "im": "14367983.8213912764509101186838333174713180337834798663943443"
    },
    {
     "re": "-6.33797776775638167421799756504789574747715443572115798798374",
     "im": "3.08555852584422207132639612753481248435814948424513006430868"
    },
    0,
    {
     "re": "-1840796597.90504631527054447437523061491909514088880459636651",
     "im": "-1791424.23434915457751288826200385419300058976634077004788998"
    },
    {
     "re": "-0.00138810731129502773286662324830882325419936663527361434487189",
     "im": "0.000438935548282301313613454136095479067241303623745558511453584"
    },
    0,
    {
     "re": "655415.154143156922063492434103090580807299853922894482452785",
     "im": "5.08623436567134847820490037090385335129593004273918898147971e-80"
    },
    {
     "re": "673673.284418631123497222888389569898688088707738029486563980",
     "im": "3.82309341626526843993316633126291670169513543881265429202552e-79"
    },
    0,
    0,
    {
     "re": "-655415.154143156922063492434103090580807299853922894482452785",
     "im": "-5.08623436567134847820490037090385335129593004273918898146591e-80"
    },
    0,
    {
     "re": "-265740.486996585556200564679850517040133581012763236569169182",
     "im": "-1.37832072031105181207480271112321602011054746456005410167358e-79"
    },
    {
     "re": "2.99999839821340981759122777760896487165979359428543508798700",
     "im": "-7.44862289867548897794771816834254904702653262614801426444911e-85"
    },
    {
     "re": "1.58620190000000000000000000000000000000000000000000000000000e-135",
     "im": "-2.23496462697920049220769349670767796002887177276953468420794e-135"
    },
    0,
    {
     "re": "9.00000000000000000000000000000000000000000000000000000000000e-135",
     "im": "5.92574767415221390276030705816581101908839387973347427575128e-135"
    }
   ],
   [
    0,
    {
     "re": "258262591688.672358817009676688762077208119703047794365573792",
     "im": "-672306.293578117907496876870515393519004251524913983136429753"
    },
    {
     "re": "-651008154.970528794507643356213702749466193253303614053425871",
     "im": "-3.56284096713399654589504490360581345087692740371285014429682e-77"
    },
    0,
    {
     "re": "-4098478146337.90091127218279299496365204404949003929237353632",
     "im": "1.69797149649570697188755378843405978782698912934784281410002e-72"
    },
    0,
    {
     "re": "-3685648396925.27930357850363588130701682816343534340804826570",
     "im": "1.52639835664925670124416287110063653900911455906878084294275e-72"
    },
    0,
    {
     "re": "-40021220468.1755154703586518246560604307607577051299993372328",
     "im": "4818555.98214592032677152594673781270049210405808085002875758"
    },
    {
     "re": "-10525563007.0662829317693324418438833143069097982125990458825",
     "im": "1382151.16709087133771760279458693774761097316421448715707939"
    },
    0,
    0,
    {
     "re": "40021220468.1755154703586518246560604307607577051299993372328",
     "im": "-4818555.98214592032677152594673781270049210405808085002875758"
    },
    0,
    0,
    {
     "re": "14106275590.7158206597010241359856425897448034889478492572977",
     "im": "-2065950.89506202593730416382418154742491516378986938324657479"
    },
    {
     "re": "1035949452.52473870113066581625909638777195347643413649779543",
     "im": "6.63565216592942379065704557003254823357220789927635641047083e-77"
    },
    0,
    {
     "re": "145928789.914938812678043903668110883476726160334616657258427",
     "im": "1.12189923034807313705454412073776575391832374855714297804862e-77"
    },
    {
     "re": "-553253781.906514140240122491474158937242021004968842745122833",
     "im": "-8.15469485650136050307997240545928340081938017315111509247733e-77"
    },
    0,
    {
     "re": "655956243.187908930158432808428893016787638012135013313570480",
     "im": "3.81522091382350760801709092308006023607369735954686920389025e-77"
    },
    0,
    {
     "re": "184158082.905481845469160284816389910502134916128895479385982",
     "im": "3.40639015119215290226482167722837836092547944904389356801256e-78"
    },
    0,
    {
     "re": "-184158082.905481845469160284816389910502134916128895479385982",
     "im": "-3.40639015119215290226482167722837836092547944904389356801256e-78"
    },
    0
   ],
   [
    {
     "re": "-93007072.9379332432796494573572854269515071169221315028303340",
     "im": "-169280.224019684894111364831779187278578156575317892887573999"
    },
    0,
    0,
    {
     "re": "1476.59554990169518810058790487906150214036566314390546761943",
     "im": "-1.22755587430494744051767777823893922089406896739549911304303e-79"
    },
    {
     "re": "-18944.2607906605651409381232087085443694133581760348396131075",
     "im": "4.57309949775752167220303651654953758913856088099633150483642e-79"
    },
    {
     "re": "14308.6219499705944503912487609163517075916442239836992667152",
     "im": "-2.58349479288499668668662373938227624258989517780144619929386e-79"
    },
    0,
    {
     "re": "18944.2607906605651409381232087085443694133581760348396131075",
     "im": "-4.57309949775752167220303651654953758913856088099633150483616e-79"
    },
    {
     "re": "-15508059.3589919047004230769246208738657969553238802953441915",
     "im": "-28226.6133628670247890131494536185388959030987194233648954808"
    },
    0,
    {
     "re": "46487824.9468394943055505349285617135845540074083051272442315",
     "im": "84615.4580486564568336636256081585922211789068015564656675378"
    },
    {
     "re": "0.334372790215478499255598956436016609341519577157601382067018",
     "im": "0.00466131780873371754834062843311634719600445015480691310816017"
    },
    0,
    {
     "re": "-5818002.81876247324731266756555424544864085630063567653156036",
     "im": "-10588.2311418369769371330517925134266975193319303521935719764"
    },
    {
     "re": "0.000110894971019339236686572149997273351956320487986285702327934",
     "im": "0.000000663094888966590027030553557972366919920277290268997766625462"
    },
    0,
    {
     "re": "2070.24669368550159720674980150657490097349157893284827026690",
     "im": "1.61120104625454747097126653423122087067120814999039122235645e-82"
    },
    {
     "re": "2127.91822819986309330169341579884842310693050206886530129969",
     "im": "1.21106848293871838883484151544349023983923853520388134685027e-81"
    },
    0,
    0,
    {
     "re": "-2070.24669368550159720674980150657490097349157893284827026690",
     "im": "-1.61120104625454747097126653423122087067120814999039122235278e-82"
    },
    0,
    {
     "re": "-839.400259973277323507386074117237004631592319845292925064920",
     "im": "-4.36620483680947100484148854829849959387072860898873486515190e-82"
    },
    {
     "re": "0.00170851565337837458443056851515992179251527757276620950579368",
     "im": "-2.35358415153491945393691160615976908063040060733647416397413e-87"
    },
    {
     "re": "-0.00170900146600911801110248481338467687977982734519877979441719",
     "im": "2.39439033939360739894328582008263509753430822991027049867086e-92"
    },
    0,
    {
     "re": "2.58054900000000000000000000000000000000000000000000000000000e-136",
     "im": "-3.74322664084868026766664691572355704208026697802552396590010e-137"
    }
   ],
   [
    {
     "re": "123781682521.240785148082043368190520997308377270492616662407",
     "im": "68925116.5241080374704412645911369727311403584032900328761964"
    },
    0,
    0,
    {
     "re": "10303340083.1702322561970343689073636973953516718885658840624",
     "im": "-1.71797357064044190093949188886987531390315469703841727055642e-76"
    },
    {
     "re": "-39767409657.6880684373649565164573996036662669691044201074224",
     "im": "6.40010736111227647870356683987962785899787920515865845937289e-76"
    },
    {
     "re": "22788304535.8466136635493427759754592484798547507016660535278",
     "im": "-3.61563748164426348279286243654649300286635215338365106217842e-76"
    },
    0,
    {
     "re": "39767409657.6880684373649565164573996036662669691044201074224",
     "im": "-6.40010736111227647870356683987962785899787920515865845937375e-76"
    },
    {
     "re": "20639461042.3602706420898899648697006511521060054957895141299",
     "im": "11488399.8690101052079616047869932142594569409346087633652799"
    },
    0,
    {
     "re": "-61869950319.2987729609493499113877961089561013120173806957898",
     "im": "-34448488.6274991797706854978370876098660714056243213517584372"
    },
    {
     "re": "-6663.58898662400193462590884023882091734332201089590059753491",
     "im": "5.95647636217644399958334072600425010625842868689017759714945"
    },
    0,
    {
     "re": "7784925937.64002807158330950172170774938375577772636667052058",
     "im": "4328670.88673421168216482586026877971748276502905209069643433"
    },
    {
     "re": "3.78874898008828735704194142842455645169671234379830925674032",
     "im": "0.000847337425611508718550784962563761698607017126109235614673205"
    },
    0,
    {
     "re": "-2749985.17438277618527504236074795251377420886951295185067627",
     "im": "2.25364396833663662487737808892743966483760355838655458999513e-79"
    },
    {
     "re": "-2017201.00608722029718510498251438416053066654524410364431973",
     "im": "1.69426171584346447216018686670305741160421014375824159864313e-78"
    },
    0,
    0,
    {
     "re": "2749985.17438277618527504236074795251377420886951295185067627",
     "im": "-2.25364396833663662487737808892743966483760355838655458999139e-79"
    },
    0,
    {
     "re": "-2703228.44664648393432021576467413141775589259219682655739531",
     "im": "-6.10800291475658927790774099234039384004926203374661214557855e-79"
    },
    {
     "re": "45.4548211616136134575219795548521625594399267558780355275164",
     "im": "6.69543595252552141052749402191412810058476889815585128119760e-90"
    },
    {
     "re": "9.99715765320261000264618854504562802173384627018225197536739",
     "im": "3.13170604999066341982642611902043175263006985816296854984423e-91"
    },
    0,
    {
     "re": "110250502.774909077653082155714440588843351920601792563814112",
     "im": "1.14598573500338466143308435960065524223300305095369155703426e-83"
    }
   ]
  ],
  [
   [
    {
     "re": "11.2327963091478176071371760888179803857300635922566955007957",
     "im": "-3.08986231837956843086369021154807215047978117118952184566814"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "5.43344557699779738078056357518948939099034583390757877932301",
     "im": "-0.502389103540550720488895106119864753143666246864731547707650"
    },
    0,
    {
     "re": "-5.61394928591374218022095845678171802088830951092110842093099",
     "im": "1.54430583819326382105529298022564187623252714622287367049786"
    },
    {
     "re": "-1.77989699472036467551361406355654296788792139591509237867362",
     "im": "-0.00631126929392967299534753033668539762179856289597564981562551"
    },
    0,
    {
     "re": "1.03695799270856072293609146403520866306958344292544103807105",
     "im": "-0.191886172412636979646117559414030543892909748535431821442653"
    },
    {
     "re": "-0.000282899197085354187813308369388279903550978765160237587248161",
     "im": "-0.000000891490814211854309147601173351673901233181141422633888029498"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   [
    0,
    {
     "re": "-0.00152565712026278676020713524276094381290858243855728313460062",
     "im": "0.430234714439740326743633068050923900666621862756492208666920"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "0.0110163930964392005684313749623534875303112324783839717539912",
     "im": "-3.10661856786410038584806688276358093343692681444888746591185"
    },
    {
     "re": "0.00314115511484011235990483116607085947639564846961142508937252",
     "im": "-0.885804520488448789415901626087337450305294581836516164866569"
    },
    0,
    0,
    {
     "re": "-0.0110163930964392005684313749623534875303112324783839717539912",
     "im": "3.10661856786410038584806688276358093343692681444888746591185"
    },
    0,
    0,
    {
     "re": "-0.00472352114256050434038658460937496501622617300316907268676475",
     "im": "1.33203112477170125841786413167373557382611957872676607586631"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   [
    {
     "re": "-25.5953072782321151178956840079769014524843141615624177963195",
     "im": "0.956072575245953123148051039019522595406990872979118213930404"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-14.0540095438145548537351640558804936090617988195110711096504",
     "im": "0.124649306672374204043476806257720858892932701193412475141550"
    },
    0,
    {
     "re": "12.7916112136556785479336075212297935798891876106742220101782",
     "im": "-0.477845505058627972937506830390542996552991819541965127683484"
    },
    {
     "re": "4.89197839724235694114039172612518091941517964802293386107459",
     "im": "0.0173473322809232610598681698497821880694914271614399363936301"
    },
    0,
    {
     "re": "-3.18814506212539858258915775573882455083746362515009276467073",
     "im": "0.0541075267741766440312398278877470878711375178404784605740866"
    },
    {
     "re": "0.000697897039300053763723049307511177532236118587899292576146455",
     "im": "0.00000245037672444090601104135272164085026990328521883221627151472"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   [
    {
     "re": "-20.8792515291261327258288564367320267823643797671238110132625",
     "im": "0.334865236044252482098763666092674726392917247449851438104558"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-11.5868786650021936398567185649177460873343190894696889675798",
     "im": "0.0270678664520186168460524212091077490475513599166891643967690"
    },
    0,
    {
     "re": "10.4346628644860905681263802760739746230867818465569014944477",
     "im": "-0.167367253686569783546346130309542350897238204111267835080120"
    },
    {
     "re": "4.05177574287314539065030141262962587816550612114564803562070",
     "im": "0.0143679727007212865539915625881366009025815081052840018250669"
    },
    0,
    {
     "re": "-2.66108038977114973070101387220642037912170375964584228447325",
     "im": "0.0161145506193841869756380315534367652366372799911866613809681"
    },
    {
     "re": "0.000573203057641377647562714656223000044729164506161553803144378",
     "im": "0.00000202953084157882962495660222367769903415294555983597548223039"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   [
    {
     "re": "-7.90708620889728804358588770078303814012415322539431791817414",
     "im": "11.2857110539772746065670170724035390032924941508059476760860"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1.31967147922506983633057880705568938915596952835758357524355",
     "im": "1.88109078232547977121777535175338362979866193812334057716171"
    },
    0,
    {
     "re": "3.95117641081822618527938620532491174465560863217085735867050",
     "im": "-5.64056749315543135376123928023533770815908207323735917052930"
    },
    {
     "re": "0.00112925409610188101739368598296564747042625082898380767735317",
     "im": "0.00000280183249042605068041362750360759049075030773476180168538411"
    },
    0,
    {
     "re": "0.505577390260588253797936656147688170176757029796520230652780",
     "im": "0.708748497077138140411131834685885818734484819555325173055222"
    },
    {
     "re": "-0.000000000266619310349185060399832105278498373480712782275542979917508",
     "im": "0.000000000395769505601289701259171148401820683053933251496436513135603"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   [
    0,
    {
     "re": "-529767.426058686488065032311588596507956991321215632611136902",
     "im": "27.0857885875576920167707243611576522685872570075330537355955"
    },
    {
     "re": "252.083536790629152367500017506672137995464954299277370726230",
     "im": "3.45494656282587701252060360419849991206670830834032946161805e-84"
    },
    0,
    {
     "re": "10949648.4235028210619535084688206971111840564712836699384382",
     "im": "-2.60406540353974123486828402844360162136315081397389606068887e-79"
    },
    0,
    {
     "re": "9843759.17126274265026944758265907693904772703022218707976084",
     "im": "-2.34096895479067277060964122017802373327498373736343902950856e-79"
    },
    0,
    {
     "re": "107861.884657176276331749483778642315810607915879112582406473",
     "im": "-201.662708880996231742397675302105012314652575404729724994324"
    },
    {
     "re": "30931.6715807895769679207598726541771141664565959784822082576",
     "im": "-56.1131931225582429724621193646987971345087237683048078406810"
    },
    0,
    0,
    {
     "re": "-107861.884657176276331749483778642315810607915879112582406473",
     "im": "201.662708880996231742397675302105012314652575404729724994324"
    },
    0,
    0,
    {
     "re": "-43832.1739842601888942172615672959131280322434127707352356103",
     "im": "86.4872067312157483947801401311832641040573297890341618765564"
    },
    {
     "re": "1441.51774499063232884967766436488920523766548291635431800541",
     "im": "-6.20066276191023597766406434272771174007436276637174006721553e-84"
    },
    0,
    {
     "re": "52.1926666488590599180056507642408056403756731366611900080291",
     "im": "-1.24211160535919239827525223564504325376051641312014972715189e-84"
    },
    {
     "re": "-601.848811893176913034597612556432061976665681760177557254081",
     "im": "1.03659695855938287387889002001279524404083777491425454485557e-83"
    },
    0,
    {
     "re": "-484.030347317212741019668234192875420275754102404072252841265",
     "im": "-3.63975956817414149629021186891470563115958772991555885518826e-84"
    },
    0,
    0,
    0,
    0,
    0
   ],
   [
    {
     "re": "-10606.8886316940133094470210793740553409006255611557457476445",
     "im": "-28185.8805621938251782673653453780129397376465807986048993635"
    },
    0,
    0,
    {
     "re": "-180.571265723264999293003193072901336666598366930460750164888",
     "im": "4.32940565748652402780638646594499092550384063074052673077067e-84"
    },
    {
     "re": "672.735388729741219201509972770008354582186699647727265076351",
     "im": "-1.61279135653552165196625904077146450258934631290192729626068e-83"
    },
    {
     "re": "-380.061201377966915910855197548990166489721863621206370123602",
     "im": "9.11046746901932021117576514933574476376893859394321678723392e-84"
    },
    0,
    {
     "re": "-672.735388729741219201509972770008354582186699647727265076351",
     "im": "1.61279135653552165196625904077146450258934631290192729626068e-83"
    },
    {
     "re": "-1768.54427027788904687476974690694359797300776324891632831082",
     "im": "-4707.11496123708032350487389809233035553884485351649810232523"
    },
    0,
    {
     "re": "5301.85320404207526945634427161138643574636038750355020497763",
     "im": "14088.7109639300060461271446639716387960996477928037178680389"
    },
    {
     "re": "-0.0561196980537955734918416297259792604902204846947370252339412",
     "im": "3.72372778478345576262488018429002644601105020719633538931492"
    },
    0,
    {
     "re": "-663.573689304466392053425127953292580137297106122490664227845",
     "im": "-1764.91222133030273264958669794609503548923578906789625501250"
    },
    {
     "re": "0.0000245485584617333652756719287778460629436593328787166617863955",
     "im": "0.000525990725503163567124773113098904627932309232828047358310650"
    },
    0,
    {
     "re": "0.235363945807533303228331344472957885280235582588853790242817",
     "im": "1.35257804473609678823673332085742479904898685818012966591887e-88"
    },
    {
     "re": "1.76969413917325880483734431203586138960342638294058125109794",
     "im": "1.33025798913858626529260516912632335289624256361854512443704e-87"
    },
    0,
    0,
    {
     "re": "-0.235363945807533303228331344472957885280235582588853790242817",
     "im": "-1.35257804473609678823673332085742479904898685818012966591887e-88"
    },
    0,
    {
     "re": "-0.638042742548392804595877079089331174597305065048054752954940",
     "im": "-1.95600463735255176690046542848723765790166470900122700474724e-87"
    },
    0,
    0,
    0,
    0
   ],
   [
    {
     "re": "35589.7007742692880565121807141578057974393198439002830451979",
     "im": "89014.4260357381929508401670856544758704798955309679912269231"
    },
    0,
    0,
    {
     "re": "-348.928543691507307900682163494051537251384560563970170677091",
     "im": "9.91978524715214601234578437636331016024088721990545324185617e-81"
    },
    {
     "re": "1321.14266937556658767245363457231138953262955259448434355160",
     "im": "-3.69565946203816948906213021136647252859902972336352174877395e-80"
    },
    {
     "re": "-752.058688812282489634989995208020676378735697604495934364865",
     "im": "2.08784577922004663554831543046309679318034361325956029353265e-80"
    },
    0,
    {
     "re": "-1321.14266937556658767245363457231138953262955259448434355160",
     "im": "3.69565946203816948906213021136647252859902972336352174877395e-80"
    },
    {
     "re": "5937.77690770310160706960129052855925573092795910101249553283",
     "im": "14866.9464555425653144781856075789567778701128520717490529255"
    },
    0,
    {
     "re": "-17788.5137228582193072328465751528109533705016164244277680423",
     "im": "-44494.0672513961677356520481650221997594753714160045567341539"
    },
    {
     "re": "-1.83386028385848608613357917518250035822607747606200095130073",
     "im": "-12.2956346437287219271984387627221960027002554175699146900829"
    },
    0,
    {
     "re": "2226.90112879955284090512077642423205176016291724914660845914",
     "im": "5573.07345753741250457549281625324591105889240995153434131860"
    },
    {
     "re": "-0.000227785754567511964817402474943295309561579874923132501530420",
     "im": "-0.00173680520182084085802996514753805687202626327968140473817469"
    },
    0,
    {
     "re": "-0.789286364528665553782532274087863260029517957470392370031008",
     "im": "-1.29409436946490939337718398838118226886513159940106720847416e-83"
    },
    {
     "re": "-5.70697528125739583993843159967104138444149212297323767434538",
     "im": "-9.72888334102155535892322730006335931072626530095727467652242e-83"
    },
    0,
    0,
    {
     "re": "0.789286364528665553782532274087863260029517957470392370031008",
     "im": "1.29409436946490939337718398838118226886513159940106720847416e-83"
    },
    0,
    {
     "re": "1.42028748761007791777831808689917670607770229696352014178632",
     "im": "3.50787726147291411220640874140170302942527727243980314501095e-83"
    },
    0,
    0,
    0,
    0
   ],
   [
    0,
    {
     "re": "-399794.992017222103083866518048970894556894462437142568361068",
     "im": "-2.09551437222873981892515204756448266035562040784144500357864"
    },
    {
     "re": "415.997834054697052125962685414359615922241909970626211306286",
     "im": "-3.53841259793980439155263157358793968564241519289750119251288e-84"
    },
    0,
    {
     "re": "5013100.07830163949226494549775915722052444403834611426058622",
     "im": "2.59675890183041077874467713413652694771758732219802354112443e-79"
    },
    0,
    {
     "re": "4508770.48176563157899546990246766435657884735975873260401723",
     "im": "2.33439990085911295453418433212906599070461894098968967363570e-79"
    },
    0,
    {
     "re": "45945.3232917293723476234082011501441814121888506644629168805",
     "im": "33.2200925646470834063526461144346155640171748255282417234382"
    },
    {
     "re": "9899.25444602051010093637648541963087944097741009737045673370",
     "im": "5.34518879949108885665405035953744688889760539196627508671737"
    },
    0,
    0,
    {
     "re": "-45945.3232917293723476234082011501441814121888506644629168805",
     "im": "-33.2200925646470834063526461144346155640171748255282417234382"
    },
    0,
    0,
    {
     "re": "-14578.9665322233995134113448275484211145383493632975822210623",
     "im": "-14.3029616885014959398219614484312728280751369234884632996816"
    },
    {
     "re": "-2849.52244009908548801538300338901910134282299872170184810259",
     "im": "4.55473295291105998505336200390694946138868276629481405397810e-84"
    },
    0,
    {
     "re": "23.8820999711259632727964213924835421428547968972539575915085",
     "im": "1.23839391307651746043371908874550871501202724281492943522932e-84"
    },
    {
     "re": "1478.51152312177699436511890361914082630493386863009884199138",
     "im": "-1.02804825522833633212747580514397143931620817572690327391389e-83"
    },
    0,
    {
     "re": "-1044.60111449394970213109279808892977478847561397503567315032",
     "im": "3.30673026699386286616375592981811967262228235866853610840028e-84"
    },
    0,
    0,
    0,
    0,
    0
   ],
   [
    0,
    {
     "re": "-137901.296651354856813844588201323239681494627252499775746749",
     "im": "-32.0461309275662660518786701277486320602016603009852792406393"
    },
    {
     "re": "711.435208749522507688463179837785616109018647415790089444710",
     "im": "3.04017308572299207952884285236758669611113555468645873988342e-84"
    },
    0,
    {
     "re": "-6486726.27455334903224286343694261445996906003708786023505863",
     "im": "-1.91312397928369998730222035661390751839890448687997035610003e-79"
    },
    0,
    {
     "re": "-5830746.84121600460694432028830485831569628955803845891179078",
     "im": "-1.71983038551014030347031358195698829331226547662032271392237e-79"
    },
    0,
    {
     "re": "-63139.9910551661817901668756543754197182444300790930205200742",
     "im": "229.691440904928747593148552604606376401356991279515261044250"
    },
    {
     "re": "-18485.5488120957775838305387049200416415623232842221613992731",
     "im": "65.8821528306950977228964377449965839570473328568069413127943"
    },
    0,
    0,
    {
     "re": "63139.9910551661817901668756543754197182444300790930205200742",
     "im": "-229.691440904928747593148552604606376401356991279515261044250"
    },
    0,
    0,
    {
     "re": "28855.2885995059826174992233073764749509054421173192922567619",
     "im": "-98.4796890577689047208485631153867250103790363464218660215338"
    },
    {
     "re": "-131.398370913904518895953271760530519271164797880914871059028",
     "im": "-4.49472201142164393076980872358880390542570422285815823830779e-85"
    },
    0,
    {
     "re": "-30.9835068065901519944268890841941756424912531849259662693524",
     "im": "-9.12739675807929492193514956465050757560870381705996570135328e-85"
    },
    {
     "re": "-4.75408172678547737533102548366823194367051430144722674317060",
     "im": "7.41991249164008179231470097695384819821750324502273635123243e-84"
    },
    0,
    {
     "re": "-376.750472771220305458480346515518349459591521720263063720233",
     "im": "-2.07636795305039482183168831223401229359645180208275862621552e-84"
    },
    0,
    0,
    0,
    0,
    0
   ],
   [
    {
     "re": "-30092510786.0554961899660180977857374472638350870072384472605",
     "im": "-29149904.5460455655252890654202685563026667243147159603223346"
    },
    0,
    0,
    {
     "re": "471312.747192013483159636990961068673826311943722143199905859",
     "im": "-3.90537655642120345418952827572790099964736067098131512589832e-77"
    },
    {
     "re": "-32823523.9484667355618880128545460124614857070063648425731671",
     "im": "1.45495909028281818373207525574243219772162514793770201311949e-76"
    },
    {
     "re": "26876813.1776529543445683141559937866582425116635624200575867",
     "im": "-8.21970707870819621365704574687185308773889131180469655813760e-77"
    },
    0,
    {
     "re": "32823523.9484667355618880128545460124614857070063648425731671",
     "im": "-1.45495909028281818373207525574243219772162514793770201311953e-76"
    },
    {
     "re": "-5017626530.14405746827617543731811777241069851830625430364029",
     "im": "-4862218.51379129508755768365081706988061609563893379018569589"
    },
    0,
    {
     "re": "15041205368.4253518851813323332415656166600776068305292335171",
     "im": "14572200.3130913317986058840309316794242477503991959770209374"
    },
    {
     "re": "-6.33795749288368503938406049091508886366424304037891922887507",
     "im": "3.08563905268715909893640142176378215220705434444822588163988"
    },
    0,
    {
     "re": "-1880175858.44255189410902867475124159735088524271567432235993",
     "im": "-1816918.92837504309368599363585400463741575660656747556459825"
    },
    {
     "re": "-0.00137833341050275598919846608980869440717365213210077936179237",
     "im": "0.000435858262947165392865316438035084539780325403613315683820189"
    },
    0,
    {
     "re": "664720.092267042369395403982694538245195765413145983168760380",
     "im": "5.09051317962418798300024122758627085002053968027406958569538e-80"
    },
    {
     "re": "683233.553413966266389531089271558789501209718535060632241777",
     "im": "3.82627237739055187628781433955790567811048699166283600839723e-79"
    },
    0,
    0,
    {
     "re": "-664720.092267042369395403982694538245195765413145983168760380",
     "im": "-5.09051317962418798300024122758627085002053968027406958571342e-80"
    },
    0,
    {
     "re": "-269513.011018421874516899378852588194034699022738748410941244",
     "im": "-1.37948441849337456098941834006174591070129268095039144132451e-79"
    },
    {
     "re": "2.99999842070417437794989030264343723095042450376319526437929",
     "im": "-7.53796585613837427206112612349731678871187360553642310045412e-85"
    },
    {
     "re": "4.96852830000000000000000000000000000000000000000000000000000e-135",
     "im": "-3.34780257203301024023489905193327797143768581990265727524847e-135"
    },
    0,
    {
     "re": "1.40000000000000000000000000000000000000000000000000000000000e-135",
     "im": "2.36698747619903901838417608681367147702788378553517603076213e-135"
    }
   ],
   [
    0,
    {
     "re": "265650274049.960341613877744575914569599680323850103434787850",
     "im": "-681831.264765677920771494214984855998308779344694392344334892"
    },
    {
     "re": "-664930511.316036519229847839334295090912297309761905033263720",
     "im": "-3.60045256392263926553712384175047286154550617624272250053475e-77"
    },
    0,
    {
     "re": "-4215777591877.68292226866853611032479163432999105700640548050",
     "im": "1.71674655743266275302951541625966856802307555751014235302618e-72"
    },
    0,
    {
     "re": "-3791120811549.45795177987708341645016934604674037588706673834",
     "im": "1.54327492047175478175821572368595785244922148128972987545902e-72"
    },
    0,
    {
     "re": "-41165011807.4245718678901767986540120008311760440813713064827",
     "im": "4886990.46461690951723534771596389925955782229136098367824801"
    },
    {
     "re": "-10832918513.8763346070503014335648924840530946455190571526775",
     "im": "1401742.27474346589410416882918047306857590988693141690494685"
    },
    0,
    0,
    {
     "re": "41165011807.4245718678901767986540120008311760440813713064827",
     "im": "-4886990.46461690951723534771596389925955782229136098367824801"
    },
    0,
    0,
    {
     "re": "14531343060.8045698985884966216556026845192182944937472053124",
     "im": "-2095286.00671334681174347331525604241151362415401656933874395"
    },
    {
     "re": "1058093720.20144196173196477526400081788127721006243057312709",
     "im": "6.69968768542453269074386927925787663105161722710326747231955e-77"
    },
    0,
    {
     "re": "149049505.573511325472567467992548645761592295107956840322049",
     "im": "1.13181454818481866409182999905408961137388565340962923370446e-77"
    },
    {
     "re": "-565082290.955648137685728857241705495393075301416755337113655",
     "im": "-8.21064419421517837297073641708390090834916849792342976820131e-77"
    },
    0,
    {
     "re": "669975755.017963757277363767030424738479999747549620789804032",
     "im": "3.85408123041164060216004896160532641349153898001059840005179e-77"
    },
    0,
    {
     "re": "188094980.533365378783200701877935998292996382857841835539998",
     "im": "3.48097655770361417516241422608694064349317879941566117153460e-78"
    },
    0,
    {
     "re": "-188094980.533365378783200701877935998292996382857841835539998",
     "im": "-3.48097655770361417516241422608694064349317879941566117071726e-78"
    },
    0
   ],
   [
    {
     "re": "-94328972.7935164913572152716251149218918724116169932596632261",
     "im": "-170479.515681983964866559454030901511635092561835504654211755"
    },
    0,
    0,
    {
     "re": "1487.02964754760917817894694731888533980161729918010289556610",
     "im": "-1.22841014386012995599822567427942815369320773379919301722635e-79"
    },
    {
     "re": "-19078.2760356847074422457918804861041193754589118077849582444",
     "im": "4.57647705393767049872991408370399139899660133839303481935217e-79"
    },
    {
     "re": "14409.8672476465767529486655257183366866679893173549952247055",
     "im": "-2.58545427413843513537412710459716920258920309050940622683034e-79"
    },
    0,
    {
     "re": "19078.2760356847074422457918804861041193754589118077849582444",
     "im": "-4.57647705393767049872991408370399139899660133839303481935360e-79"
    },
    {
     "re": "-15728424.7638401625619929944576950220488771041615035264653739",
     "im": "-28426.4953486515008375280064968268875774934543730533066662430"
    },
    0,
    {
     "re": "47148663.6975242640532877934955901280639268027893143887126811",
     "im": "85215.1038904912599889733959331930575059962586604838722811888"
    },
    {
     "re": "0.334521809576549267703839098620690858404051845821461015628642",
     "im": "0.00462882589789658925331390884474945375516862780506967502712945"
    },
    0,
    {
     "re": "-5900657.43939806458372755328365302235654096610224512849560524",
     "im": "-10663.1869831929685069088518532463278802244037951850622070543"
    },
    {
     "re": "0.000110134955775313031176001076780214869410150152900979009400133",
     "im": "0.000000653839279608899938675774387906576053633246308995794342836772"
    },
    0,
    {
     "re": "2084.87527794211338221914206627606799565515798864752906345579",
     "im": "1.60118595702916689361541814117076278756429563988493917429464e-82"
    },
    {
     "re": "2142.94215676271964477495695894650196417818385895435126406506",
     "im": "1.20352889783756657465758517420814495541026638663646568560061e-81"
    },
    0,
    0,
    {
     "re": "-2084.87527794211338221914206627606799565515798864752906345579",
     "im": "-1.60118595702916689361541814117076278756429563988493917429782e-82"
    },
    0,
    {
     "re": "-845.330775987908450106584195571463084261966232913329118217272",
     "im": "-4.33907793165833852218343832503944537650018263717210075247256e-82"
    },
    {
     "re": "0.00169648313957233820292149309432507770763862458851251701323442",
     "im": "-2.36506197994000269444781623018774617040594970162922125952646e-87"
    },
    {
     "re": "-0.00169696213825767823405784910383904526730863184329750549243144",
     "im": "2.38971529763171249771139997773283355063743358556230020888248e-92"
    },
    0,
    {
     "re": "1.20583300000000000000000000000000000000000000000000000000000e-136",
     "im": "3.27744711138364408676047808553086878709840864185171204368541e-137"
    }
   ],
   [
    {
     "re": "126430251213.234987925997787341225653185542529447453157845508",
     "im": "69905979.8208726257471144673578969748423922009067081259550160"
    },
    0,
    0,
    {
     "re": "10523864650.6211554747817525685975187029541951623872729563730",
     "im": "-1.73153402600609394363931363173876964157987829863107207759256e-76"
    },
    {
     "re": "-40610459882.5934212119255629169843429751683392069795848674675",
     "im": "6.45090375776917675696500504602368090587599229199033594196545e-76"
    },
    {
     "re": "23269642151.7655522002978406099194228214182110265311643005570",
     "im": "-3.64440747592948089917680627492723023570659541301291901168046e-76"
    },
    0,
    {
     "re": "40610459882.5934212119255629169843429751683392069795848674675",
     "im": "-6.45090375776917675696500504602368090587599229199033594196957e-76"
    },
    {
     "re": "21081019545.3054698080829447389744736568229944790757922352007",
     "im": "11651883.3802006552860498603080062899618437814714134265449172"
    },
    0,
    {
     "re": "-63193937671.9659439779678353226997151816093865180308336432582",
     "im": "-34938820.3357644931911253113921754112609856382219089380065276"
    },
    {
     "re": "-6710.82206075239028690738620501853310013097581740134816527877",
     "im": "5.95648285483046513149952658072769000465386068887047705020501"
    },
    0,
    {
     "re": "7951152405.49535254957684611800528556422187153850906287009163",
     "im": "4390122.71628711766505239649707731325802464701933023595689520"
    },
    {
     "re": "3.78877606132777026348473045934585657432435295704280599377611",
     "im": "0.000841375879048480544458778024856684354770254076703680252045070"
    },
    0,
    {
     "re": "-2789071.73998597232392556417513614092946068790144595618970547",
     "im": "2.25557262156357472973151695467367527465672763587975510835845e-79"
    },
    {
     "re": "-2045905.30587781932048273734338302083701015092191138004720115",
     "im": "1.69570285514816080602036018001759216834526510594425687235889e-78"
    },
    0,
    0,
    {
     "re": "2789071.73998597232392556417513614092946068790144595618970547",
     "im": "-2.25557262156357472973151695467367527465672763587975510835843e-79"
    },
    0,
    {
     "re": "-2741446.52624003984780380684264299412052128849373844038693337",
     "im": "-6.11323470634752512100453395758169612316961346521690772908763e-79"
    },
    {
     "re": "45.4555292434307802233352245524753939400109405665616593471126",
     "im": "6.65790651540302249737984295941808894253154995933709029743351e-90"
    },
    {
     "re": "9.99717763488023568931142389828254061172972695317482285096137",
     "im": "3.10102415027492910860134851946893847106400968204144958725157e-91"
    },
    0,
    {
     "re": "111815511.781046020812481865499402208887092488432824052746452",
     "im": "1.15522644473935342828056119028530866233598937081795958882575e-83"
    }
   ]
  ],
  [
   [
    {
     "re": "11.2328779670013157421269663275513303623957873270662811792062",
     "im": "-3.08997752154377159887608378818710793861812712544411484380140"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "5.43343816564450365259774441345545969413802987373048754610626",
     "im": "-0.502454498789930929837330263417630387635222051735199613793646"
    },
    0,
    {
     "re": "-5.61399908685837123131556157861269243247660655005116493718095",
     "im": "1.54436570374891920137537726154135713915346300735134453093035"
    },
    {
     "re": "-1.77988926521836696048546507660533566669822376207067889694739",
     "im": "-0.00628811817564171098131903507693693722179450444227139023423539"
    },
    0,
    {
     "re": "1.03695733956633228197333109439319326159783476530940206139748",
     "im": "-0.191897901412653544327746053828263568902305485575428714460995"
    },
    {
     "re": "-0.000281860031457061872905980069610721659197556574915641153230854",
     "im": "-0.000000884962428834797679963713199381765034343391796774499514995215"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   [
    0,
    {
     "re": "-0.00152008929045731145119394139099044140723152343771756303554988",
     "im": "0.430241053022704668882853857967614875386189344582809554669340"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "0.0109760858794877503908286905020138435822781668106538244318591",
     "im": "-3.10663510130891680564713183032914789890515195512931401995333"
    },
    {
     "re": "0.00312968548359352390030219439813961020345928788380252103712002",
     "im": "-0.885815844203505104792796238202294002755413333770438360974489"
    },
    0,
    0,
    {
     "re": "-0.0109760858794877503908286905020138435822781668106538244318591",
     "im": "3.10663510130891680564713183032914789890515195512931401995333"
    },
    0,
    0,
    {
     "re": "-0.00470623046417524209278685621698710257754704443704389575261358",
     "im": "1.33203592932697595351326334451585514831064235266418692928227"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   [
    {
     "re": "-25.5956106402075017743527268232924429336733454212732794381609",
     "im": "0.956393690307882241703792973054407919944347590404486964186078"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-14.0540224414012833203718694293370553283088772341488519746988",
     "im": "0.124830089502204417866680214289731938918552162682107531838911"
    },
    0,
    {
     "re": "12.7917850132776718234825025735713090793358349795958359613714",
     "im": "-0.478006685537910330450811961061835943226543946141238000042865"
    },
    {
     "re": "4.89196719395758909932212791189614973346828398203157985856968",
     "im": "0.0172837300919748724061232070419756972649089381993472916434453"
    },
    0,
    {
     "re": "-3.18814536551349049267350319261931279173471771907213098144292",
     "im": "0.0541483540492056768632736297393848917981641289715255992367195"
    },
    {
     "re": "0.000695335339457720305310781877163649525056763165694490395646839",
     "im": "0.00000243243707167736913614059894699665816559343659522166341633275"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   [
    {
     "re": "-20.8795075745731156201812627883347275473103424866207570818309",
     "im": "0.335131471127488948368468678017177939069732226118858160865169"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-11.5868913647492790093420376460570281205848858958438982753812",
     "im": "0.0272176630925265497974940354657122144328426915393400926689798"
    },
    0,
    {
     "re": "10.4348090528815353045429642467390482206635300012988822539111",
     "im": "-0.167500547631100426838158866242516870786906339789209689327489"
    },
    {
     "re": "4.05176707264812915042764729780679937418877069034962450257071",
     "im": "0.0143152959413707125307785670800444635873977498812634719773565"
    },
    0,
    {
     "re": "-2.66108076830649172426978098881830138238677662273477163993857",
     "im": "0.0161488866971850109349522174636315312257616448232290802446958"
    },
    {
     "re": "0.000571099185386241070347476101432568190184196718131384603925381",
     "im": "0.00000201467254779630628546435797521117975258137834073461756201880"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   [
    {
     "re": "-7.90709705234989863526905851987640759180025228543411012275195",
     "im": "11.2857990908058408090047748267985256142243572837044336588068"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1.31966659845000744415738730840501755997011663495018749110722",
     "im": "1.88110496604469642219402964390768219304254805225853586485151"
    },
    0,
    {
     "re": "3.95119050771316848009218175882063722500947269291696980989594",
     "im": "-5.64061987775752767023706564327539182229852965828247501452416"
    },
    {
     "re": "0.00112511457835440271179810975196911701300130213835595816683716",
     "im": "0.00000278133779695633098512243401606709867232362757569840872655424"
    },
    0,
    {
     "re": "0.505577564416527647480756373280265639323454592478943184125196",
     "im": "0.708741575669837921748282050182209041303067446751815949188751"
    },
    {
     "re": "-0.000000000263694567509230092348132841983332329959065492624411801054951",
     "im": "0.000000000391433396041942692968710604020745352342877709382938506355966"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   [
    0,
    {
     "re": "-533668.034237074928151099695363224081829340574039184090147045",
     "im": "27.1900418395698170886051957583310349436193546058949767520692"
    },
    {
     "re": "253.008238419001710631738013227488647526107705910426945522804",
     "im": "3.45648333675169103651565195352647902074061467450695263117739e-84"
    },
    0,
    {
     "re": "11030331.9579950083909924050431876224510760757296953288306843",
     "im": "-2.61832670042265107267842370912791315651350230757819769818488e-79"
    },
    0,
    {
     "re": "9916288.76440235201136372059906356872085550298086204800415579",
     "im": "-2.35378856582641483069403351666462294647697411299030247881314e-79"
    },
    0,
    {
     "re": "108650.982239986751842528127966448459278695734809765886337595",
     "im": "-202.413564605038809295859211909719487638471526046324812556580"
    },
    {
     "re": "31157.5479886711904302378846444460223294234105437188144279995",
     "im": "-56.3277249587080871310320741255481039026056598852871237987061"
    },
    0,
    0,
    {
     "re": "-108650.982239986751842528127966448459278695734809765886337595",
     "im": "202.413564605038809295859211909719487638471526046324812556580"
    },
    0,
    0,
    {
     "re": "-44161.5666500466659950184698863050113156238412634325111122244",
     "im": "86.8090037051283994584436118052966333789108494712828804157558"
    },
    {
     "re": "1446.80909795812009458953788461400237574961414396020658717727",
     "im": "-6.20752196006820068924195411423825768933562185109544420013249e-84"
    },
    0,
    {
     "re": "52.3841766798602086510314222412575450195245712411212636881028",
     "im": "-1.24432530218901501550551387495662600670265247592760251032070e-84"
    },
    {
     "re": "-604.058270769394754434795544252606389736895450154803466598463",
     "im": "1.03864554061634715492192824413458755839732349658254032499305e-83"
    },
    0,
    {
     "re": "-485.804762253143347267378412893628126577481866134326149189407",
     "im": "-3.65433491593472165518542716869429778189772658806942538882936e-84"
    },
    0,
    0,
    0,
    0,
    0
   ],
   [
    {
     "re": "-10646.1322858155078480449280923446894446974139618832015922934",
     "im": "-28289.6018059160853764283830977359830644538420319123100293545"
    },
    0,
    0,
    {
     "re": "-181.235529614807435380830587387706433900647933995061182129469",
     "im": "3.68386968221496733373863793437328322385423845242417788093443e-84"
    },
    {
     "re": "675.226395587636791802288837798215951045018247524694525848494",
     "im": "-1.37272498855547885871918339574958935161805960043829086273856e-83"
    },
    {
     "re": "-381.472774591335960040863159156303730930257073951467182013459",
     "im": "7.75537628365004716108142008642312008369493721263794467707635e-84"
    },
    0,
    {
     "re": "-675.226395587636791802288837798215951045018247524694525848494",
     "im": "1.37272498855547885871918339574958935161805960043829086273856e-83"
    },
    {
     "re": "-1775.08497391568203181956458968450229915980409687215904777856",
     "im": "-4724.40183221984257054076862388014389835465306038350190504812"
    },
    0,
    {
     "re": "5321.47500112449511182111615703706519061819087134875110152599",
     "im": "14140.5715945801079523272030490033135053070909727956922828539"
    },
    {
     "re": "-0.0560821515004678571542948426857710916870091037029187593089332",
     "im": "3.72372653257998071668831454294729121531915212045649952146684"
    },
    0,
    {
     "re": "-666.026448121873583913989791822761166146173643228290820815420",
     "im": "-1771.39479627729114852632524843335475083625324349200638043610"
    },
    {
     "re": "0.0000244635122629199822432218260690624820195649375680392359453829",
     "im": "0.000524061091815002880722900967393564076883890607475241633831947"
    },
    0,
    {
     "re": "0.235363545701530706028728678883029834819583983419726401522146",
     "im": "1.03421608680684375735958297678984243796551459815645886843018e-88"
    },
    {
     "re": "1.76968869096052662705041007753209253734934404264392949464458",
     "im": "1.24764328588130125848556653599224072090238077356088877610641e-87"
    },
    0,
    0,
    {
     "re": "-0.235363545701530706028728678883029834819583983419726401522146",
     "im": "-1.03421608680684375735958297678984243796551459815645886843018e-88"
    },
    0,
    {
     "re": "-0.638041183015492279882134235859474923959722880482065822479460",
     "im": "-1.70327827437993250039250483862560591657257069246004694767102e-87"
    },
    0,
    0,
    0,
    0
   ],
   [
    {
     "re": "35721.2961589951064609085346664835132642408614505338003108827",
     "im": "89341.9667399558755089289975175104264651850592959430233847829"
    },
    0,
    0,
    {
     "re": "-350.211772066255814516482483269508567411081410078582906054617",
     "im": "9.93065666177071470857550084795234346715141288917486348877164e-81"
    },
    {
     "re": "1325.95470521098328722468453652668889901078840263363774785759",
     "im": "-3.69980239401602294982052050608883103520178044281347965850905e-80"
    },
    {
     "re": "-754.785497331887839129157789979922321955959821988467173282870",
     "im": "2.09021079444206035000877550004278593092741588779286225209087e-80"
    },
    0,
    {
     "re": "-1325.95470521098328722468453652668889901078840263363774785759",
     "im": "3.69980239401602294982052050608883103520178044281347965850905e-80"
    },
    {
     "re": "5959.70976800552814349843207161758411927307982797654124063377",
     "im": "14921.5365084672817577456086989846469200963274760301785680335"
    },
    0,
    {
     "re": "-17854.3113300662681214642441401744675929951477109193344371159",
     "im": "-44657.8376381411945606230787192284019822139986229219305132860"
    },
    {
     "re": "-1.83397955839521020993379930164723450633909113086920362044760",
     "im": "-12.2956036268130319011680346600777890727627003682478905230135"
    },
    0,
    {
     "re": "2235.12592768428101350378607810013258310388915453512014276651",
     "im": "5593.54473660346463270937561628639835170032641268887431505605"
    },
    {
     "re": "-0.000226967172239652108695368306044645046563429964926833545174028",
     "im": "-0.00173042982743624600726404362509230545645076530475473936431819"
    },
    0,
    {
     "re": "-0.789284862135906792927288249504793838805663306674230946142518",
     "im": "-1.28990036955509596580568242604082250477527126181776439004936e-83"
    },
    {
     "re": "-5.70695709554922488425957826343226453474946205009533430992916",
     "im": "-9.69749090060068686703583692531275920674689773573111908745060e-83"
    },
    0,
    0,
    {
     "re": "0.789284862135906792927288249504793838805663306674230946142518",
     "im": "1.28990036955509596580568242604082250477527126181776439004936e-83"
    },
    0,
    {
     "re": "1.42028654490289164214809471648329816324862123865831505277310",
     "im": "3.49634508788149482769015441653363967502340431346655062895958e-83"
    },
    0,
    0,
    0,
    0
   ],
   [
    0,
    {
     "re": "-402743.186276333971396945902895619013088832024892027315345343",
     "im": "-2.11610835398439920170841937178921522426790925878431922755785"
    },
    {
     "re": "417.528868105094184195394057359038912856609406873088382047402",
     "im": "-3.53756351716696555241598408608267196967766419330325022231557e-84"
    },
    0,
    {
     "re": "5050050.88061375435786663640013904942783147467928702596690246",
     "im": "2.61071501675412546217526335398062500787727240336185926709717e-79"
    },
    0,
    {
     "re": "4541994.29563928620559763362356237138483255306925844261477398",
     "im": "2.34694518592504167513377294705183795708018045592501214469449e-79"
    },
    0,
    {
     "re": "46294.0799934560713306962153828014145187247869347603825587272",
     "im": "33.3684395964996402633696106990111737890581203590284618849876"
    },
    {
     "re": "9987.02457478334297625281835844329650730902523530134226751013",
     "im": "5.38756910773161307400559142003446636651752438930480825348876"
    },
    0,
    0,
    {
     "re": "-46294.0799934560713306962153828014145187247869347603825587272",
     "im": "-33.3684395964996402633696106990111737890581203590284618849876"
    },
    0,
    0,
    {
     "re": "-14709.6398877914154678639749922425085508292572049595118582332",
     "im": "-14.3665440125203917595752038618613202908222316116209296373851"
    },
    {
     "re": "-2859.99184944753619489754024079999026027399862933813632588791",
     "im": "4.54740710015891877578937786452794149710074936675223911602773e-84"
    },
    0,
    {
     "re": "23.9698328993811073040551646369194744792616240937999054437783",
     "im": "1.24047408220965443546806447740708511756940659132763060184655e-84"
    },
    {
     "re": "1483.94606593930615914821452031238778305276092564562195782235",
     "im": "-1.03006609262415258524438560021966662401592365854096483186115e-83"
    },
    0,
    {
     "re": "-1048.43601578193765487066236619773625703483766048681115715413",
     "im": "3.32387288089586946416087737491516520645712399410177227070043e-84"
    },
    0,
    0,
    0,
    0,
    0
   ],
   [
    0,
    {
     "re": "-138912.780234085903471718171533028295583139087073047892558404",
     "im": "-32.1634148869334981562264100335230051594403318268208381868363"
    },
    {
     "re": "714.050706906505224367714857068417170982924409038160696387442",
     "im": "3.04335154027528106375764738988516938950387484180718466285170e-84"
    },
    0,
    {
     "re": "-6534686.67029542301330213402207441107721700921276640310366327",
     "im": "-1.92373168396900844590144389902539377313746541745881825613768e-79"
    },
    0,
    {
     "re": "-5873857.26269614648163129052895966031675804484698187838660750",
     "im": "-1.72936573770079743628655764132132996808488426832537182825666e-79"
    },
    0,
    {
     "re": "-63606.2572820195271503051758439168059311818884411239064690408",
     "im": "230.536138701316598174560309265310228980621725681179348087095"
    },
    {
     "re": "-18620.3990828629748958774734796403575088729673352744576483158",
     "im": "66.1234983809371532697730502741827941008130488882438157811570"
    },
    0,
    0,
    {
     "re": "63606.2572820195271503051758439168059311818884411239064690408",
     "im": "-230.536138701316598174560309265310228980621725681179348087095"
    },
    0,
    0,
    {
     "re": "29061.6928914938078968297648636662461393517158093607431631654",
     "im": "-98.8417022793329544513609998571490489503995940001159811543750"
    },
    {
     "re": "-131.882175487525399773500399991454618621116054297456858403178",
     "im": "-4.21152074577978305754245228027589109276182152406373625762220e-85"
    },
    0,
    {
     "re": "-31.0977313347009384998032609360959173899607057057372301343842",
     "im": "-9.14428787981625633470562253958761847174263658903772487011761e-85"
    },
    {
     "re": "-4.77235605232799141069172549802880835995436071988222336747072",
     "im": "7.43474247226688727361626970148169543935885416059199964008254e-84"
    },
    0,
    {
     "re": "-378.128419056239454743906462012675492236972638615364124653201",
     "im": "-2.08331363147930447190787532051709223934248078009988409175623e-84"
    },
    0,
    0,
    0,
    0,
    0
   ],
   [
    {
     "re": "-30425797478.0269987957576007109290391542499294081222923728620",
     "im": "-29364773.2560575514874255897623237646030681154251044943838974"
    },
    0,
    0,
    {
     "re": "474793.605800652341932279360156305035963295283149587198783632",
     "im": "-3.92329485192023498214953140014791212116354496661986971489170e-77"
    },
    {
     "re": "-33065567.1659594758112037406302389927763940164871341610054657",
     "im": "1.46167178447243274723096413900069799398429824580406991777948e-76"
    },
    {
     "re": "27075017.2950638965872723148636962003089705492747287259436264",
     "im": "-8.25772824147656946226108407598183174862496699555165217162390e-77"
    },
    0,
    {
     "re": "33065567.1659594758112037406302389927763940164871341610054657",
     "im": "-1.46167178447243274723096413900069799398429824580406991777948e-76"
    },
    {
     "re": "-5073190599.51802785306363663973017183899104365334807772981831",
     "im": "-4898044.31926050929518366706049831806007404173697233563436440"
    },
    0,
    {
     "re": "15207811521.8195286214017595876985325230567897993653034550721",
     "im": "14679624.5776141993911893618752259486258114814075925295655523"
    },
    {
     "re": "-6.33794699710179497780631532089016929123578024712528538506825",
     "im": "3.08568073629471895461949042637643824599902076743851193483672"
    },
    0,
    {
     "re": "-1901001816.63522093483791110297783894058481759206593569088188",
     "im": "-1830330.02617119074681686106396891053734600778787363418171642"
    },
    {
     "re": "-0.00137327416288337291201858325685995484959345684193045205311487",
     "im": "0.000434265298889909701533526241839894855686904520195821881046506"
    },
    0,
    {
     "re": "669614.751180929160188035461932650299344141186769047471598018",
     "im": "5.09274107833773464082249669688977759606236442302451668948038e-80"
    },
    {
     "re": "688262.512738039888843565553360336574825736923766659362041481",
     "im": "3.82797744667337751889019249256388547178516406740308062742183e-79"
    },
    0,
    0,
    {
     "re": "-669614.751180929160188035461932650299344141186769047471598018",
     "im": "-5.09274107833773464082249669688977759606236442302451668949517e-80"
    },
    0,
    {
     "re": "-271497.463951175396704115989437190485361662476183136824645750",
     "im": "-1.38004040891836130258199677983642096696975948310813493336393e-79"
    },
    {
     "re": "2.99999843228349891247056253684949316896720163861601299427655",
     "im": "-7.58486901704566330181305722262585605681787377613397559404378e-85"
    },
    {
     "re": "1.79604150000000000000000000000000000000000000000000000000000e-135",
     "im": "-2.91188515073245113834043073898134241146051157605625655137454e-135"
    },
    0,
    {
     "re": "-3.80000000000000000000000000000000000000000000000000000000000e-135",
     "im": "-4.21543160665514485219353337415475259307038680049159187985533e-135"
    }
   ],
   [
    0,
    {
     "re": "269578223455.288123510416547741081892687067239646934846309554",
     "im": "-686841.611952987196989617317109521341689691958441674657766413"
    },
    {
     "re": "-672293408.525114756543137727974156526925583608409150138134782",
     "im": "-3.62034552781342245831063972888022011777734594524597587044953e-77"
    },
    0,
    {
     "re": "-4278144929588.83604335875035724618806730732463865999361661757",
     "im": "1.72664423920482709646881740940825711499733111497324208856345e-72"
    },
    0,
    {
     "re": "-3847199696763.14907208741617513148207907108790260954554591369",
     "im": "1.55217176813509599315323481789976388565220167176851892794865e-72"
    },
    0,
    {
     "re": "-41773144439.8490629284786221008613909265474942551364192511179",
     "im": "4922988.99633032002417112989786389027856159630932475954007107"
    },
    {
     "re": "-10996388696.3019353113125359684506006484812198839555985874378",
     "im": "1412047.66029027754884781493759129533589220456708598868864162"
    },
    0,
    0,
    {
     "re": "41773144439.8490629284786221008613909265474942551364192511179",
     "im": "-4922988.99633032002417112989786389027856159630932475954007107"
    },
    0,
    0,
    {
     "re": "14757527711.2099602224318093429576020082923288941786865393831",
     "im": "-2110717.11316815968656651570457785168798389237857410059367668"
    },
    {
     "re": "1069804752.11101504655014117661121406810606748644272424751258",
     "im": "6.73355546091177736455430793488050386409317323745490730699218e-77"
    },
    0,
    {
     "re": "150699908.758577458309271835392669949751954834634981644266629",
     "im": "1.13705840540480621952225861000213901313862725268797406409096e-77"
    },
    {
     "re": "-571337829.761253129116759013961295332067158290358750406661305",
     "im": "-8.24022981276802733576341119123269710780311133398533822134524e-77"
    },
    0,
    {
     "re": "677389984.901692995593791432889290626622386470994992178115028",
     "im": "3.87463194443487155300841106161410350053649093295523413361774e-77"
    },
    0,
    {
     "re": "190177017.333307362635479325273738900164224245145277608911099",
     "im": "3.52043119528483481117517932287596646273172415725917461231152e-78"
    },
    0,
    {
     "re": "-190177017.333307362635479325273738900164224245145277608911099",
     "im": "-3.52043119528483481117517932287596646273172415725917457709840e-78"
    },
    0
   ],
   [
    {
     "re": "-95024333.3882304715446216440559189290023742931684055099219967",
     "im": "-171107.008247273645873681481758506319374334830479138649854401"
    },
    0,
    0,
    {
     "re": "1492.48896891552815986852320478451139077380757861450976948929",
     "im": "-1.22951043431864597921765992747864148906089172205288851407298e-79"
    },
    {
     "re": "-19148.3954041079004844929935792464186417513273734248420101241",
     "im": "4.58069275105313054550653166548824539974497575225183075131667e-79"
    },
    {
     "re": "14462.8407459635489081897422311087671353327618186981129508653",
     "im": "-2.58786668034174849265853539201482756127596405459066477390202e-79"
    },
    0,
    {
     "re": "19148.3954041079004844929935792464186417513273734248420101241",
     "im": "-4.58069275105313054550653166548824539974497575225183075131667e-79"
    },
    {
     "re": "-15844343.7096423005289177248985899387609781428843640921187163",
     "im": "-28531.0774646376207356991476622242155490367928996464509339130"
    },
    0,
    {
     "re": "47496285.8248710208334540213676618473081566913426971966704982",
     "im": "85528.8501786704999703207719643436328571386515221663189799233"
    },
    {
     "re": "0.334598946949516357934185908835699766738478688874496840957136",
     "im": "0.00461200533687320326301080392700202256710163127039029561739442"
    },
    0,
    {
     "re": "-5944136.24949908571770818668340680630796528593436693921854436",
     "im": "-10702.4053267356312577735376393312111773403043927193021817762"
    },
    {
     "re": "0.000109741434613226538751065775639144253017982656282789760747534",
     "im": "0.000000649073590971728452282600334889358438950100841776919118870947"
    },
    0,
    {
     "re": "2092.52923574894227330951449946402585938223458009920349286498",
     "im": "1.59599854037668042620860256874560219512685711785361875371087e-82"
    },
    {
     "re": "2150.80296647295665993539171854541553382486825986915246571747",
     "im": "1.19963934733732894957694830193939621960853946830080674828726e-81"
    },
    0,
    0,
    {
     "re": "-2092.52923574894227330951449946402585938223458009920349286498",
     "im": "-1.59599854037668042620860256874560219512685711785361875371563e-82"
    },
    0,
    {
     "re": "-848.433736453814341268388626115916924912032731341936179944356",
     "im": "-4.32487078093571072865414912674357656181535099518244232531021e-82"
    },
    {
     "re": "0.00169025478442835237177705589833582879838485349244154393243713",
     "im": "-2.37105243767501550772463459689398146457763621971915973543039e-87"
    },
    {
     "re": "-0.00169073027490654885798148569043461820377202755016277106286507",
     "im": "2.38723474122203555680471669210080721248057360154902601598208e-92"
    },
    0,
    {
     "re": "-5.27320000000000000000000000000000000000000000000000000000000e-137",
     "im": "-4.66052660983181617312308846201218909742440371673735999071482e-137"
    }
   ],
   [
    {
     "re": "127830965830.039090574336322674319435319669007803311845104256",
     "im": "70421948.0096230446582217518361035236028327621388052964269140"
    },
    0,
    0,
    {
     "re": "10640491011.0590812777297610499417451146894106536637173382965",
     "im": "-1.73945644309209953151698908888624478035766235505204221681935e-76"
    },
    {
     "re": "-41056269013.0863555350330179601117593179086960027085547774895",
     "im": "6.48058379210842831640855182537872387441253715217461803606092e-76"
    },
    {
     "re": "23524165873.7672027809452838729314996395515121766284601535264",
     "im": "-3.66121857207276534232272299278330183638758944687720105551288e-76"
    },
    0,
    {
     "re": "41056269013.0863555350330179601117593179086960027085547774895",
     "im": "-6.48058379210842831640855182537872387441253715217461803606092e-76"
    },
    {
     "re": "21314540569.1257465334821229421365338258884376078211007445620",
     "im": "11737881.3720236788974976828411291477889563477932495320765855"
    },
    0,
    {
     "re": "-63894138752.4005201786495343832880578496112667677502356093166",
     "im": "-35196752.1395351176097978054101403631316232574391215376418212"
    },
    {
     "re": "-6735.53531802940487195907110870064851652186990489229795132839",
     "im": "5.95648621530107713417607095937088469397222914913765030130137"
    },
    0,
    {
     "re": "8039060518.61552586925274172127356249876646006801317772583581",
     "im": "4422448.09836068417702948579944852951618002470166480247790817"
    },
    {
     "re": "3.78879007924539156472057992284748521707202281319119915165511",
     "im": "0.000838289987747549441415756083178744423191955470966938542626281"
    },
    0,
    {
     "re": "-2809632.49670212774559188817501008424091792168930056669954322",
     "im": "2.25658185369479021927148070227090911132873836723170945918410e-79"
    },
    {
     "re": "-2061004.75828430631462316049584035625926450190124363666699980",
     "im": "1.69647656393548466959451858048484007334568780655901424150716e-78"
    },
    0,
    0,
    {
     "re": "2809632.49670212774559188817501008424091792168930056669954322",
     "im": "-2.25658185369479021927148070227090911132873836723170945918225e-79"
    },
    0,
    {
     "re": "-2761549.86047487460124239622687584896190383623463935415200215",
     "im": "-6.11577700029598345290632080565909158400685793885101880612823e-79"
    },
    {
     "re": "45.4558957733078004737184740081686611963581323792311916155328",
     "im": "6.63844891117560584153348510993972605108342136147853004894580e-90"
    },
    {
     "re": "9.99718797813771115736876655871601847672896964808359848738126",
     "im": "3.08514736333934541702186107621956263437645629779610766673837e-91"
    },
    0,
    {
     "re": "112638749.890883992094253577972414307276625702365883180380393",
     "im": "1.16006311034461058405805258550408248468539281604014106386922e-83"
    }
   ]
  ]
 ],
 "rank_check": [
  {
   "rank": 13,
   "gap_orders_of_magnitude": 58.8,
   "smallest_kept_sv": "0.00030441",
   "largest_dropped_sv": "4.822e-63"
  },
  {
   "rank": 13,
   "gap_orders_of_magnitude": 58.6,
   "smallest_kept_sv": "0.0003034",
   "largest_dropped_sv": "8.2774e-63"
  },
  {
   "rank": 13,
   "gap_orders_of_magnitude": 59.0,
   "smallest_kept_sv": "0.00030144",
   "largest_dropped_sv": "3.2996e-63"
  },
  {
   "rank": 13,
   "gap_orders_of_magnitude": 58.8,
   "smallest_kept_sv": "0.00029868",
   "largest_dropped_sv": "4.3346e-63"
  },
  {
   "rank": 13,
   "gap_orders_of_magnitude": 58.5,
   "smallest_kept_sv": "0.00029529",
   "largest_dropped_sv": "1.0436e-62"
  },
  {
   "rank": 13,
   "gap_orders_of_magnitude": 58.9,
   "smallest_kept_sv": "0.00029151",
   "largest_dropped_sv": "3.2905e-63"
  },
  {
   "rank": 13,
   "gap_orders_of_magnitude": 58.2,
   "smallest_kept_sv": "0.0002876",
   "largest_dropped_sv": "1.8369e-62"
  },
  {
   "rank": 13,
   "gap_orders_of_magnitude": 59.3,
   "smallest_kept_sv": "0.00028382",
   "largest_dropped_sv": "1.536e-63"
  },
  {
   "rank": 13,
   "gap_orders_of_magnitude": 58.7,
   "smallest_kept_sv": "0.00028043",
   "largest_dropped_sv": "5.6995e-63"
  },
  {
   "rank": 13,
   "gap_orders_of_magnitude": 58.4,
   "smallest_kept_sv": "0.00027767",
   "largest_dropped_sv": "9.984e-63"
  },
  {
   "rank": 13,
   "gap_orders_of_magnitude": 58.2,
   "smallest_kept_sv": "0.00027571",
   "largest_dropped_sv": "1.6447e-62"
  },
  {
   "rank": 13,
   "gap_orders_of_magnitude": 58.7,
   "smallest_kept_sv": "0.0002747",
   "largest_dropped_sv": "5.4438e-63"
  }
 ]
}


==> anc/response_matrices/A_S2.json <==
{
 "sector": "S2",
 "top_sector_label": 1091071,
 "definition": "M_i(eps) = sum_j A_ij(eps) b_j: M = master integrals of the eta-deformed system at eta = 0 (rows), b = boundary integrals of the large-eta region (columns); Eq. (4.2) of the paper",
 "rows_master_integrals": {
  "note": "exponent vectors (n_1..n_22) over D_1..D_22 of the PX2 family; row index = response_matrix_row in boundary_constants_PX2.json",
  "index_vectors": [
   [
    1,
    1,
    1,
    1,
    0,
    0,
    0,
    0,
    1,
    0,
    1,
    0,
    0,
    1,
    0,
    1,
    0,
    0,
    0,
    0,
    1,
    0
   ],
   [
    1,
    1,
    1,
    1,
    -1,
    0,
    0,
    0,
    1,
    0,
    1,
    0,
    0,
    1,
    0,
    1,
    0,
    0,
    0,
    0,
    1,
    0
   ],
   [
    1,
    1,
    1,
    1,
    0,
    0,
    0,
    0,
    1,
    -1,
    1,
    0,
    0,
    1,
    0,
    1,
    0,
    0,
    0,
    0,
    1,
    0
   ],
   [
    1,
    1,
    1,
    1,
    0,
    0,
    0,
    0,
    1,
    0,
    1,
    -1,
    0,
    1,
    0,
    1,
    0,
    0,
    0,
    0,
    1,
    0
   ],
   [
    1,
    1,
    1,
    1,
    0,
    0,
    0,
    0,
    1,
    0,
    1,
    0,
    0,
    2,
    0,
    1,
    0,
    0,
    0,
    0,
    1,
    0
   ],
   [
    1,
    1,
    1,
    1,
    1,
    0,
    0,
    0,
    1,
    0,
    1,
    0,
    0,
    1,
    0,
    1,
    0,
    0,
    0,
    0,
    1,
    0
   ],
   [
    1,
    1,
    1,
    1,
    1,
    0,
    0,
    0,
    1,
    0,
    1,
    -1,
    0,
    1,
    0,
    1,
    0,
    0,
    0,
    0,
    1,
    0
   ],
   [
    1,
    1,
    1,
    1,
    1,
    0,
    0,
    0,
    1,
    0,
    1,
    0,
    -1,
    1,
    0,
    1,
    0,
    0,
    0,
    0,
    1,
    0
   ],
   [
    1,
    1,
    1,
    1,
    0,
    0,
    1,
    0,
    1,
    0,
    1,
    0,
    0,
    1,
    0,
    1,
    0,
    0,
    0,
    0,
    1,
    0
   ],
   [
    1,
    1,
    1,
    1,
    -1,
    0,
    1,
    0,
    1,
    0,
    1,
    0,
    0,
    1,
    0,
    1,
    0,
    0,
    0,
    0,
    1,
    0
   ],
   [
    1,
    1,
    1,
    1,
    0,
    0,
    1,
    -1,
    1,
    0,
    1,
    0,
    0,
    1,
    0,
    1,
    0,
    0,
    0,
    0,
    1,
    0
   ],
   [
    1,
    1,
    1,
    1,
    0,
    0,
    1,
    0,
    1,
    -1,
    1,
    0,
    0,
    1,
    0,
    1,
    0,
    0,
    0,
    0,
    1,
    0
   ],
   [
    1,
    1,
    1,
    1,
    0,
    0,
    1,
    0,
    1,
    0,
    1,
    0,
    0,
    2,
    0,
    1,
    0,
    0,
    0,
    0,
    1,
    0
   ],
   [
    1,
    1,
    1,
    1,
    0,
    1,
    0,
    0,
    1,
    0,
    1,
    0,
    0,
    1,
    0,
    1,
    0,
    0,
    0,
    0,
    1,
    0
   ],
   [
    1,
    1,
    1,
    1,
    -1,
    1,
    0,
    0,
    1,
    0,
    1,
    0,
    0,
    1,
    0,
    1,
    0,
    0,
    0,
    0,
    1,
    0
   ],
   [
    1,
    1,
    1,
    1,
    0,
    1,
    -1,
    0,
    1,
    0,
    1,
    0,
    0,
    1,
    0,
    1,
    0,
    0,
    0,
    0,
    1,
    0
   ],
   [
    1,
    1,
    1,
    1,
    0,
    1,
    0,
    0,
    1,
    -1,
    1,
    0,
    0,
    1,
    0,
    1,
    0,
    0,
    0,
    0,
    1,
    0
   ],
   [
    1,
    1,
    1,
    1,
    0,
    1,
    0,
    0,
    1,
    0,
    1,
    0,
    0,
    2,
    0,
    1,
    0,
    0,
    0,
    0,
    1,
    0
   ],
   [
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    0,
    1,
    0,
    1,
    0,
    0,
    1,
    0,
    1,
    0,
    0,
    0,
    0,
    1,
    0
   ],
   [
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    0,
    1,
    0,
    1,
    0,
    -1,
    1,
    0,
    1,
    0,
    0,
    0,
    0,
    1,
    0
   ],
   [
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    0,
    1,
    0,
    1,
    0,
    0,
    1,
    0,
    1,
    0,
    0,
    0,
    0,
    1,
    0
   ],
   [
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    0,
    1,
    0,
    1,
    0,
    0,
    1,
    0,
    1,
    0,
    0,
    0,
    0,
    1,
    0
   ],
   [
    1,
    1,
    1,
    1,
    -1,
    1,
    1,
    0,
    1,
    0,
    1,
    0,
    0,
    1,
    0,
    1,
    0,
    0,
    0,
    0,
    1,
    0
   ],
   [
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    -1,
    1,
    0,
    1,
    0,
    0,
    1,
    0,
    1,
    0,
    0,
    0,
    0,
    1,
    0
   ],
   [
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    0,
    1,
    -1,
    1,
    0,
    0,
    1,
    0,
    1,
    0,
    0,
    0,
    0,
    1,
    0
   ],
   [
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    0,
    1,
    0,
    1,
    0,
    0,
    2,
    0,
    1,
    0,
    0,
    0,
    0,
    1,
    0
   ],
   [
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    0,
    1,
    0,
    0,
    1,
    0,
    1,
    0,
    0,
    0,
    0,
    1,
    0
   ]
  ]
 },
 "columns_boundary_integrals": {
  "note": "the solver's labels for the boundary integrals of the large-eta region (index vectors over that region's own propagator list, which is not reproduced here); ranks and left null vectors do not depend on the column labeling",
  "labels": [
   "1,1,1,1,0,0,0,1,1,1,1,0,0,0,0,0,0,0,0,0,0,0",
   "1,1,1,1,0,-1,0,1,1,1,1,0,0,0,0,0,0,0,0,0,0,0",
   "1,1,1,1,0,0,1,1,1,1,1,0,0,0,0,0,0,0,0,0,0,0",
   "1,1,1,1,0,-1,1,1,1,1,1,0,0,0,0,0,0,0,0,0,0,0",
   "1,1,1,1,-1,0,1,1,1,1,1,0,0,0,0,0,0,0,0,0,0,0",
   "1,1,1,1,0,0,1,1,1,1,1,-1,0,0,0,0,0,0,0,0,0,0",
   "1,1,1,1,0,0,1,1,1,1,1,0,-1,0,0,0,0,0,0,0,0,0",
   "1,1,1,1,0,0,1,1,1,1,1,0,0,-1,0,0,0,0,0,0,0,0",
   "1,1,1,1,0,0,1,1,1,1,1,0,0,0,0,-1,0,0,0,0,0,0",
   "1,1,1,1,0,0,1,1,1,1,1,0,0,0,0,0,0,0,-1,0,0,0",
   "1,1,1,1,0,0,2,1,1,1,1,0,0,0,0,0,0,0,0,0,0,0",
   "1,1,1,2,0,0,1,1,1,1,1,0,0,0,0,0,0,0,0,0,0,0",
   "1,1,1,1,0,1,0,0,1,1,1,1,0,0,0,0,0,0,0,0,0,0",
   "1,1,1,1,-1,1,0,0,1,1,1,1,0,0,0,0,0,0,0,0,0,0",
   "1,1,1,1,0,1,-1,0,1,1,1,1,0,0,0,0,0,0,0,0,0,0",
   "1,1,1,1,0,1,0,-1,1,1,1,1,0,0,0,0,0,0,0,0,0,0",
   "1,1,1,1,0,1,0,1,1,1,0,1,0,0,0,0,0,0,0,0,0,0",
   "1,1,1,1,-1,1,0,1,1,1,0,1,0,0,0,0,0,0,0,0,0,0",
   "1,1,1,1,1,0,0,1,1,1,0,1,0,0,0,0,0,0,0,0,0,0",
   "1,1,1,1,1,0,-1,1,1,1,0,1,0,0,0,0,0,0,0,0,0,0",
   "1,1,1,1,0,0,0,1,1,1,1,1,0,0,0,0,0,0,0,0,0,0",
   "1,1,1,1,0,-1,0,1,1,1,1,1,0,0,0,0,0,0,0,0,0,0",
   "1,1,1,1,-1,0,0,1,1,1,1,1,0,0,0,0,0,0,0,0,0,0",
   "1,1,1,1,0,0,0,1,1,1,1,1,-1,0,0,0,0,0,0,0,0,0",
   "1,1,1,1,0,0,0,1,1,1,1,1,0,-1,0,0,0,0,0,0,0,0",
   "1,1,1,1,0,0,0,1,1,1,1,2,0,0,0,0,0,0,0,0,0,0",
   "1,1,1,1,0,0,0,1,2,1,1,1,0,0,0,0,0,0,0,0,0,0",
   "1,1,1,2,0,0,0,1,1,1,1,1,0,0,0,0,0,0,0,0,0,0",
   "1,1,1,1,0,1,1,1,1,1,1,0,0,0,0,0,0,0,0,0,0,0",
   "1,1,1,1,-1,1,1,1,1,1,1,0,0,0,0,0,0,0,0,0,0,0",
   "1,1,1,1,0,1,1,1,1,1,1,-1,0,0,0,0,0,0,0,0,0,0",
   "1,1,1,1,0,1,1,1,1,1,1,0,0,0,0,0,0,0,-1,0,0,0",
   "1,1,1,1,1,0,1,1,1,1,1,0,0,0,0,0,0,0,0,0,0,0",
   "1,1,1,1,1,-1,1,1,1,1,1,0,0,0,0,0,0,0,0,0,0,0",
   "1,1,1,1,1,0,1,1,1,1,1,0,-1,0,0,0,0,0,0,0,0,0",
   "1,1,1,1,1,0,1,1,1,1,1,0,0,0,0,0,0,0,-1,0,0,0",
   "1,1,1,1,1,1,0,1,1,1,0,1,0,0,0,0,0,0,0,0,0,0",
   "1,1,1,1,1,1,-1,1,1,1,0,1,0,0,0,0,0,0,0,0,0,0",
   "1,1,1,1,0,1,0,1,1,1,1,1,0,0,0,0,0,0,0,0,0,0",
   "1,1,1,1,-1,1,0,1,1,1,1,1,0,0,0,0,0,0,0,0,0,0",
   "1,1,1,1,0,1,-1,1,1,1,1,1,0,0,0,0,0,0,0,0,0,0",
   "1,1,1,1,0,1,0,1,1,1,1,1,-1,0,0,0,0,0,0,0,0,0",
   "1,1,1,1,0,1,0,1,1,1,1,1,0,-1,0,0,0,0,0,0,0,0",
   "1,1,1,1,0,1,0,1,1,1,1,2,0,0,0,0,0,0,0,0,0,0",
   "1,1,1,2,0,1,0,1,1,1,1,1,0,0,0,0,0,0,0,0,0,0",
   "1,1,1,1,1,0,0,1,1,1,1,1,0,0,0,0,0,0,0,0,0,0",
   "1,1,1,1,1,-1,0,1,1,1,1,1,0,0,0,0,0,0,0,0,0,0",
   "1,1,1,1,1,0,0,1,1,1,1,1,-1,0,0,0,0,0,0,0,0,0",
   "1,1,1,1,0,0,1,1,1,1,1,1,0,0,0,0,0,0,0,0,0,0",
   "1,1,1,1,0,0,1,1,1,1,1,1,-1,0,0,0,0,0,0,0,0,0",
   "1,1,1,1,1,1,0,1,1,1,1,1,0,0,0,0,0,0,0,0,0,0",
   "1,1,1,1,0,1,1,1,1,1,1,1,0,0,0,0,0,0,0,0,0,0",
   "1,1,1,1,-1,1,1,1,1,1,1,1,0,0,0,0,0,0,0,0,0,0",
   "1,1,1,1,0,1,1,1,1,1,1,1,-1,0,0,0,0,0,0,0,0,0",
   "1,1,1,1,0,1,1,1,1,1,1,1,0,-1,0,0,0,0,0,0,0,0",
   "1,1,1,1,0,1,1,1,1,1,1,1,0,0,0,0,0,0,-1,0,0,0",
   "1,1,1,1,1,0,1,1,1,1,1,1,0,0,0,0,0,0,0,0,0,0",
   "1,1,1,1,1,0,1,1,1,1,1,1,-1,0,0,0,0,0,0,0,0,0",
   "1,1,1,1,1,1,1,1,1,1,1,1,0,0,0,0,0,0,0,0,0,0",
   "1,1,1,1,1,1,1,1,1,1,1,1,-1,0,0,0,0,0,0,0,0,0",
   "1,1,1,1,1,1,1,1,1,1,1,1,0,0,0,0,0,0,-1,0,0,0",
   "1,1,1,1,0,-1,1,1,1,1,1,-1,0,0,0,0,0,0,0,0,0,0",
   "1,1,1,1,0,-1,1,1,1,1,1,0,-1,0,0,0,0,0,0,0,0,0",
   "1,1,1,1,0,-2,0,1,1,1,1,1,0,0,0,0,0,0,0,0,0,0",
   "1,1,1,1,-1,-1,0,1,1,1,1,1,0,0,0,0,0,0,0,0,0,0",
   "1,1,1,1,0,-1,0,1,1,1,1,1,-1,0,0,0,0,0,0,0,0,0",
   "1,1,1,1,-1,1,-1,1,1,1,1,1,0,0,0,0,0,0,0,0,0,0",
   "1,1,1,1,-1,1,0,1,1,1,1,1,-1,0,0,0,0,0,0,0,0,0"
  ]
 },
 "n_rows": 27,
 "n_columns": 68,
 "kinematic_point": {
  "gamma": "5/4",
  "q^2": "-1"
 },
 "entries": "A[k][i][j] at eps = eps[k]: strings re, im (ball midpoints truncated to 60 significant digits; the enclosure radii are below max_radius[k])",
 "eps": [
  "0.000311499573560378408458542014468558708959376739009460211463550",
  "0.000310465602194769059543683917640511964385086254869226488592098",
  "0.000308468122903728436282693377851975514746800222593210907067334",
  "0.000305643260599610461880912632164718976071229827490261547022816",
  "0.000302183524980523094045631608235948803561491374513077351140790",
  "0.000298324691311074012242626599888703394546466332776850306065665",
  "0.000294329732728992765720645520311630495269894268224819143016138",
  "0.000290470899059543683917640511964385086254869226488592097941013",
  "0.000287011163440456316082359488035614913745130773511407902058987",
  "0.000284186301136338341680578742348358375069560378408458542014469",
  "0.000282188821845297718419588202559821925431274346132442960489705",
  "0.000281154850479688369504730105731775180856983861992209237618253"
 ],
 "max_radius": [
  "9.7e-108",
  "8.6e-108",
  "4.1e-107",
  "8.4e-108",
  "1.2e-107",
  "5.6e-107",
  "3.0e-107",
  "1.7e-107",
  "1.6e-107",
  "3.2e-107",
  "3.2e-107",
  "6.2e-107"
 ],
 "A": [
  [
   [
    {
     "re": "5.74733692998896765487651468122557750010287678193100520824505",
     "im": "0.0134500282191345057792600952400187291474631369829655514652695"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-5.45429020501625155504917827092364479928611352843424303815515",
     "im": "-0.0153180261910556255760093245073671807186390961228433731882223"
    },
    0,
    0,
    {
     "re": "2.87271511793391561879655092451702589014128856558897232844414",
     "im": "0.00693427737895207741406636506179485550919842186173606509259452"
    },
    {
     "re": "-0.000380995918334669360603866265932510682067942052187526009771223",
     "im": "0.000774181152471795103237789068684744497131098056232195323105459"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-0.890525982736496453973707924916549171642157575893362906414733",
     "im": "-0.00309768983961989445528072385992271648571098734225770145116866"
    },
    {
     "re": "0.000541393824308580420367357870964531216511101392650614092774119",
     "im": "-0.0000791432331171552188318702923321993787475748542759948653025014"
    },
    0,
    0,
    0
   ],
   [
    0,
    {
     "re": "-0.00474701827652705059541359221742046890034997294329098906795924",
     "im": "1.21269438060297609405863351337153865007644830084679176579113"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-0.00415327459117568527218530455723018910135466257246790612756610",
     "im": "1.06101398065497322777141601113044198750658547525962109163792"
    },
    {
     "re": "-0.0446900177086316352253714738900756845882725939532398232581138",
     "im": "11.4167104879896800694390927181464011403289936333159991531389"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "0.00985458452440057068264924066389978533421300245699698582805798",
     "im": "-2.51749594793234288412210092598829034235981325061508006424837"
    },
    0,
    0
   ],
   [
    {
     "re": "-0.810649174623068830995467174122269061057770255945073329393857",
     "im": "-0.00248845871161318664893914460770415250479990559093382412356076"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "2.91651785332871878199601933610972784056067486126469842720732",
     "im": "0.0109133195151299232380008221872236536395770200347671519568356"
    },
    0,
    0,
    {
     "re": "-0.404787607088195709441124466853220876765403015996668090224815",
     "im": "-0.00127007532004590246339895046833259042200950835751560389180749"
    },
    {
     "re": "-0.444721132136384041233204461412736601517107814679923393936059",
     "im": "-0.00176237043393150701317115883750314078690615913455072215926375"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1.80421223231926192930821886721727710428996111623527677159938",
     "im": "0.00705167901518375653742858262156003367695061358638019619187666"
    },
    {
     "re": "-0.00132942883392680476539665899891927128757254072006371844199736",
     "im": "0.00000540841207130155895753117318966968625622186838703288991445754"
    },
    0,
    0,
    0
   ],
   [
    {
     "re": "-1.98960599582388387015924707361734847495928093455027097211404",
     "im": "-0.00532139634165255481366780554117068328304923197410659303874387"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "4.30376199843535579631724267892162722049690550550420630026232",
     "im": "0.0151496143653440934382526733057579567292689780621461784242317"
    },
    0,
    0,
    {
     "re": "-0.994020142586829351645618323556815840762569999044183913086193",
     "im": "-0.00272901174360515478646126272596069963273540100128056658314490"
    },
    {
     "re": "-0.500239836918744295882241794164466330953858552380128657051235",
     "im": "-0.00212782570426140697167463914256942297848150991191309905225400"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "2.19671238312226275559181646154128971200911080124469191300207",
     "im": "0.00851395573701045631497229117299054722764025041135103973795537"
    },
    {
     "re": "-0.00159711878022551418989012097459002980161493982119367338964218",
     "im": "0.0000209238197896808573581982496506657805534198871121610383979837"
    },
    0,
    0,
    0
   ],
   [
    {
     "re": "-15.9869821242660711494999847806421799266557876428075459961971",
     "im": "-0.0473785598662928391468229176365657837874987896022194313468301"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "13.3171404032191577196949432795831199902134666427989690732005",
     "im": "0.0403527470195343771961512358425711962199238148127512906530927"
    },
    0,
    0,
    {
     "re": "-7.98961881290848145260023321365511171834884096820767250010634",
     "im": "-0.0244480981852798359432255013441890509492245880850078127668724"
    },
    {
     "re": "-0.00124865076802623257214122570747039458968826071027644655772649",
     "im": "-0.000000379344952417757176347991493220326651879964170119949782692473"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-0.00000102293491507243867657755319545841723979949657508769998154532",
     "im": "0.00000151785276748698632467962164087072260128919541773301979020373"
    },
    {
     "re": "0.000209902684077782516242562683102718975852982775191280463712740",
     "im": "0.000294338047904079822523266156318377243348360989285955497025266"
    },
    0,
    0,
    0
   ],
   [
    0,
    {
     "re": "-581.709623192814600918051805186290161392069930734395777762607",
     "im": "-0.101198556352799471264089751450752599822364679634326490964708"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "342.768364313158362947633311228775095637043471649894805526383",
     "im": "8.56725815003804504795904089887980391664395549404983553833186e-87"
    },
    0,
    0,
    {
     "re": "-17.6238751445703697398643025068361046855181327361441106508351",
     "im": "-0.0885409257516575072063401348000806217303529608863671042107881"
    },
    {
     "re": "-170.186436553872275894907059109020388135348483087638249671954",
     "im": "-0.952717055642621829180682119960400475827643790609202618047246"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-2.54585953948626407961295174850416712393582281102237106004517",
     "im": "-6.46166687643029168724482456853122495750394354812276318540504e-89"
    },
    0,
    {
     "re": "1.91018953198938964542125091152423982481154603061261832763605",
     "im": "4.81911952470185226040081805956201115118038877832182258674992e-89"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "39.0713902489434915143506829249173634638041503494640335641807",
     "im": "0.210083397457569036053847712301460234512628848366784856907826"
    },
    0,
    0
   ],
   [
    0,
    {
     "re": "172.357793233259469573185153893256852538230976474305289456370",
     "im": "0.187223228968198763450901493020074605955584639078779751332280"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-101.560997930540554238129773334865459143659155419273922271222",
     "im": "-1.74749025675824472505719712193956372050102206241723697614361e-81"
    },
    0,
    0,
    {
     "re": "5.22135047277191121580247827599263522634748711382955414550696",
     "im": "0.163805874436273910727420160156103911529760535197840348021078"
    },
    {
     "re": "50.4198168486710968829385534383808828425131240488518648925381",
     "im": "1.76258209483392942204906628666584162468995348194659150722492"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "0.754328760588264309090726623170256210919119982359475481406397",
     "im": "1.22942662736270806876778885697120673084148945953695333775272e-83"
    },
    0,
    {
     "re": "-0.565982089665873035325668741833402535366104931274292400762512",
     "im": "-9.78946973810421551384518116568888479299379590702399883110293e-84"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-11.5754305973177986900067899655383629572924060647058448506830",
     "im": "-0.388666532825766864932883238130866904781679867402604689229517"
    },
    0,
    0
   ],
   [
    0,
    {
     "re": "43.0758156778870205114694456365001267973130579355826648960743",
     "im": "0.0973043916769921600099700849918741998918063500762523249666505"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-25.3823330328364969283259898283484007072734436563942377805969",
     "im": "-3.49874916586728908894058841469022441606992955213163266923893e-81"
    },
    0,
    0,
    {
     "re": "1.30475762659606473508841121621265004922440418206742255897309",
     "im": "0.0851338322332147956204447914813425681572899983935882253360259"
    },
    {
     "re": "12.5991625981324125950854144346754946270773119013391215256918",
     "im": "0.916056086970413935334775522937097800658283442881002158004165"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "0.188523391928394056661931705121359486573953548959328376029463",
     "im": "2.44559216483509047603913885332736660572971370658300245486204e-83"
    },
    0,
    {
     "re": "-0.141451405394274025232419895957220961489257844078703218819894",
     "im": "-1.94690010261637155878183568541673861260560496789301295613055e-83"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-2.89254489106278114833008059467827200837399886943749235807513",
     "im": "-0.201999296509520070784731778211546103129251383362753643736008"
    },
    0,
    0
   ],
   [
    0,
    {
     "re": "267425.657542594675943786390208012330857944392420044097980004",
     "im": "903903.612999864363319927758581134011530851376964345542811832"
    },
    {
     "re": "1072.23731885105553117592034097049760131482521206900969401452",
     "im": "1020.36984387777715287854976706638715666335353880138230669396"
    },
    0,
    0,
    {
     "re": "-1504.56618935844870256447868603625363195769674878229551711216",
     "im": "-2828.58902739367741756312957462969280288539303105322745044578"
    },
    {
     "re": "-253.574639378204502977062357747694641989460473974773265449289",
     "im": "-2407.46030045713792619814765014892007495822523962645545005396"
    },
    {
     "re": "-324.760441658861636458981522136825297651166692552719778387597",
     "im": "812.782720994932959311737998766041881154276266965505662631136"
    },
    {
     "re": "329.300183831344899005551564460440094854725674000904391004141",
     "im": "1125.38345919453952847354532691775311877910610618102047703599"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1191.34370246538215706032882438409512446373270795376098704486",
     "im": "1559.56364974048711648268206053710965468758225132212447837780"
    },
    {
     "re": "-2748.08790750167528694655131318710645347409280001565457815489",
     "im": "3704.40575742469131093312106571892280182019666789197445883813"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-0.0903173708215154050002138602851619196672574649959597904439027",
     "im": "-2.33415343952534466619130053052188731082176864255651333146954"
    },
    {
     "re": "0.0542229974719858576716995611271756383905911317938297274433993",
     "im": "1.40050088330481569929894554561622681693571642689686452519788"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1381.19204590252736429339841591347397661371649784467536676694",
     "im": "-1823.20020621251706885674860872642098612741371921193847959851"
    },
    0,
    0
   ],
   [
    {
     "re": "17562.2533403392982182615650046315017073343252436685417813131",
     "im": "-315.244424438591586900401132699840812879434196404398660737933"
    },
    0,
    {
     "re": "15737.7389711214099779343044266909507205105183936079885450758",
     "im": "58.8133009523064172058895243606164360281379546934099204655791"
    },
    {
     "re": "271.588168570616615889392903352569628760621926386912597307178",
     "im": "-1.28432664254992522300428540883360775042481627974306657659834"
    },
    {
     "re": "13732.0105312611863630691178742738793938799971456166834266793",
     "im": "49.8138064975227741961161611194455780050374180658613804943631"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-15737.7389711214099779343044266909507205105183936079885450758",
     "im": "-58.8133009523064172058895243606164360281379546934099204655791"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-3154.96506441912466360170979118227671242613711367704749940778",
     "im": "-12.1984818920441319059556874907424334394752889028158359910712"
    },
    0,
    0,
    {
     "re": "9495.76401881395129274910081940220557772160654859757075195482",
     "im": "37.0513243921598154301783583906328755893065318039495279755725"
    },
    {
     "re": "-6337.60163117062351018318638158308346173783746310946552830437",
     "im": "-24.8085964179421242688515297253094787517502506641101956127018"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-11407.6833807000636688635226437030378759460135819793620134666",
     "im": "-44.6554919931838613438726670922390999799284114042510911938027"
    },
    0,
    {
     "re": "11407.6833807000636688635226437030378759460135819793620134666",
     "im": "44.6554919931838613438726670922390999799284114042510911938027"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-6337.60187816670203825751257983502104219222976776631222970368",
     "im": "-24.8086066628799229688181483845772777666268952245839395521126"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1711.20803621488046865997035155965022640569905924040270217912",
     "im": "-4.28385338064262853790591615579654913571518540706107165399532"
    },
    {
     "re": "-1416.12675624571732597960793246387665400637764639043371947600",
     "im": "-3.29518113717877922744790215680145976975552908211596197631589"
    },
    {
     "re": "-0.000124845213389054497540158970985786567808868443265934387082380",
     "im": "-0.0000409925243274724181005540499816031288866148926341716744149165"
    },
    {
     "re": "2.92240567423545735380590443948894531157307542112275961741594",
     "im": "0.0475991432565265604779381903700656643528810758434229982408592"
    },
    0,
    0,
    0
   ],
   [
    {
     "re": "-31246.8462060485131737418053222355492156252492324816570089908",
     "im": "-493.220067598740402230564674116217563014288276433817476364826"
    },
    0,
    {
     "re": "-23719.6851435034415260347905722575953835808307568033957402583",
     "im": "-95.5452164557169610652337018760986089055121091119908444412285"
    },
    {
     "re": "2307.98533173410753243804652429850876173893799210261053520870",
     "im": "6.76706401196106135580603986580946696519836418207961001920345"
    },
    {
     "re": "-18973.8499608803413099237992191541141485405594973003858624680",
     "im": "-78.0769778123772457327633553051896897047539147344355760110203"
    },
    0,
    0,
    0,
    0,
    {
     "re": "23719.6851435034415260347905722575953835808307568033957402583",
     "im": "95.5452164557169610652337018760986089055121091119908444412285"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "5205.55132504783071823181829523113087711814889055145416107808",
     "im": "20.5282202463154218119824777163474252674922650987616989548181"
    },
    0,
    0,
    {
     "re": "-15669.4830718704857198919478384736046190905286311913952766131",
     "im": "-61.4562251293886106195550796928853458456653487989583187367501"
    },
    {
     "re": "10458.0069883337125139302046424282662770813393109181187768212",
     "im": "40.9375810881618237836945935114348398112925832377364218535033"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "18824.4134265276055117792922837710440975076136987955917679547",
     "im": "73.6862368736947570497160572434303058116318257684552726554691"
    },
    0,
    {
     "re": "-18824.4134265276055117792922837710440975076136987955917679547",
     "im": "-73.6862368736947570497160572434303058116318257684552726554691"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "10458.0074591820030620996068243172467208375631659975509821971",
     "im": "40.9367982631637539165089206907946143397954587602529292530384"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-4.93242843462404147680082765653892109126622902787306331518872",
     "im": "2.31293186828559247700722870501407303052034065327681849447861"
    },
    {
     "re": "-19.8605626699689755148677979804204606012388823460222491939091",
     "im": "2.09376487960651137006128512933428571081440102226831015263572"
    },
    {
     "re": "-0.889357065445485545215189933861223354743701244188763086480147",
     "im": "-0.00313227599894307242267541171596265436790256027457648410535161"
    },
    {
     "re": "-4.82170453151000370148463460054032683794783881344539354112942",
     "im": "0.0159935228341771567577674834535717783372178024658363280676471"
    },
    0,
    0,
    0
   ],
   [
    0,
    {
     "re": "-8630.61111608046045497064230239079631039091230979001195556495",
     "im": "-188836.985594877154543086328761603484392658391876628067384589"
    },
    {
     "re": "19.1574403715947810951376557535405270428866651551616552924404",
     "im": "-14032.7225587339198991959426553349034449463148342782519251727"
    },
    0,
    0,
    {
     "re": "-20.0213579748679760787329624012154457543776455360538650220311",
     "im": "18165.7970198541515748387977346459553237327149273777379097545"
    },
    {
     "re": "-17.8376036905815175575680994811504551957618980405627119087693",
     "im": "6806.01274116462912204974773287431317799134004178271610872592"
    },
    {
     "re": "-4.86902471454706624803790059683812419813137430202109875819299",
     "im": "3947.17752842051337744014178300307628166333255491047247209875"
    },
    {
     "re": "18.9938354765633763521328297935725206090716165325771750190956",
     "im": "-7732.25116314099455211414774543882893404871339581294636224506"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-6.25815223490986423778750211383135076827756981358294344532925",
     "im": "11672.7320719682986219688205725897602426823150707563771794039"
    },
    {
     "re": "-13.3619231741445762114863066540941399181446597717319443422267",
     "im": "26690.3008709390231576902304638704387455306704146033679675772"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-0.0201089270318537033783345325545524449490935230168367812099980",
     "im": "6.01585013840164398790524633112251231844981722254772795161624"
    },
    {
     "re": "0.0120630927782446882536211341369824700191817075091500878394292",
     "im": "-3.60923526330448889417318032199081529167026929844555321672650"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "7.10309654620315126235693704188646342224055021956947988794056",
     "im": "-13499.5729137263289457098460905583672685970568148165296903100"
    },
    0,
    0
   ],
   [
    0,
    {
     "re": "-391083469.441864963081519052600785698419047556723362614817993",
     "im": "-881793.627569960428089450060189207996962443470469015807185436"
    },
    {
     "re": "-1566120.96481857352125514473530301967560292363971982196017569",
     "im": "3878.79186811045484822645622234674397364737514797625936514643"
    },
    0,
    0,
    {
     "re": "2199259.15096710502775156573543127800800644980490937904621125",
     "im": "-3439.32325749240740142880241874519991832737376258303112575298"
    },
    {
     "re": "382157.174172641132353273298724109889437905155517361678481608",
     "im": "125.450014823420112849498690577603201316504508232919945816720"
    },
    {
     "re": "468908.791458242244584804067568880774565133039979423127076449",
     "im": "-2244.96727352862921639570342286913789742986401495395546662442"
    },
    {
     "re": "-483999.884821668778191580072536085023480387003545982231470359",
     "im": "1546.41503198691061951911021414665098801555017441624838092294"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1724417.44169034816967684800626079697149751168881903995297909",
     "im": "-5757.77154134160624074029069929036959508423615181482532256019"
    },
    {
     "re": "3975654.07897955656303732722965153796229263419642659474545761",
     "im": "-13348.2798924614275645784367277730934301597104950786458063066"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "143.536850027792154564468178116162402235551596205743112723184",
     "im": "0.327227797671515082701119377115261370404606148261470487668776"
    },
    {
     "re": "-86.1686442318902743393412758511099290015058049409324023684537",
     "im": "-0.196442861998543360075990700011656442708438658681166929590355"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1998916.14311526570775981288676225268905706734047238681542972",
     "im": "6684.81439654291999090742227785440178564677170442189334952335"
    },
    0,
    0
   ],
   [
    0,
    {
     "re": "-280832.598904550998903284521445197946768095984455259378030827",
     "im": "34.7761285274983449047914236421291060160298159718694767464816"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "6484915.22670401373821279738202840280787752826854290208152562",
     "im": "8.40638734489873442290786819395404097916542941026860141261202e-54"
    },
    0,
    0,
    {
     "re": "5830820.97353518661057253422904485997426029390387900936671469",
     "im": "7.55731466254561943809113380043315037880207446578363262631834e-54"
    },
    {
     "re": "-113.099937386539271599392523903760682379425421713135567470446",
     "im": "-7.64221094861746186571207707911817298169803324853996263315789e-58"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-9923.32365889790321451099514919508960285275500377148481097728",
     "im": "32.5704126461609317609714888318475377212272614106094757698837"
    },
    {
     "re": "-117575.626481393888339779399226904630607484186387032174259603",
     "im": "335.339993273211878195894961482565741885495919727696489113024"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1531.21708313559313364149556508652117996551739227868099290775",
     "im": "-5.34817510689803055100626845142675482227594877169381375922097e-58"
    },
    0,
    0,
    {
     "re": "-197.014197065535886635609748596617807913795341370834386081758",
     "im": "-8.74820772765154720163320222265423910431180406738102714812048e-58"
    },
    {
     "re": "1023.85463181265481310883275991659827008777595957524733193765",
     "im": "1.15753749929237553541250223400077673119504934463474189181351e-57"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "25785.5125603452054441061552810040406751882473381719840036373",
     "im": "-73.9559618588910064561848055745855053232247897139804347992949"
    },
    {
     "re": "51.7001774366888270974243119150433375024273579117307274690067",
     "im": "2.63648878245285359562780111662911712627450079592711398440791e-58"
    },
    0
   ],
   [
    {
     "re": "-5.68936789815157484083599511551486363953499268572456470733421",
     "im": "-2.62470374018217655678882078919810623110949899995044690310901"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1178.48258720450470744723437866460977515692913718638071849608",
     "im": "1.29122550357839297403243369407708523117787703093289536292021e-81"
    },
    {
     "re": "-2024.25171043199784379485808537321969712843744490833758218190",
     "im": "-2.20145818239550425719392614634243354878068070377378590376164e-81"
    },
    0,
    0,
    {
     "re": "-369.980179993288445942168199167278097815335324702696318679843",
     "im": "-4.10762695105802782354681737712467453632147662137073179560980e-82"
    },
    0,
    0,
    {
     "re": "13.5551598971466667861399752744234482746104517564800986836840",
     "im": "7.01390915295123898388949290088507029630703098715965821236709"
    },
    0,
    0,
    {
     "re": "-4.24031480584605428538041174595466275465790007143352401533295",
     "im": "-0.740495034623826140146516276897509079139568471821577896265535"
    },
    {
     "re": "-0.400480566009528494401280245985975626786604487844068034449528",
     "im": "-1.36550507705426153612869784535654346599476525191159462485870"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-13.7993885032215861825458470230125928629862673176517169354431",
     "im": "-1.59436487791315392457051462010490286506553718616695728380061e-84"
    },
    {
     "re": "-4.33874053491443289735787661812526442725275296701522231133879",
     "im": "-1.11724520437810595935207366294351483502373017122973861343735e-85"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-0.175113380497967375647227613506253041955262694603374466973536",
     "im": "5.46372278585595091085664169237227999309423769538390460097033"
    },
    {
     "re": "-0.734776958107833887992771419650256659290487481061569263488339",
     "im": "-2.09711384276369146571423820535470611618599677645728709919596"
    },
    0,
    0,
    {
     "re": "1.19403042581797319447073228028591274038144958329457746977707",
     "im": "1.13828476069785583514264919081939475137073829861685856019364e-85"
    }
   ],
   [
    {
     "re": "-5.23024623220464516074425554287287049032327732642429648200053",
     "im": "3.81483027577751708996016203471949763089572617718842035698196"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-617.777561093645534665688650849635381582472977698254295278341",
     "im": "1.75511220133983993205451045711350865737433879778806753994659e-82"
    },
    {
     "re": "1039.96924134245797582850499149915329520456167781737517145384",
     "im": "-3.00186303801317841396969619102158778565682155838859665999703e-82"
    },
    0,
    0,
    {
     "re": "201.255887669936764764482772539618670037850394929662243694263",
     "im": "-5.54516038463513829150634795519887626900848218552567352098292e-83"
    },
    0,
    0,
    {
     "re": "9.51853369158058397444050289964981357253819223916580402948170",
     "im": "-1.80108973702712944539494819405388131693474482074806715309300"
    },
    0,
    0,
    {
     "re": "-4.14226501940676078351964815491545487312768680232172079284510",
     "im": "2.15453243677837178590421005880850674174053882660399813746421"
    },
    {
     "re": "0.210768555124366249359282958393244393924469925716901649352978",
     "im": "-0.413751454634669074962132125356528863863085056578136274280017"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-6.62138543477816373377347273828339690566487052735829668142066",
     "im": "-1.97214418608296136304005237253686486975792359370953848179162e-85"
    },
    {
     "re": "-1.49245128093308184551229385613543217454262495197255957260348",
     "im": "-9.92991382673087349524490057851163097848560803936057294588811e-87"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "0.0768161800940315152808459675408481094110133438249744964661627",
     "im": "1.65552167352260606876424711801777188947025412652996927695267"
    },
    {
     "re": "-0.406214047513000199200744318739967763373462784519586379182200",
     "im": "-0.664095387398562820402633600397666496962306562409838468476010"
    },
    0,
    0,
    {
     "re": "0.536427250190930645448568535882138573953820952509515092893219",
     "im": "1.41026217627750827255130139533085800098272473420296128165297e-86"
    }
   ],
   [
    0,
    {
     "re": "13016.1359058417725430118011809795007579608133433473099266705",
     "im": "-3.05009780905176848783419183501362895156726803261999174198994"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1279617.26992202019461798317488252753935455202143493554396116",
     "im": "-9.46313615975902256092587401134067717866161229270148699218651e-54"
    },
    0,
    0,
    {
     "re": "-1151291.94802091293812405894584880648126958793099694035218529",
     "im": "-8.50732776541738604530067227069981808203777906864582666375372e-54"
    },
    {
     "re": "-360.285240913369041146166491044608784806155537562319339378294",
     "im": "8.60289399522705997882842103483863471006166170262945400534299e-58"
    },
    0,
    0,
    0,
    0,
    {
     "re": "1525.74340120278552212249424909282503769724060411071030675711",
     "im": "-9.04730182190703589707323414951985127551219903911096203057897"
    },
    {
     "re": "28842.4814220027520978854692916025635991117649786757217458575",
     "im": "-52.3549487530001263451081674450970465171580925126246996844681"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1200.46664945081408330289085057978219832609060647705016257834",
     "im": "6.02048077903253892136085483044872187341283650486412446102617e-58"
    },
    0,
    0,
    {
     "re": "-344.855650606523491568588330287111548722528484302903900471699",
     "im": "9.84791968135399084980462406201947775587966109267449149610596e-58"
    },
    {
     "re": "-307.148858403644239374942879738734652314157884298229368903954",
     "im": "-1.30304814900457238446146815932521629233573478713507545958181e-57"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-6621.24938883945145357056209590016883771854244573638460841834",
     "im": "11.5751963429453212319386276339328607561432042409716725663545"
    },
    {
     "re": "111.608452928670287546938581030519935461937786407264051011945",
     "im": "-2.96791523773014120676251243903705298939833736169167109008718e-58"
    },
    0
   ],
   [
    0,
    {
     "re": "13462.3306513146103708885415350318291029144171188177557936876",
     "im": "-40.8542180236900676775849109869466205972087066124726295022363"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-7266178.89751669934319238467874106368581670213973837431289061",
     "im": "3.82116636005806426838549502050253382685709502293237892366409e-53"
    },
    0,
    0,
    {
     "re": "-6531680.00031286994681329670499251685421547936794743873929286",
     "im": "3.43524698916543675541017211793905745771229268423771504491239e-53"
    },
    {
     "re": "378.621945228494558178472801206377118590055814768853830451568",
     "im": "-3.47385628692957541357911210083177420707061246300530921769382e-57"
    },
    0,
    0,
    0,
    0,
    {
     "re": "12252.1355623184782396774475136043326607340555957238209393608",
     "im": "-35.1432640548865151915734939310705706405756973224157054987594"
    },
    {
     "re": "130311.151658007596434564818674486826958222668247190972857691",
     "im": "-382.387800592333428646340642689384741487114485860606030777423"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-776.716527561109619808264556938937984127156066688024851460089",
     "im": "-2.43107639162609117691539937905983271074621786287987398376596e-57"
    },
    0,
    0,
    {
     "re": "-88.5043720529222723139872991511785732643524591636267965865359",
     "im": "-3.97662828820908463086226042494230712358373573085627585986256e-57"
    },
    {
     "re": "376.850629671544295319208971123269120809794810453734879155190",
     "im": "5.26176461515855878084023669101629146081885411919458021690837e-57"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-28799.0917104161003442468272653945911136166392087343844287923",
     "im": "84.3173711276112384381492062014385571203986142938812179152923"
    },
    {
     "re": "40.2510303417133538056970246327321470936623908834400317327474",
     "im": "1.19844585281516882726160419871714147566635050419354474630507e-57"
    },
    0
   ],
   [
    {
     "re": "-5906.62921764864224914254804027157690908511766108264325795818",
     "im": "-8083.93153983288962427578654084395000296651096306212145931183"
    },
    0,
    {
     "re": "16.8775997696800512697801802233628663389912861123976099726605",
     "im": "-2.45687974797867062788069782485883337702644364195315481608175"
    },
    {
     "re": "29.3919899533485728993332632084709777325736254369224473890219",
     "im": "37.7518320827454196359851057483004440407401256950231614973121"
    },
    {
     "re": "30.4418787420341556713217720518174596895804455466899291000870",
     "im": "20.8579948688916336431821934703548953983253220395481773543632"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-16.8775997696800512697801802233628663389912861123976099726605",
     "im": "2.45687974797867062788069782485883337702644364195315481608175"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-11.2254924422717863891175234511160823982729847033481421769908",
     "im": "-9.92499170386052857709712925035559609165501946538444097198334e-88"
    },
    {
     "re": "-26.4051041955123498405144879782252442227272528135010786220714",
     "im": "6.17258351014857614621789576200993773854104476754107957895094"
    },
    0,
    0,
    {
     "re": "15.7446072050130941936656979489486243902809674742938062892044",
     "im": "-11.6737068609480044467661994905826653386310290171691471333042"
    },
    {
     "re": "0.565685392540394623277068848225234706741042592335709428042933",
     "im": "6.14245600993793035097305819050485684714161824358837937133581"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1.02443359852534898082138645005005258961930758538419518506106",
     "im": "11.0560455315730133196196776696612387931300125690104441464847"
    },
    0,
    {
     "re": "-1.02312268914885631777452120928406603154108719938884533364838",
     "im": "-11.0560455315730133196196776696612387931300125690104441464847"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "0.568401493971586843208067338491147795300603999660469629804654",
     "im": "6.14224751754056295534426537203402155173889587167246897026930"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1.00345933307557270321402325318871528369862545378459146924273",
     "im": "9.21911721431369237345274962429071827825644443593085373162187e-86"
    },
    {
     "re": "-2.23744900037138552234592539200424244734570012784805159343641e-85",
     "im": "-9.22491573799992953389826483959952273186432720675543519420191e-86"
    },
    0,
    0,
    0,
    {
     "re": "-27.6227592203720462692611619704584293189665682622747230385888",
     "im": "-37.2437543639354216072052428485619692373299460124420623661352"
    },
    {
     "re": "-22.6656685689322896429544325702292869086561819176041039465061",
     "im": "-26.1141421399835824575847627748492726433416192546125655727250"
    },
    {
     "re": "-0.00173699218279818532988634851566365586744838580582105014775881",
     "im": "-0.000834229532585404070713698179066045742864764817512338817292245"
    },
    {
     "re": "-0.725297202294418106029808751568843204515665790445752822214350",
     "im": "0.748893140240984504200915765070543836802368263206316958474649"
    },
    0,
    0,
    0
   ],
   [
    {
     "re": "4978.90902011957273057339742053420958543236316307286845723471",
     "im": "1373.90514538129791478515575258528490147632375309043817936048"
    },
    0,
    {
     "re": "2012.01294917327438392260944214938499223561064882067807364231",
     "im": "10.7099808866872354704262796350663234924734286763371294411164"
    },
    {
     "re": "-1101.01572534781213903965582309113745664408891989687422233527",
     "im": "-6.89767164431482178276251018791129643979166066980651244362802"
    },
    {
     "re": "1035.85106622189679442141116050459487930026256674707950934198",
     "im": "5.01631557074904691921398466974255596752829503849442318443382"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-2012.01294917327438392260944214938499223561064882067807364231",
     "im": "-10.7099808866872354704262796350663234924734286763371294411164"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1.40362432912940074534789481001400701413251300453222038211395",
     "im": "5.89654133056929217129320703210317129056169408170753008755863e-84"
    },
    {
     "re": "-590.408895154131789678333769227277511037846032593724668378131",
     "im": "-3.23213014371816931976842251708541738176455467573565804519846"
    },
    0,
    0,
    {
     "re": "1780.11404363717435435174473529408483854631295717597518311285",
     "im": "8.54292363976533007804787576433899332855899385464783287215297"
    },
    {
     "re": "-1188.64964018291982159119881824509735855575047304359929591045",
     "im": "-5.42026777430247869885857458175444058284844330564417069978577"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-2139.56962224608253251783846939687021860569234955957384754800",
     "im": "-9.75641915688042157256924610097383028287872107563647513625620"
    },
    0,
    {
     "re": "2139.56945833128738286507255607845429465329330660679124445090",
     "im": "9.75641915688042157256924610097383028287872107563647513625620"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1188.64969907293743492504030893247460814071850367043958025050",
     "im": "-5.42023286493356754031624783387435015715484504202026396458678"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-0.125471549728449335499370429336598428774058477871403610571403",
     "im": "1.39278647473275114540033616368059969183958498232792853292741e-81"
    },
    {
     "re": "2.37263659582840471627038024914604368076180649882440004810734e-82",
     "im": "-1.39364822465188304555012801245593959507977871737603640288198e-81"
    },
    0,
    0,
    0,
    {
     "re": "861.023981972371510951445009028326104227686036761766548169464",
     "im": "5.83500436167460313187872133837311270198813568805398655767711"
    },
    {
     "re": "719.098255762874755983429594493983025675132391958431655204300",
     "im": "4.04039414151001609348075057294173164488870695715705847141639"
    },
    {
     "re": "-0.000170804623567692879837269362569710146817588291791168719225732",
     "im": "0.000139680999774246148012844846260216120846213800964402349738108"
    },
    {
     "re": "0.638699663065516690303152479502893671283622199408995594753723",
     "im": "-0.124134239671239205118193012240969846714871669378245708085462"
    },
    0,
    0,
    0
   ],
   [
    {
     "re": "18299525.0475064127880995011082528232286084374934235361589919",
     "im": "54255.5349556102058628697021119414966964967706580487640505153"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-13712224.5104045776311554150554594776180491941336842386898129",
     "im": "-9.33777114725330231675079628751890714094187362087891757102590e-80"
    },
    {
     "re": "34269844.6033178009349397311992257193413556966739155142424137",
     "im": "2.32649303107285975293410486136032993048823603172113993349888e-79"
    },
    0,
    0,
    {
     "re": "11.8173716913081038043379325369185799099441266267131447890865",
     "im": "2.89233382903816248414447466883790951948625133953459512607016e-82"
    },
    0,
    {
     "re": "-3.44807684709017454182789131589839202762360114617175931851538e-133",
     "im": "1.12958279414706239525721215425295201522354504525636329019120e-133"
    },
    {
     "re": "-15240624.6701100314257131202185906563833858760631791498239960",
     "im": "-46208.6918762811016898298684304803668818393710969379527272605"
    },
    0,
    0,
    {
     "re": "9145325.33220951906950129252781335158225462374800054064973927",
     "im": "27996.7298329873547211817269000348068140244742143697011548389"
    },
    {
     "re": "4.60651329375577013934932532869680007116010441905235018044378",
     "im": "0.186505867785075461354180623528619974587571878155711988177404"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1603.25250183378652553048146180528476530437531925083182608306",
     "im": "-1.08120143146866517530264225871061234993455941640375828356419e-83"
    },
    0,
    0,
    {
     "re": "-11.8872364730350095388325450310425546052247102564856817901964",
     "im": "8.54069381635226670683206612125261142220479587912505858179561e-85"
    },
    {
     "re": "-0.768045868165151000305697262897854606603945129538643646256769",
     "im": "2.24939981713249524293790515422433244116400913761980556837199e-86"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1.22999447077428923769532152115689810448549313630732239890381",
     "im": "-9.61971557540303437744952152633380616739318099945856605620084e-84"
    },
    0,
    0,
    0,
    {
     "re": "-1.00172689313064372817443536482226658580834800305373255125570",
     "im": "1.44572783836988751237074958350963048875530451187400907224454e-86"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1.31909693057220049701484891757122819575298867976528697031677",
     "im": "-0.746256001999955326084949567780950592863243818008680630773548"
    },
    {
     "re": "-240.865070016603685753833418739056449865546208385220161652004",
     "im": "-337.062590278411941866582375232151708280900296474434851938176"
    },
    0,
    0,
    {
     "re": "0.841193650632588804877726051666126628243988146481289033991772",
     "im": "-6.13053006700717412887879306766370097885553921804645792377167e-86"
    }
   ],
   [
    {
     "re": "-3505697.32833953541754763466658644867098297733706645315175943",
     "im": "7817661.50071411469346775201380977577477911161736522225712752"
    },
    0,
    {
     "re": "-1999349.51243124034549246568989428383808907133491399897112976",
     "im": "13150430.6564977696027245282376317394230410285480615623876735"
    },
    {
     "re": "1342615.14965480373965164135798444617553990606859015534916673",
     "im": "6781798.29234832379309145864852662792823417665138878709583407"
    },
    {
     "re": "1734655.44163813926356890857889754753560708753515688695013341",
     "im": "11012475.5696107375569734660204732166736999910737966906900382"
    },
    0,
    0,
    0,
    0,
    {
     "re": "1999349.51243124034549246568989428383808907133491399897112976",
     "im": "-13150430.6564977696027245282376317394230410285480615623876735"
    },
    0,
    0,
    0,
    {
     "re": "-12666414.7581424895672978391645363466978864899364401340414525",
     "im": "-2.22935001295882004019727203476794726083882362867455987465611e-75"
    },
    {
     "re": "34791526.4107398380816207479754650874057994937865198519638663",
     "im": "6.93391265160732998923947250951564459892376000404184233929815e-75"
    },
    0,
    0,
    {
     "re": "298.093296942777873308045030167195122878495694214239408732580",
     "im": "1.90631871735277884966338681079714822963427815179918169173149e-75"
    },
    0,
    0,
    {
     "re": "-2130572.93178230232979675245022928155020099622245604099757369",
     "im": "-6091343.17067529230281495075882258027858634619579598922097304"
    },
    0,
    0,
    {
     "re": "1027629.36418260820926589664640399152804525839447224523099778",
     "im": "4811448.89466484131156648237386837726575626901445664589754508"
    },
    {
     "re": "-1302.02351179017527196376287892866990562572145244498903657629",
     "im": "-5976.15456169312461193122503819357255120790866975095940372974"
    },
    0,
    0,
    0,
    {
     "re": "5785.90077336257364447981380730740876239768675014817895360667",
     "im": "1.14511572770218618011401802512623012762935184955102084626709e-81"
    },
    0,
    {
     "re": "-7117.96929290660885801319259235887953122950696524858513520560",
     "im": "-1.40988263748084513432177236858437750817194911483661605136002e-81"
    },
    0,
    {
     "re": "-2343.63933898106644656653326524701873193104796714793894549916",
     "im": "-10757.0784614532367125506895932126017204200078509830742965189"
    },
    0,
    {
     "re": "2343.63933898106644656653326524701873193104796714793894549916",
     "im": "10757.0784614532367125506895932126017204200078509830742965189"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-2267.19984845618056733193175866906671635846617112137430162681",
     "im": "-2.87151433418952810935235094357240236871195911620462284259215e-78"
    },
    {
     "re": "-81.5720085298332270212855402421289394877089311658200976339805",
     "im": "5.70947578743965700276365944071459502489716771092344825333490e-79"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1302.02185498948135920362959180389929551724887063774385861065",
     "im": "-5976.15470080735372919482755178477873356667102832393016473274"
    },
    0,
    0,
    0,
    0,
    {
     "re": "364.804747639762255072748210886638987446146604400091126279487",
     "im": "-1.88694196713412979115573357957677844061609953134538167059823e-81"
    },
    0,
    {
     "re": "365.576588404122698231103323640356949849395394207435130927616",
     "im": "-1.89228070862506506805884007438149009499178509576160658182338e-81"
    },
    {
     "re": "-731.985495464096419179083354380798351547031878431834914586882",
     "im": "3.78439719901805523442784496041877923030182906499892346566872e-81"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-5011480.24458670621317074336201252707335883090368405336899348",
     "im": "-735327.054834041071980817329066415719421293977761686808752179"
    },
    {
     "re": "-683497.921110010800875343503029482711091533715298866570820053",
     "im": "-5227607.02754796482685427755069203202920273333086914779866490"
    },
    {
     "re": "-0.00212575820385600435400454701147406262855091274726887007511138",
     "im": "-0.000556630360616795359309963605264869360451213914074222999574967"
    },
    {
     "re": "316444.905030144967539812678252024661529407555068577198052367",
     "im": "-1437501.49512356830167993855813739825187296482941890647579203"
    },
    0,
    0,
    {
     "re": "146.565715114794120822431523309493804178554163273420294456389",
     "im": "2.93484736390102168798961793606787933390158391339825783088990e-79"
    }
   ],
   [
    0,
    {
     "re": "419907370.417358204357962717593244145750506211548858635250016",
     "im": "-239748610.679559026286773002473475810420800640922561423720196"
    },
    {
     "re": "270627698.319457367475877996920581069173885813810850127369494",
     "im": "1394591.84285660300149163808070014479133836824771255816306471"
    },
    0,
    0,
    {
     "re": "-206065050.618621496045960960776958588100919794011630897005222",
     "im": "-1354011.58950370367719982590136644298694304616371386524428658"
    },
    {
     "re": "-269578959.552949591673094603661899016900899541204473627594777",
     "im": "-142734.494823195379424527654499389610432013766475452675381920"
    },
    {
     "re": "3166019.89362709847528073713497195853576938893696787510283997",
     "im": "-700043.772778535204870185697981391580266627932523354960369514"
    },
    {
     "re": "52274021.9373363418565415977102945451776597496206398784594508",
     "im": "597053.663983061322447773865691135521048622883136202364914983"
    },
    0,
    0,
    0,
    {
     "re": "-2886613573.36965361380511723025525795125078023987646331691959",
     "im": "-5.23926663039179163949531724778286785840380048237508143425772e-52"
    },
    0,
    0,
    {
     "re": "-2595158625.86658362739567109610201252284711657521336286781717",
     "im": "-4.71045088183257098935890114332972350328149016570929770564630e-52"
    },
    {
     "re": "99704.7935474120993472353504437252847223525439719194087058293",
     "im": "4.76418819754064065493148781872771890820419884164225180758053e-56"
    },
    0,
    0,
    0,
    0,
    {
     "re": "18347255.3452211572625940206416751554666433999084319922889137",
     "im": "-1824525.86508313935724023644677956446310595555345602108882432"
    },
    {
     "re": "118125742.892780803157342407332207874098748845852980365183009",
     "im": "-4203071.02293991886318131063400370413487184177675058966929247"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "252885.491625307410434960276852321343750700096742325958908178",
     "im": "-2.97532226283392178436155698029018983651563627876080565772278e-80"
    },
    {
     "re": "202331.250711186094560148607928034615672774444985044078732171",
     "im": "-2.38052045050440204838043736827170135291192895932233165440839e-80"
    },
    0,
    {
     "re": "-252885.491625307410434960276852321343750700096742325958908178",
     "im": "2.97532226283392178436155698029018983670186715041910581183229e-80"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "506778.268768446074974000711276114372949614162799476919377995",
     "im": "3.28144071496129455305711695140250896381914692665200472719349e-56"
    },
    0,
    0,
    {
     "re": "64500.2509327888609109459096960907374432562145146295100020715",
     "im": "5.48565656572810267098173965228917959053781742984519122131284e-56"
    },
    {
     "re": "-248240.650241634060228874139570967816167665310746849024076104",
     "im": "-7.07799335944739979270557490311642968070002616974586743946583e-56"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-943.063925165132797550144690612142183258943655090566599554131",
     "im": "-47.9679352289250287168066492199782812606614208217251760984527"
    },
    {
     "re": "1647.81950193242439116318599434810795759373811826818527301269",
     "im": "32.8433884278065493942690724684655847247140511872567743611254"
    },
    0,
    {
     "re": "-53629.2816429314265102110908378717116499563091723077285236308",
     "im": "6.20932131840349417250179982530763087713462806099288204389703e-81"
    },
    {
     "re": "68052.4447766023354540251771342851900098976567332662428772045",
     "im": "-7.76103722126440296567756036870513830051726513847505435111684e-81"
    },
    0,
    0,
    {
     "re": "53629.2816429314265102110908378717116499563091723077285236308",
     "im": "-6.20932131840349417250179982530763087953671585555583175734092e-81"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-32238242.9463136709871074853547571877999139885287269461966657",
     "im": "2114460.87090597408472885714107230128641322924995321153999415"
    },
    {
     "re": "-25315.5576382384982118652703386841107672643549508411554347929",
     "im": "-1.67019581871179600857249410001739983692483737722768559115825e-56"
    },
    0
   ],
   [
    0,
    {
     "re": "424924585.894602952169491056951418387559457308265685721000424",
     "im": "-240048992.307212947867512732776119077113836969443604493325067"
    },
    {
     "re": "265974320.822882193537198716704148563349508179133688667418014",
     "im": "1383927.36092584406899773414174458784616044161177886218662372"
    },
    0,
    0,
    {
     "re": "-208025204.207141602188846289640404646962032726915801293663235",
     "im": "-1366575.53455117913960516383537560366770320427004289761491217"
    },
    {
     "re": "-255110162.017632873881707000430384602695647622476266961839243",
     "im": "-94209.6610046424438531039957487519990900143284548216112405394"
    },
    {
     "re": "-2064695.46108870342696144219555619166680006675394106605274048",
     "im": "-720203.010032323747661598823770635332171516573064371342820471"
    },
    {
     "re": "54396622.8392199556003077126987478847475440367328336697857539",
     "im": "606577.395533165704090376244650616742882437631633980513117577"
    },
    0,
    0,
    0,
    {
     "re": "-2893609017.89270523610696425397006085405226041230137349189844",
     "im": "-2.35906718841560174948588309348075044722470308046013708243740e-50"
    },
    0,
    0,
    {
     "re": "-2601448329.97333157488434585068096277791719906018876019699904",
     "im": "-2.10965177477439009570651224695005983056589116492749158279074e-50"
    },
    {
     "re": "98374.9980701069737789149925801523657644746623074819473573546",
     "im": "2.17065390356617497600303117569247867283486773154517142340055e-54"
    },
    0,
    0,
    0,
    0,
    {
     "re": "2482978.88832564108040231547697566175229611117835893860294068",
     "im": "-1885077.25511526507772046198855998590914042767178193832435366"
    },
    {
     "re": "76597919.9711557900236280489257172312657011110237451655696043",
     "im": "-4359239.41243537544826346386680294001627518528997204905074608"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "253862.818047449570205153286717619620591668872088363585427879",
     "im": "-2.36105494630449760084422809348639138755559458702001093148036e-80"
    },
    {
     "re": "203113.146483979907135483869931082626309693667228809842846097",
     "im": "-1.88905287529126127478845332184116158477445452866995507714207e-80"
    },
    0,
    {
     "re": "-253862.818047449570205153286717619620591668872088363585427879",
     "im": "2.36105494630449760084422809348639146875661967727891011187549e-80"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "507456.748899354608037608863142166660594432731749828399289597",
     "im": "1.51166720276220770238915969707148062924028869126661554190358e-54"
    },
    0,
    0,
    {
     "re": "64544.5655126927715051434011453550120477788234713930809198808",
     "im": "2.46244897134060887523565348741563368695484375501394787463983e-54"
    },
    {
     "re": "-248258.724640411463135809772903921394295213546467460072522893",
     "im": "-3.29065982849325527527391249582337650971862518401103033629400e-54"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "913.580413838657672458227962986588597756485899565719764238668",
     "im": "-41.2215923260419481686669870110937831751453100277042325217071"
    },
    {
     "re": "-1671.60816963635640690831338323628783826187998087855994999396",
     "im": "20.6994080225280682880651976859554340976428871171176504348625"
    },
    0,
    {
     "re": "-54579.8539445739375622189212885858184106858296256951629250191",
     "im": "4.97239314781595727789031764938832262483951224985160850906617e-81"
    },
    {
     "re": "67170.0680992181213311870446045617277160515156284394621935332",
     "im": "-6.21459321145429678888146205976994209892598604640724808880969e-81"
    },
    0,
    0,
    {
     "re": "54579.8539445739375622189212885858184106858296256951629250191",
     "im": "-4.97239314781595727789031764938832271275337288324473197888441e-81"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-13135535.0040338949900019583091138800854462392391363898290749",
     "im": "2187036.30144112850532955771640253006483586511444298043899440"
    },
    {
     "re": "-25314.3953116706655497358537919925891573646713065831652032376",
     "im": "-7.37774723663465041620854530864979996673493085175874584063424e-55"
    },
    0
   ],
   [
    {
     "re": "9779316.85209399182435239683090854399881951725533699434064748",
     "im": "-5689182.60476620273572592856510862007089933353853919740811401"
    },
    0,
    {
     "re": "5609012.64095548207055966007501405365620390852028965179240014",
     "im": "-36572790.6736218136569812333848426590151988210121160587062348"
    },
    {
     "re": "-3748575.22646925610445008114007103667742182781192790791984290",
     "im": "-18922241.4535163556849443632564130494719008009931433230828405"
    },
    {
     "re": "-4849470.41936571661889422552532900887631722256093669974883543",
     "im": "-30672205.7989724920811840590042508074456225315646955779203045"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-5609012.64095548207055966007501405365620390852028965179240014",
     "im": "36572790.6736218136569812333848426590151988210121160587062348"
    },
    0,
    0,
    0,
    {
     "re": "4745795.86828952165631242534041967457757760592309293390778319",
     "im": "1.93884438397494374191801717199756255427751253254501228647155e-75"
    },
    {
     "re": "-20611670.2116017564702407293785652035611717013688494752339068",
     "im": "-6.09317729365975245944006836484359731600017925905544258714702e-75"
    },
    0,
    0,
    {
     "re": "-4840.23784469397622907148394843206907309398385222589162732613",
     "im": "-1.85625566671433829389910814281538578229739555001983239340997e-75"
    },
    0,
    0,
    {
     "re": "5948184.84812217481378260252291610600565401105076111215195805",
     "im": "16923400.9994701498381825562967909603798402919073936756082373"
    },
    0,
    0,
    {
     "re": "-2862510.29231289366154455125242286294831631575977945294255757",
     "im": "-13367485.5830683271616905519874097385256798906456919693690738"
    },
    {
     "re": "440.142045125265224443641121979906250062859231881332835158592",
     "im": "16590.9172962765488618315749204449515872991351964113957436253"
    },
    0,
    0,
    0,
    {
     "re": "-2166.97591648308344599756866583596175475456640460862974704884",
     "im": "-1.08886667855746244946152203792877188193573976050244450698405e-81"
    },
    0,
    {
     "re": "2665.36243711961245602078965911672731754665508634610522115758",
     "im": "1.34142144747730165734906068409377487879063477536057256869351e-81"
    },
    0,
    {
     "re": "792.255790043662434214305072935259122695086689532733628944429",
     "im": "29863.6519717287632962081560934550761230279225201976526148625"
    },
    0,
    {
     "re": "-792.255790043662434214305072935259122695086689532733628944429",
     "im": "-29863.6519717287632962081560934550761230279225201976526148625"
    },
    0,
    0,
    0,
    0,
    {
     "re": "6334.19966888891635395455712734404805885023180093604670199810",
     "im": "3.04573930163332411802249786077146907738825275466524038530759e-78"
    },
    {
     "re": "227.097597450544790331187570747799707235983095950174634848631",
     "im": "-5.30276090216640468850968650947997001032942535409140232940356e-79"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "440.142105579812463452391707186255068163937049740407571635794",
     "im": "16590.9177620715351645600867185861534016821791778875847860347"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-1023.03219125227274288045388427345203177265343922578063005297",
     "im": "3.16936408762464079130041526297165892567278366540371438547712e-81"
    },
    0,
    {
     "re": "-1021.40642826500778667721085002385492124912233573598383006728",
     "im": "3.17787723607371244303872029477421223602494728048827765808440e-81"
    },
    {
     "re": "2046.12761252837073575115890043823807871049822863811356904165",
     "im": "-6.35559868362496795463089715010150665347250326558887204968174e-81"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "14010762.3731350386089333600946917094880428650641751570617257",
     "im": "2118964.04728818114794646382837714695652054450176357768155032"
    },
    {
     "re": "1912558.43139037976281819132184603996306586034405090826412707",
     "im": "14582026.9514191021996912033872448964708191173212193689544817"
    },
    {
     "re": "0.000523383277770728542890487018511515608626224632706032461554359",
     "im": "0.00186376068677081000888762114783988758469191956115388485456876"
    },
    {
     "re": "-886733.129080911384752890363200685704061670185618680434539822",
     "im": "3993758.15078169557161964113381310763611004526932046283726147"
    },
    0,
    0,
    {
     "re": "-409.438396985094068755390834174103940897021831623626807062116",
     "im": "-2.68502466435322289484662337693661606674461795398967290311509e-79"
    }
   ],
   [
    {
     "re": "-50818296.2157697145732270311072949783663775991194585174639884",
     "im": "15904.6689423889207619423314692557250032825392134269550092806"
    },
    0,
    {
     "re": "-28711205.8301174021187699388930790606133152843379952904830013",
     "im": "-36.3011303538322925190777208784030794141076305457669457063764"
    },
    {
     "re": "19784979.6855928987977074860456414196938004055348994586420742",
     "im": "-79.4347586942122755945533850074873468402753154172706743872391"
    },
    {
     "re": "25714658.8370887868393527642619239928032467166511999663517597",
     "im": "-75.2663033191659097320056365624427951681753169736604796261023"
    },
    0,
    0,
    0,
    0,
    {
     "re": "28711205.8301174021187699388930790606133152843379952904830013",
     "im": "36.3011303538322925190777208784030794141076305457669457063764"
    },
    0,
    0,
    0,
    {
     "re": "-25555.4851142933076688422975574026928135063084422622764933685",
     "im": "-6.44500035522102295857996810942420108331150782739936182377473e-74"
    },
    {
     "re": "45584589.0000768361936217174417465387684942767364997381266019",
     "im": "1.89963260843873370272777799283100256396296108820489681214693e-73"
    },
    0,
    0,
    {
     "re": "25662.5086967736159885682750394739982137633385871003295744384",
     "im": "2.68145047168583351160056466547559724061092365456215817307830e-74"
    },
    0,
    0,
    {
     "re": "-31318709.1202064896865892052511091837770603305992520389495589",
     "im": "-24.2207265857889519245785680044133866418448720544152990279965"
    },
    0,
    0,
    {
     "re": "15156865.7260403497695892261719116536031101912108031638256022",
     "im": "14.7452288385442519865320669765931181691749766668026436995058"
    },
    {
     "re": "-1.31091633379229306357945587735383615119915968173546291267809",
     "im": "-0.00320431140891361906177169829038335964114291116362068233260089"
    },
    0,
    0,
    0,
    {
     "re": "13.0738756477183767903807726133328902274433597168047192557335",
     "im": "1.85932821166384657781785650870634624629776753262645083029755e-81"
    },
    0,
    {
     "re": "-9.94448239271350221985416711928440419745884169692100009614446",
     "im": "-2.28689788815579998436437750506420707997051640231907514236567e-81"
    },
    0,
    {
     "re": "-9.99634367256276046839173895883783094380911582821611029790799",
     "im": "-0.00584568722384287714807997128070760619584813402948609484148379"
    },
    0,
    {
     "re": "9.99634367256276046839173895883783094380911582821611029790799",
     "im": "0.00584568722384287714807997128070760619584813402948609484148379"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-33085.3522171553030288224859235398707859913739387791977765667",
     "im": "-3.69132422334557212216592475319503978941492004856697777870648e-78"
    },
    {
     "re": "-1191.94954246905077688862245997503027780186439737669046929030",
     "im": "1.17286912402405267753999507110145416474144213205663014095352e-77"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-5.55352426253486692688429942157657274656061990456450572106000",
     "im": "-0.00324760401324604286004442848928200344213785223860338602304655"
    },
    0,
    0,
    0,
    0,
    {
     "re": "5320.49856660081490826139880316442165852010938655581757403141",
     "im": "9.79935130508711691072016253971073257935372558871831917966827e-82"
    },
    0,
    {
     "re": "5333.80957964369966578891486174428481810532794789361674613606",
     "im": "9.81372765010665632412805875659389081694201988938030686986175e-82"
    },
    {
     "re": "-10667.6168230401766208281223156166770259301230964351633862727",
     "im": "-1.96301322378672320753473692509530372062939979542337301379548e-81"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-73036823.7848040952777131388178755199098838095387978165833499",
     "im": "75.2572042777885781662862991978599929876098953968195807957279"
    },
    {
     "re": "-10155983.7438166116409605152420674450828932736588816740737196",
     "im": "57.4825410309901918610320632032292890579030909858444578230493"
    },
    {
     "re": "1.65585538375096995850976910282792283705392008720723986659403",
     "im": "-0.000173224393467934754025174423907416533528926567245464482772021"
    },
    {
     "re": "4558961.38099362759345382323005727537839843701000817683244241",
     "im": "-0.260266142728583154816210943459827396134854841581665686341550"
    },
    0,
    0,
    {
     "re": "2139.01456372983768276411595057297460661574805223695450938600",
     "im": "6.53019019961655004636577928772535616213958473191339743418097e-78"
    }
   ],
   [
    0,
    {
     "re": "-4704560067.57014719153462272956196079613486945819747686088480",
     "im": "1152649009586.41880984487799212858988194221336980026022106758"
    },
    {
     "re": "22883778.2508782632013378266215424140855256591705315837548163",
     "im": "-6674635147.11674081519657089546905495874968168902175026927038"
    },
    0,
    0,
    {
     "re": "-24313699.8546040332810462184728230085084492251008868096572795",
     "im": "6536149381.09832598610314582879588632253431574431306686057736"
    },
    {
     "re": "632345.008440923879696539118664053111815277160333855272088706",
     "im": "567772691.814002102741279517141592007973488236948736883625742"
    },
    {
     "re": "-13450653.1417586299697595182259365849349280298470526446173165",
     "im": "3412520351.22690750795747469131864337472418048125256023583222"
    },
    {
     "re": "12052983.2326500425727110950194426775749589607225015329768474",
     "im": "-2891814748.52233745791967890494730999762160180349792599035125"
    },
    0,
    0,
    0,
    {
     "re": "49685393.2076340212999254648059468303505156619985488836285756",
     "im": "2.25698467470614149956235129281304043429716424469120810997856e-50"
    },
    0,
    0,
    {
     "re": "44667964.2182746007429370854494723047191787628263172014929483",
     "im": "2.01987798715639378502678460262719529778010792117654178337859e-50"
    },
    {
     "re": "-1949.88151139327698671700177682599681663768174106816917330777",
     "im": "-2.07331548267320595127991765508265937186733503324854642583529e-54"
    },
    0,
    {
     "re": "-2087.77292293287218019622268061025443596426511432315484311812",
     "im": "-1.04632156253434995555538784582416678831006596930654566743122e-85"
    },
    0,
    0,
    {
     "re": "-35199326.8898175767380781029700894889704859152518918158222751",
     "im": "8913553254.53428622146506468880937844266636030077561574713078"
    },
    {
     "re": "-83091391.6422374321313487025459604004347981470474470895758777",
     "im": "20574340609.5531654265190854003569382735683137132134447919147"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-5053.71240847532613593156867793852544561774934405684870090586",
     "im": "-2.18553370668673019172084453881903217668123344110861229426235e-79"
    },
    {
     "re": "-4044.09365050666649865024954074979720056717735137315878696285",
     "im": "-1.74862107861880142709373639663799796024442142144974742475236e-79"
    },
    0,
    {
     "re": "5053.71240847532613593156867793852544561774934405684870090586",
     "im": "2.18553370668673019172084454014484942136779626627562393394362e-79"
    },
    {
     "re": "1.30514751731124481469576840641896207425666116892822457143756",
     "im": "6.54096034415730025864498608950823010921665849174374067137173e-89"
    },
    {
     "re": "-1117.01655488036939316977284098737862748941247133298439726018",
     "im": "7.76259949267704758988103694835727730717887155577897484637860e-85"
    },
    0,
    {
     "re": "-1.30514751731124481469576840641896207425666116892822457143756",
     "im": "-6.54096034415730025864498608950823010921665849174374067137173e-89"
    },
    0,
    {
     "re": "3353.38498047300168497329685593120585950903986314091517792218",
     "im": "1.65219436106521779685785860823640501479698315182371914165531e-85"
    },
    {
     "re": "-1762.38645663054350192005207046013752780525123479883402180030",
     "im": "-1.44139541817895844843126106454160391832119173125074890311581e-54"
    },
    0,
    0,
    {
     "re": "88.8134157340416237070335440682515821447298741982498923284437",
     "im": "-2.35708710085502872709257384752432173669085268687777756787585e-54"
    },
    {
     "re": "188.311315089119384358035636059576696531016809037286486085331",
     "im": "3.13362243912987975638511903359494426807837618015617008391998e-54"
    },
    0,
    0,
    {
     "re": "-16.9514847915160474498201750492227495691621177350919860038778",
     "im": "-8.49551398023693288042140730286293631622268313128663363936906e-88"
    },
    0,
    {
     "re": "11.7365806399920011332224489925679034639351969135059509807596",
     "im": "5.88197943327847062611687850816431555551994268943334305416053e-88"
    },
    {
     "re": "-244.988618649267671940259969693882577703866863504322128242298",
     "im": "214058.130911315823630702581810752124237170337221100225865011"
    },
    {
     "re": "146.823035412118848597032432358417335275962541587758113900766",
     "im": "-128263.958602088353104555850346088414428890814631516006026456"
    },
    0,
    {
     "re": "184.033446423096308987340523290543460631900170119422488499543",
     "im": "4.66807919892240491091776141453246966313344896037216696203002e-80"
    },
    {
     "re": "-229.430924246919488606058783304320286148517501122435475416181",
     "im": "-5.83452497504119662338697244196169325732988387588487315320495e-80"
    },
    0,
    0,
    {
     "re": "-184.033446423096308987340523290543460631900170119422488499543",
     "im": "-4.66807919892240491091776143238229857342113899458588835907334e-80"
    },
    0,
    0,
    {
     "re": "-1020.67986573148151715489143769221052548255177533218539194057",
     "im": "1.90534653993138990520335899637779430184727472597821926027234e-85"
    },
    {
     "re": "-1.17609818190863904288314427020470129862993366656657795379883",
     "im": "-5.89420848345786258849605607969795342707314339395116749327761e-89"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "41081491.6518711911997260112503218165005285328157836891011067",
     "im": "-10335850529.0289784710290103081143754125255865340008452096419"
    },
    {
     "re": "41.4170409646813948017276335478327312125376493673129261014328",
     "im": "7.07908311934087677919301220189428434220738984626073798258282e-55"
    },
    0
   ]
  ],
  [
   [
    {
     "re": "5.74729040571610609531934314395662240511366223524484367262274",
     "im": "0.0134052993989614829985277849437113264552898827876975131553035"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-5.45425753385734633257528810847375892957312174647793711060884",
     "im": "-0.0152671185961198092995454850233709262625609562019037928485133"
    },
    0,
    0,
    {
     "re": "2.87269502962462029195900248212774868183339243125646197995186",
     "im": "0.00691122864410859759516437202762697915078641367104249997952391"
    },
    {
     "re": "-0.000379723951304935258072023265563610174153041633885956707477631",
     "im": "0.000771608206405608368160559873173221776194154297538122503107217"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-0.890520562677631295630126370933086781143956290298138546676141",
     "im": "-0.00308739165221362411281332137644914918268721384976421276999206"
    },
    {
     "re": "0.000539596662389648865060180994570043410043432960965483787658330",
     "im": "-0.0000788867582327776023740711696806294699293398161345723512371653"
    },
    0,
    0,
    0
   ],
   [
    0,
    {
     "re": "-0.00473131650822067880858195856639630911092243264049360431146464",
     "im": "1.21270856372421924063807599477735894076662296863366566881552"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-0.00413946366308190489544115335007139825669913200427017551545174",
     "im": "1.06100765499886746587060164153050016882308023969833046577565"
    },
    {
     "re": "-0.0445419231048893186625876351373871939916374609173494087088090",
     "im": "11.4167740628197900175030458061828324854507537843914480493463"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "0.00982192783845838084651314453762232500583886244792551590190707",
     "im": "-2.51750986882491337525339408529277346185326453416950676355743"
    },
    0,
    0
   ],
   [
    {
     "re": "-0.810650706884076475330196126036815613969586163924059418554348",
     "im": "-0.00248021052119040832850432622310481247201257332683315434492097"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "2.91651840538751760500659019163667473495589876354796631485606",
     "im": "0.0108770999384237439716113674738104222193453231439673476394792"
    },
    0,
    0,
    {
     "re": "-0.404790155972781414642943519115569155980277170395820978033003",
     "im": "-0.00126587171006716960601507596901700668401539213205702082248027"
    },
    {
     "re": "-0.444720225820623550232924359210769665936698113103759307427623",
     "im": "-0.00175651674819610912643570437006421661857310623401930407497399"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1.80420649215041464843453898399261352749893803673282809489239",
     "im": "0.00702824970021556615726862850720232257326869579212836521614985"
    },
    {
     "re": "-0.00132501746416056122177544867976665272008373214539204920733760",
     "im": "0.00000540758023429933132058297171635628557701868019415373248608927"
    },
    0,
    0,
    0
   ],
   [
    {
     "re": "-1.98959899631635592761884748128328426667459610352297503449041",
     "im": "-0.00530373047364448743179132667793878774138099801538058235465549"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "4.30375649365920974299028048593008887612034643645607531245222",
     "im": "0.0150993221674991762117275668499187736709936678248202272535103"
    },
    0,
    0,
    {
     "re": "-0.994019243523995396215624424403968178321572897555885221528101",
     "im": "-0.00271996104459592785586028022032419111028976871188461717145103"
    },
    {
     "re": "-0.500239055807331818651151399749822697271131681935375603973424",
     "im": "-0.00212075788042167433627027239254222277893114844406011505367834"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "2.19670490917127234741950505154164398990079709575533258425572",
     "im": "0.00848566684753256644807970482868682836668113536297520076254209"
    },
    {
     "re": "-0.00159181902137869053669616370121936744947734234374708356844074",
     "im": "0.0000208747949322325481807941874960188468858972307436552649038189"
    },
    0,
    0,
    0
   ],
   [
    {
     "re": "-15.9870255105488801067130075794384737642546011708353384534090",
     "im": "-0.0472213527328700863504795525431290345179838732699885984724068"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "13.3171942880216173018925354834530822327063591960670442654617",
     "im": "0.0402189186814495841410270810488432305187407032331652238703945"
    },
    0,
    0,
    {
     "re": "-7.98965336173037934878811653401740333659386181163239969120559",
     "im": "-0.0243670110833701146288470781159015826677562086934347038568703"
    },
    {
     "re": "-0.00124449729509693124980832771042405043549020628720605077946285",
     "im": "-0.000000376830806352490315954812271886704161083184667579971796922769"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-0.00000101614030714036313757186504692836541911303308717342286458398",
     "im": "0.00000150779148818180722216127409291714949448221995141472869909309"
    },
    {
     "re": "0.000209206276219872669486601356495604995661895003697362463761868",
     "im": "0.000293358540786445524479763727371286354286650698919976449514494"
    },
    0,
    0,
    0
   ],
   [
    0,
    {
     "re": "-583.630974226842068554617440398086874596860635789283564775216",
     "im": "-0.101199272170283894584752357155036967369935540030900643751268"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "343.902761003007742160363741300057798279343981856713302962132",
     "im": "8.59515925804030298652085737305012852778121522623114102607025e-87"
    },
    0,
    0,
    {
     "re": "-17.6739357938708364326255460661805020509766542162061033599373",
     "im": "-0.0885399886377009945387286642617005906004616937584245394931716"
    },
    {
     "re": "-170.726976668394287065737636459719458258030708535116351353321",
     "im": "-0.952717957348142426172004295874876563189601370546524987369991"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-2.54586161821479797021252555957165662030418891140901618301154",
     "im": "-6.46160235110240665984658684893458904353715869636535343914557e-89"
    },
    0,
    {
     "re": "1.91018844710578306939304484525337495666329832270971906180072",
     "im": "4.81903102791081188025396796209563800078566228179847228144508e-89"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "39.1905822836077203883352565497786119982143913912769112224613",
     "im": "0.210083588116332561512249243438896649830522487202780646131694"
    },
    0,
    0
   ],
   [
    0,
    {
     "re": "172.927084458667020246983127003513462864841278708570539285593",
     "im": "0.187225155949965200900209095555946684528125367571556191100364"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-101.897115464602814848099113472823448094422192625541176052891",
     "im": "-1.76291127548544736011260882728739512328612981521273474426226e-81"
    },
    0,
    0,
    {
     "re": "5.23618504868924128159106806358866185852724286107319175203606",
     "im": "0.163804668007971626718062618166610131313069571176718404514254"
    },
    {
     "re": "50.5799960872764289985414187272352456299748852937398050811511",
     "im": "1.76258943681628131278032166824815171285709567000350458570722"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "0.754329376453784880315290999930762190755162189897763405740027",
     "im": "1.23594193983691486419462432768202340971528767527763629141304e-83"
    },
    0,
    {
     "re": "-0.565981768178319442967528313435735521430844796273040225439711",
     "im": "-9.84324316201571765964816928191100034449661135264542839043207e-84"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-11.6107509905711822598682942501195775025391947035721658867630",
     "im": "-0.388668136678144244327106475855083725804059201694067001136183"
    },
    0,
    0
   ],
   [
    0,
    {
     "re": "43.2181395470458050224761466900316078510650193651169495393347",
     "im": "0.0973055648818523602860998921241745434209928592367128927063416"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-25.4663626056422891282294734990499558696430627645108039462658",
     "im": "-3.52961222237200544250706096287373539165491307243566523367561e-81"
    },
    0,
    0,
    {
     "re": "1.30846704539645357047911738959413986714189130822134024789262",
     "im": "0.0851333554506938110345379096030077528528809847906777118001709"
    },
    {
     "re": "12.6392141879336979810669177700328391569908735443454374063388",
     "im": "0.916061519265227513945934229828094817072675153598011344928587"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "0.188523741199851158859902055001388787431097385529306191190379",
     "im": "2.45854453999441411581674102484902679248039131061780443294243e-83"
    },
    0,
    {
     "re": "-0.141451471623047475781192135266620965068924205697468846505684",
     "im": "-1.95759044482022562309491039958807930800290353795493259789111e-83"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-2.90137660298247842470364697430392201705970502187080790552893",
     "im": "-0.202000486521965454398721036296410748424050299353656332571397"
    },
    0,
    0
   ],
   [
    0,
    {
     "re": "269212.676345823610991260231231003724143037109200894980535843",
     "im": "909937.258696928633707183517399289389919201934031830074988731"
    },
    {
     "re": "1075.83338733615801366316108663946781494595270988682120131478",
     "im": "1023.78709326856392413504405600068916280874130151554709482619"
    },
    0,
    0,
    {
     "re": "-1509.61724548442616287712896912315962304858406846910662271997",
     "im": "-2838.02229041369175624102534527202200225553918147246527995002"
    },
    {
     "re": "-254.451242789913268770260662303571679825319823537250720292367",
     "im": "-2415.48556147400215656340488907504357587114586326637245544646"
    },
    {
     "re": "-325.838822974255572237510680458867986502648841875706827656446",
     "im": "815.481240045660530933192438317702645222602059542885083565987"
    },
    {
     "re": "330.413344724039914421293900167388463169905846755706747996801",
     "im": "1129.13799315730005568362152903830042523222680904091715831895"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1195.30920733640773612965459165801584473040130414492283042535",
     "im": "1564.75122902649441439184310889625758784313804943116515922062"
    },
    {
     "re": "-2757.23080411663384406389674277582128176476197184302850838789",
     "im": "3716.73609870697895298645593507264942747983026313104807623241"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-0.0903456401450907980879058385725393989114592902894873674354840",
     "im": "-2.33415077205670755358121619793227959187946915565094460540076"
    },
    {
     "re": "0.0542398490955135064852048206744223625289039285744575812085426",
     "im": "1.40049925184630352008923324591399201817969979200892669355066"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1385.78838609526984100278217369091038240202594992559495863250",
     "im": "-1829.26623816477745033869243450002166056960122561717734775275"
    },
    0,
    0
   ],
   [
    {
     "re": "17620.7962561559942132880742465940870224006731209046945240743",
     "im": "-316.528245578179466075065968717777334850213402204896889921013"
    },
    0,
    {
     "re": "15790.2727030255626593329264083178760960883559240072460244286",
     "im": "58.8137820341633858257557486401349198077673155906855420991999"
    },
    {
     "re": "272.538458051968967238819550123923617404581823570623372000371",
     "im": "-1.28413996327130510154096266697923014903825723521331138430327"
    },
    {
     "re": "13777.8389416762768367419673266465682485833854700906448111870",
     "im": "49.8141950711799573734357695626149250744129844539646068309748"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-15790.2727030255626593329264083178760960883559240072460244286",
     "im": "-58.8137820341633858257557486401349198077673155906855420991999"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-3165.52461103861766400363517850321669244091411676469696750440",
     "im": "-12.1986814872303796460308038403397293895115007009228044248701"
    },
    0,
    0,
    {
     "re": "9527.44270156130296370273906761101982527356535069875433567410",
     "im": "37.0515303825786404214689983379294899792647157643023508818850"
    },
    {
     "re": "-6358.72076707243802004797197288087352015242226005912720848058",
     "im": "-24.8086426978504670164836874776494030111575601170951675873973"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-11445.6978238452666046208332131747485316063088949293481757134",
     "im": "-44.6555752342077006936157755352558555883648432744894179631567"
    },
    0,
    {
     "re": "11445.6978238452666046208332131747485316063088949293481757134",
     "im": "44.6555752342077006936157755352558555883648432744894179631567"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-6358.72101324737033590046289620819362867017160829408231984077",
     "im": "-24.8086529078931670520087641862532531046471351524941210906426"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1716.91017068628328001863920546800250319600367046585615565961",
     "im": "-4.28387555823059415464193911235140156313596676604703998519217"
    },
    {
     "re": "-1420.87850370036868208821059001868017873943376314570668871986",
     "im": "-3.29532879632446493642526480126295223773839069462308605128164"
    },
    {
     "re": "-0.000124433359469139455299999162471374283083079356667399124961894",
     "im": "-0.0000408528581463324541307681205901564925441091257627873610345816"
    },
    {
     "re": "2.92241212945621378138776951195475978368979264418983754787737",
     "im": "0.0475607614676069961543872050332638874783595239243615736791843"
    },
    0,
    0,
    0
   ],
   [
    {
     "re": "-31350.9764997327427348977705104875039131655455624074881022508",
     "im": "-494.460535758103598190905392125560528885624754086686881505122"
    },
    0,
    {
     "re": "-23798.8817675797531264173779239488204015821688565459437449559",
     "im": "-95.5459858314228192322379040618137615088831279246021252699869"
    },
    {
     "re": "2315.58827319123596557216885813892908117301174021424752684891",
     "im": "6.76674556844054877760165009539129761721667917009227494279282"
    },
    {
     "re": "-19037.2072751128658601349744085628491206962397116893612690676",
     "im": "-78.0776094547553567038879642176463854952180326857776705434929"
    },
    0,
    0,
    0,
    0,
    {
     "re": "23798.8817675797531264173779239488204015821688565459437449559",
     "im": "95.5459858314228192322379040618137615088831279246021252699869"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "5222.97456479753169228480051770528197317223392876875420584955",
     "im": "20.5285446466615696925227734542386228651477776309242095260613"
    },
    0,
    0,
    {
     "re": "-15721.7528861368266962266455341227144606230392729972334077274",
     "im": "-61.4565431026251063949011771363315924317864897129292841017866"
    },
    {
     "re": "10492.8535581601350418193936802452084492245834535269167994483",
     "im": "40.9376461657622214267032823663161217438911502325658641090864"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "18887.1372493903306243724829210744950443157459436343420091577",
     "im": "73.6863586904129294931016228564608612679052540981224192767876"
    },
    0,
    {
     "re": "-18887.1372493903306243724829210744950443157459436343420091577",
     "im": "-73.6863586904129294931016228564608612679052540981224192767876"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "10492.8540274390725690958238450413861357309699686857455606432",
     "im": "40.9368659391182941628342349202560340377251411656235662648820"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-4.93241329080187470527680482964093288577042754241517014737415",
     "im": "2.31298617896959758089583060398148115996451466425888307619099"
    },
    {
     "re": "-19.8605990791759736487887396859379165429364193633697158753595",
     "im": "2.09401369847952349853853185632435337340861334488181634181371"
    },
    {
     "re": "-0.889355530434731343908578498395648189459073830068939082550662",
     "im": "-0.00312187611186372882323662403281947890330885207579813280164395"
    },
    {
     "re": "-4.82171605978186613820063269526886102640233895882279588665393",
     "im": "0.0160559038411081411890589324939345409764625673296440429839053"
    },
    0,
    0,
    0
   ],
   [
    0,
    {
     "re": "-8690.00384075744673334000768960025809158175090542224210926886",
     "im": "-190063.094391879121549699167280913493182478734754833078002853"
    },
    {
     "re": "19.0351722964844429896068648666877841888065703950979247428150",
     "im": "-14079.4978844705294701701238836218549402449676250716117580474"
    },
    0,
    0,
    {
     "re": "-19.8495127624093703041602644224227457981325820828645552086608",
     "im": "18226.3246290449809169679815562697128071699966657267615903610"
    },
    {
     "re": "-17.8079076048068385916157376543960631794618547198452938180613",
     "im": "6828.71709521164243339983484920123697215196837633387840286829"
    },
    {
     "re": "-4.83234777603230697441768627537987739241237163591626179487792",
     "im": "3960.33281372181502901848668484446359504503828211585066684748"
    },
    {
     "re": "18.9560188518256430198622064625689835023558973250274096769256",
     "im": "-7758.02288162800668346738167048400403533976913497138002207173"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-6.12326730746713882447133714355880835758716335125732921152874",
     "im": "11711.6365085386010412093013955135943014535252178339666819797"
    },
    {
     "re": "-13.0508671846039702675025328773672856610141977315139139453752",
     "im": "26779.2410837247794490216016486674754122758602492750969183125"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-0.0200310196369401970227543964126508524906776200297707963722470",
     "im": "6.01585232427629677260557378798623311017493296810096701447595"
    },
    {
     "re": "0.0120163597324235388442984629043056617837523587193012066622297",
     "im": "-3.60923748562336069444375177743531031328233667076455398973145"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "6.94671933576316527693319880534721230111244483677549865292024",
     "im": "-13544.5571906109550947255139563091128255469571385389228399393"
    },
    0,
    0
   ],
   [
    0,
    {
     "re": "-395000428.110959596412525642083511045111893304472270877779112",
     "im": "-887706.303400598285120716451170798117254087646878551585964351"
    },
    {
     "re": "-1576582.83134944403818044232720833932460059927844600626016321",
     "im": "3891.76476651542259389340946994463046439654659956985158654015"
    },
    0,
    0,
    {
     "re": "2213952.15408687683559895022696276195719546689119719328216924",
     "im": "-3450.82648958670365109215394526399113648872208910450722480239"
    },
    {
     "re": "384708.773277048579769974423064619952137919184464477616406814",
     "im": "125.865810159099866438404417120130153143218191732216447120913"
    },
    {
     "re": "472043.608869827412713128980012321624658555222131682852677270",
     "im": "-2252.47440904046647413041356016119773976627729707930870831714"
    },
    {
     "re": "-487235.711814796296070109013999103411657178253279705976436646",
     "im": "1551.58916969673978537428873020395631934826216561929992360616"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1735945.32217880992735187900739689167479892183498807694569850",
     "im": "-5777.04256380776601373652670729946172217028657484304835789162"
    },
    {
     "re": "4002232.22520335022439638344928019815476834423752320193028365",
     "im": "-13392.9577599883760546932700863501530719669991700627884518008"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "144.015431696302709791978417293374420652164729315285059051085",
     "im": "0.327230782732325474794131515252988892736651149104176032162026"
    },
    {
     "re": "-86.4557932955326960720695542190018212050234569225194752548817",
     "im": "-0.196444300961892582895075963320635939188833422872106950274596"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-2012278.47117641226698690711925798737685155306752394396315443",
     "im": "6707.18652768089231195625604255979335998107918028702440727436"
    },
    0,
    0
   ],
   [
    0,
    {
     "re": "-282705.444909067078024527378835030606018041828648196298972822",
     "im": "34.8966062362693122032027896193203179656254810020909251154651"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "6528192.13972915761916002124241095877427062394937678012340020",
     "im": "-4.92484396037484817660796266863239641165623279345299260997535e-53"
    },
    0,
    0,
    {
     "re": "5869727.17019270544882536309706283430709202915779197660078941",
     "im": "-4.42739523737922998282133578714789097193289908205691451157917e-53"
    },
    {
     "re": "-113.477067764638219656023796456797362832637616001879018366745",
     "im": "4.46226139255723311967764116892064748171726541655502481839946e-57"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-9992.20710517805136968344612307240746137255545559169368284557",
     "im": "32.6752597801303109593385835891043160468619282733947775127945"
    },
    {
     "re": "-118354.085604428958070883965034857830258446517010486049802577",
     "im": "336.472115027694547067740411067424115423884988009865492304410"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1536.30840704926734747025384130940355117234312977522048294311",
     "im": "3.12273017700775212155113630112292084239658220788759234061397e-57"
    },
    0,
    0,
    {
     "re": "-197.668718598601741497097600986592445195491736280846382270639",
     "im": "5.10802164309829497723627210580300780121448229604418056817019e-57"
    },
    {
     "re": "1027.25737864416370432645248838557451424321682742281074069253",
     "im": "-6.75875954819153788377407072377149819974571756019358949752747e-57"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "25956.7008063444286643519284667932873807764553209931544430270",
     "im": "-74.2056028171009626769646124941280520206905339970806348298069"
    },
    {
     "re": "51.8719494097606541413988586851701829445860558497892734516856",
     "im": "-1.53943171997194314110332947460027593656345118743206269822637e-57"
    },
    0
   ],
   [
    {
     "re": "-5.68938501412108423415550599990650230297042416454044477231655",
     "im": "-2.62472609075692936872379800108108676036397996038056402012838"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1182.43032866506209998236195097192007950471037918648734986054",
     "im": "-7.31962148037575664061143480798090822008703541003732285258032e-83"
    },
    {
     "re": "-2030.96280714580050109565010237928484809830133655765429560125",
     "im": "1.17041596685173706194906837477837146780861630647874995385875e-82"
    },
    0,
    0,
    {
     "re": "-371.243481013716574424444193505073623861746381404864062269226",
     "im": "2.63975094786997455276342712231236127563507672193613269632617e-83"
    },
    0,
    0,
    {
     "re": "13.5551963831725051617228216137867707930642036595025804044684",
     "im": "7.01393621381806245882575904449081286116586574224991226189391"
    },
    0,
    0,
    {
     "re": "-4.24031379925899981234739103980336176450418285359150951884184",
     "im": "-0.740512742683521771712259895647268045946586396916308533173369"
    },
    {
     "re": "-0.400491265208995251879297105115811402022652780746894457827921",
     "im": "-1.36550420806323084661675231532097637833372507051691041928019"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-13.7993486997232326195398097969840259670710315588425258061816",
     "im": "2.30996144842113558256527677461011864570380503566012198194355e-85"
    },
    {
     "re": "-4.33872524036001292534239635860763073747318165291549549029450",
     "im": "4.37100549777863035140861858503922621172996372618313376793030e-86"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-0.175055026153656868800440212381882675797158893322710134143868",
     "im": "5.46371365420764673620395003421680542223336859517694010934513"
    },
    {
     "re": "-0.734795057848810839768692977447514126609014150726007055440330",
     "im": "-2.09710485796600460644584020102894070302198416353503004461991"
    },
    0,
    0,
    {
     "re": "1.19402642111011439384771188616576920582284852896683102610735",
     "im": "-1.67474919066618033450125304899217400971065151646845875288218e-86"
    }
   ],
   [
    {
     "re": "-5.23018532902566077762784340831024716821837555598963242740931",
     "im": "3.81482537703401376243776608279861732316477737125902474222848"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-619.821091094500074383887975908981814106653180864565173935891",
     "im": "-2.28083111113339835591682343222235625259588180776074440947335e-82"
    },
    {
     "re": "1043.44329071802125776164883818514372577687479824312621502538",
     "im": "3.85928753731696755602105775469999641525689799946085857826390e-82"
    },
    0,
    0,
    {
     "re": "201.909801001080524760714069179716423473478365769468353681924",
     "im": "7.37375107690491947653460875788118388802662297362877165882187e-83"
    },
    0,
    0,
    {
     "re": "9.51847293545712144706004428466976617764589547844718052954180",
     "im": "-1.80108971020595744619416126585201922601370759371193173185683"
    },
    0,
    0,
    {
     "re": "-4.14222507488003307499534770534472851644709849866016696088564",
     "im": "2.15453141971677734418326811169740200025641502390204623016001"
    },
    {
     "re": "0.210762611471875601268744141460523221459331647485000883376197",
     "im": "-0.413751316941234979635931773435830116872119611146466097000504"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-6.62135251982983262279197655158349848585619610993884100211750",
     "im": "3.41417958508448333865108237481409833110441707594590329995483e-85"
    },
    {
     "re": "-1.49244503511473490776416423629877697146337987535643514112990",
     "im": "3.59595123986580326648378027680123921620292434968899778781194e-86"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "0.0768319072348465454672107726599976737857565632720235728447591",
     "im": "1.65551940921850406380207528632430976674814621135166791287653"
    },
    {
     "re": "-0.406218041137766847599297756489700444807111357442111490314749",
     "im": "-0.664092511098197295679833381761982738711968532864992136873371"
    },
    0,
    0,
    {
     "re": "0.536424495447404509885686865017279352903731634258558661738948",
     "im": "-2.44279950834795475140580471819828811789270334281935930630013e-86"
    }
   ],
   [
    0,
    {
     "re": "13098.1296525632267368707780059313161237804583806682625563909",
     "im": "-3.07390387370538882205964633614688298881920247420911569172403"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1288161.29347453201442092068565496991121657139213887235615048",
     "im": "5.09768985800212088460329613103487720093059416675062207536469e-53"
    },
    0,
    0,
    {
     "re": "-1158975.54320596461702403515212846409132422569300757372161602",
     "im": "4.58278243850133826971262488396353405729384710729184968890293e-53"
    },
    {
     "re": "-361.483782606217282713877164652914423846028167764699375869475",
     "im": "-4.61887240150853300947798663344346425522500040148279150629114e-57"
    },
    0,
    0,
    0,
    0,
    {
     "re": "1537.89955474954315253218533312910781286768358738823337764424",
     "im": "-9.06801703624448808561276859282605588946517445754009040027208"
    },
    {
     "re": "29014.9344928961980592575661842169889503853491177285939492011",
     "im": "-52.5786471145140447746406811181763643779949426985916376206031"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1204.46067377219678979721490118254401013602858802348800087652",
     "im": "-3.23232795212382279954621847585125596494066182151800210083671e-57"
    },
    0,
    0,
    {
     "re": "-346.002638303027785356407148639083242994083600169861867700369",
     "im": "-5.28729693217341391900311910124917266851132290918218156942082e-57"
    },
    {
     "re": "-308.170574268508304436321140072838456603993175196692271709454",
     "im": "6.99597050900432947374119718811969913044095783910138599351777e-57"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-6660.14539890886274937524661052601995454006408663442462191001",
     "im": "11.6245234571724814700403259993854828048241233387260591658679"
    },
    {
     "re": "111.979689648947924478346163660394806060389976731295264270431",
     "im": "1.59346081144371934977444206777931767837788483569861587783561e-57"
    },
    0
   ],
   [
    0,
    {
     "re": "13553.4762482035542580872105524140032155182645313437718106964",
     "im": "-40.9897534956966150935522034366559095354017328468976953560513"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-7314767.49786748510080425441206258496029474214182484059569067",
     "im": "-2.62653162770346942875979294922942469790248509652134206343803e-52"
    },
    0,
    0,
    {
     "re": "-6575356.10348173247440372240132065119701214699393360100120703",
     "im": "-2.36123440548773316217679705294529948811871614941528395161049e-52"
    },
    {
     "re": "379.885669986780122378973561148267910935699925769146252130056",
     "im": "2.37983012694477759621687666311004932088976364662854220720046e-56"
    },
    0,
    0,
    0,
    0,
    {
     "re": "12333.2475354877615965513245559804148757407599630818887018424",
     "im": "-35.2612136448074125704714606536194920462842800275528962254911"
    },
    {
     "re": "131180.390598202473451142318111304963596809665462113170076379",
     "im": "-383.661411514296223041963313831654102016061274213464839871512"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-779.299194818820355432397995247736184279668833369021430997030",
     "im": "1.66542476920968636421065361537527872510924193288517172172859e-56"
    },
    0,
    0,
    {
     "re": "-88.7969376240547896262292943265468407247536350649959269215277",
     "im": "2.72422977491967557160512562179858281806314109545334699034557e-56"
    },
    {
     "re": "378.100482976843317360244068408774806559541484305787593661322",
     "im": "-3.60460695357901935642787178720434281394661607514112665033536e-56"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-28990.9784527463966167430928590910542581833769226362750052441",
     "im": "84.5982114370485462505610017971783067864742468060368989799368"
    },
    {
     "re": "40.3844228780335967090030693842260633873387593644588592645113",
     "im": "-8.21015521640795612916175836522104021254214997854893200677365e-57"
    },
    0
   ],
   [
    {
     "re": "-5926.40460262649546657132188257316809295759057308654228200521",
     "im": "-8110.68522472011735111894713579949864852928611177797981024282"
    },
    0,
    {
     "re": "16.8776385672066204092028117346298517562714864552599227302903",
     "im": "-2.45686147942514567993287341716640170974755859715179759240342"
    },
    {
     "re": "29.3922454289590283523189365549903744851461226085802358281546",
     "im": "37.7517889974833785059297241950808262022967485281967069785667"
    },
    {
     "re": "30.4420465955588483329766058920866805203445292251963374983246",
     "im": "20.8579771374252968394676459826358489545735125167546150660857"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-16.8776385672066204092028117346298517562714864552599227302903",
     "im": "2.45686147942514567993287341716640170974755859715179759240342"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-11.2254715204093896106327189870433593449508738999150047287499",
     "im": "-9.92952147421855978470708432803310771450350043702934274009411e-88"
    },
    {
     "re": "-26.4048792093038009979649524500956850850009234100649265303533",
     "im": "6.17283403095015323657240253250927109964279311194994109035722"
    },
    0,
    0,
    {
     "re": "15.7444268288005571565322702083663306040267077167440042139601",
     "im": "-11.6738352292404091985486331484019097522280752619220270216206"
    },
    {
     "re": "0.565717459330700325273690463157010229339533834842046157722321",
     "im": "6.14243397987168640885810212840665121860411925000794003934242"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1.02447068206572835352994431708304145622469002883313821270148",
     "im": "11.0560071269317941991021799255216899003827996020183128472663"
    },
    0,
    {
     "re": "-1.02316412525362708387300445559861872931623018496400524488722",
     "im": "-11.0560071269317941991021799255216899003827996020183128472663"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "0.568424514029792824373891364221454849620127880535558469381787",
     "im": "6.14222618162877455505676662528982772243488866778795158181459"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1.00344783486136827335492543848609835192206655500882101377627",
     "im": "9.26572186665883005415680824804551446297649997327026141715011e-86"
    },
    {
     "re": "-2.24614140946853063859078623321289367109535959194272661046353e-85",
     "im": "-9.27153020694566541355537379604505575712283844990447170430022e-86"
    },
    0,
    0,
    0,
    {
     "re": "-27.6229858696974589596333359140899216559135262853721231839263",
     "im": "-37.2436868433007201659747518651544698536487027885888151148618"
    },
    {
     "re": "-22.6658461686078862232211427642029764913003136907189925714627",
     "im": "-26.1141202580769176312424112201490531019265814203485568535620"
    },
    {
     "re": "-0.00173120598095735461898595007405972125438069473991015512146589",
     "im": "-0.000831451188808990910959723807146297700608451114663749964544748"
    },
    {
     "re": "-0.725289109092389194744372850065292019112509202266067691901721",
     "im": "0.748899138364156160615337381977659285463438687081704837751352"
    },
    0,
    0,
    0
   ],
   [
    {
     "re": "4995.49708175548207649419113384692377806527193415042677976635",
     "im": "1378.40810677267067541802182597795587699876136735508796739013"
    },
    0,
    {
     "re": "2018.74467216854453371960408937684700156956436151168550672395",
     "im": "10.7100619003306237916242075761188512436123103516883475718846"
    },
    {
     "re": "-1104.65879208429943241611227149211248604731709661730107734062",
     "im": "-6.89762277327346774900447210910838112481910829711100114254211"
    },
    {
     "re": "1039.33572297515046555837020987021359126443419757634980120633",
     "im": "5.01639201543472622819469694075577490124810193775018463434691"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-2018.74467216854453371960408937684700156956436151168550672395",
     "im": "-10.7100619003306237916242075761188512436123103516883475718846"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1.40362025770622934299601492383387203895777497801913392402601",
     "im": "5.92078770120085734488956850411954895198065371689246454165336e-84"
    },
    {
     "re": "-592.388814735083817961257602244277800318169992526552967856486",
     "im": "-3.23217563735339294105896025173669084324111590298756822864196"
    },
    0,
    0,
    {
     "re": "1786.05380214957974126667662413777258864942246020683200801029",
     "im": "8.54296048669881811173954939162304562884496291798666722308173"
    },
    {
     "re": "-1192.60947936417744920208780426239929412749388097428292774555",
     "im": "-5.42027087638496566925877014947686454524403589338411180482647"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-2146.69733187531196093223240326454027116627750324319956193197",
     "im": "-9.75642494875261889436286819209041642345897978548187611950952"
    },
    0,
    {
     "re": "2146.69716850492649648882464846299400944173329759939239921058",
     "im": "9.75642494875261889436286819209041642345897978548187611950952"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1192.60953805829249804934702692388556080096294311077355511699",
     "im": "-5.42023608264034383020159344005023134636609988082326451083862"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-0.125469981906960955286804687406032129313144297973205407482796",
     "im": "1.40283056147800346905268533164291826789186259135111020976954e-81"
    },
    {
     "re": "2.39415388455908075619890326889709586367437110344131995037174e-82",
     "im": "-1.40369565253880301080498513919176063538636028730076564313000e-81"
    },
    0,
    0,
    0,
    {
     "re": "863.875068480347167942977159213752758120847246301153308796294",
     "im": "5.83497995771766205335098189442270000167026644233299085142842"
    },
    {
     "re": "721.474165175019148753434743682842567843851473635718161205393",
     "im": "4.04035844554845288940478323492949939964470502804390068083691"
    },
    {
     "re": "-0.000170236129849180202907499130140520772277103822895580065768703",
     "im": "0.000139218214377376012625483319229742881165740770375840512954007"
    },
    {
     "re": "0.638699573978329789888125502115633421619868525585587122486574",
     "im": "-0.124141596437819156848695407642296596653095741315189674321169"
    },
    0,
    0,
    0
   ],
   [
    {
     "re": "18421690.9509758701314894711296522781148579085434996090496331",
     "im": "54436.2859142204569657983435412902833004796876634032994190362"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-13803807.2941269971886216599836103625428652665172203109217597",
     "im": "-9.42517353124661289635856573536024095665174230190993084220294e-80"
    },
    {
     "re": "34498765.9245011999454267452257919378430484599495557182489755",
     "im": "2.34974608521610443302153191402400172120555099698020997976081e-79"
    },
    0,
    0,
    {
     "re": "11.8173407705631303679836791863799189093669603297261380470970",
     "im": "2.32886644868387348600871324983418373669652631070371516242210e-82"
    },
    0,
    {
     "re": "1.05570524174480815912555676721164211036502134129905514990216e-133",
     "im": "1.41703016746496494695378251261099656261371371866598166866018e-133"
    },
    {
     "re": "-15342399.6905003836628577880855110035206331031768862802685316",
     "im": "-46362.7156326578709690842198977158370292444084115652695576469"
    },
    0,
    0,
    {
     "re": "9206393.51942275985692922613046657622965043492226785392603670",
     "im": "28090.0397777454876096154729694413171596359635896722922267345"
    },
    {
     "re": "4.60649311343302429940890490594465242242952862508845971954587",
     "im": "0.186504747935463903832934433535255142371402306097331623863251"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1608.59823808787295223631391896700760043830103171208139548369",
     "im": "-1.08983255543746314450339781606332428606340493572732569761931e-83"
    },
    0,
    0,
    {
     "re": "-11.8871847221583404696718328409035216752870360230625883094736",
     "im": "6.13803407543018904322165021034956150492355269370215549438112e-85"
    },
    {
     "re": "-0.768041282328666312316844840675652948019799773782085821556721",
     "im": "1.78908303274467257791480427816171377450805028237365811613070e-87"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1.23000199621955745031125590563205612259546045984943695869292",
     "im": "-9.69647838763671333324582043778011427875463285181697396161119e-84"
    },
    0,
    0,
    0,
    {
     "re": "-1.00172116242022192422076541211437773637989288541648348288006",
     "im": "1.45220527210222074248137926297345565975125431454117451908433e-86"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1.31908135889292995087392130348696354765156875400779914539352",
     "im": "-0.746250748882616023217156592144714839630059022076858248494953"
    },
    {
     "re": "-241.665934180394572861875788742845922910075195039808670012896",
     "im": "-338.182198814837150100646808779567942321089135403150723406650"
    },
    0,
    0,
    {
     "re": "0.841189683010852189841838744758835831421484711799894021886985",
     "im": "-4.41188660457160850736371832877872901109283791290129746395297e-86"
    }
   ],
   [
    {
     "re": "-3529101.73354188581724849219799361996894478681897113486704940",
     "im": "7869706.89789008371075070495003746442596319577863192465292108"
    },
    0,
    {
     "re": "-2012644.84837133810406732720144406121929734894526578410009998",
     "im": "13238233.7007971256674330753633857351419357836403238658339957"
    },
    {
     "re": "1351653.78357568171347848417478533914084854940087054176145809",
     "im": "6827191.07712800147201977183462225835677983754865313988378035"
    },
    {
     "re": "1746366.18860837632184153777048326300996770275353763351299753",
     "im": "11086066.5544406291601658695702992319228792303938449302056849"
    },
    0,
    0,
    0,
    0,
    {
     "re": "2012644.84837133810406732720144406121929734894526578410009998",
     "im": "-13238233.7007971256674330753633857351419357836403238658339957"
    },
    0,
    0,
    0,
    {
     "re": "-12751033.9600559613605272272770063919484314322605154904371138",
     "im": "3.10630832198864164515618069721819144922703674322020780136541e-75"
    },
    {
     "re": "35024023.8516099548754262229179239883341610775287934857212973",
     "im": "-4.64257827704848939072125152847569221724343482058271431483394e-75"
    },
    0,
    0,
    {
     "re": "299.113434508803715571126760851179695174654150950863264600015",
     "im": "-1.02418577423797992058816996740113911987249537187327350133032e-76"
    },
    0,
    0,
    {
     "re": "-2144915.02540390680959357999181290987413048158050472562208990",
     "im": "-6131998.38563494589106015853518842566964710393137673238526914"
    },
    0,
    0,
    {
     "re": "1034556.48210081466755115277651440368094667958427268834648814",
     "im": "4843540.75815023596992119216859134706546620470679137208080896"
    },
    {
     "re": "-1306.41504293453508186676999872305227931065912034950838685994",
     "im": "-5996.05881939458874210503552560780988164270145523168458020014"
    },
    0,
    0,
    0,
    {
     "re": "5805.16873679170004816624301297078911139059028249698405821264",
     "im": "4.30468372904634707926224208793488902329338240815306416753020e-82"
    },
    0,
    {
     "re": "-7141.68370431966066738764152808770114299085143170961633075094",
     "im": "-5.31273623450609367841551603382753614434435842775874853702724e-82"
    },
    0,
    {
     "re": "-2351.54410495858585788620196353290162380536428174275907448388",
     "im": "-10792.9061244821613496700722035001031791468853826048335014920"
    },
    0,
    {
     "re": "2351.54410495858585788620196353290162380536428174275907448388",
     "im": "10792.9061244821613496700722035001031791468853826048335014920"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-2274.79480976273194959987238131680952473445185732227923923967",
     "im": "2.65831969460285283613488012180873682006655551519549863458846e-79"
    },
    {
     "re": "-81.8447231204243968172954525406671126003984460837669562485301",
     "im": "-5.35238839259947284162291550050700684562155217156140571619028e-79"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1306.41339164365880993677886862938979100298015652375504137993",
     "im": "-5996.05895804564519426115122416672398841493632366935194527331"
    },
    0,
    0,
    0,
    0,
    {
     "re": "366.031912430864527956820519628772866274009718680100047309504",
     "im": "-2.92736236434626713427750692664630756583589180067700443208004e-81"
    },
    0,
    {
     "re": "366.803766947713173217725976999826096609359599149745386147338",
     "im": "-2.93488742395692451340962423237808510845245802683121628749210e-81"
    },
    {
     "re": "-734.439850757084626923986640853113040997698252965992722304233",
     "im": "5.86971389571189425619702007681693269382125421384257223537500e-81"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-5045035.00536699175087234578992406632825259964439520766341502",
     "im": "-740340.324906399883884719266710315447095947706008322020463115"
    },
    {
     "re": "-688116.333387538282415290893958166714907638392153235675437341",
     "im": "-5262588.05214572893654346203507551585636955177203053646648950"
    },
    {
     "re": "-0.00211869546310899912588285442869869393970533602444085393956014",
     "im": "-0.000554776518325369831074539312279321894250261663230815583074669"
    },
    {
     "re": "318552.843982460437406764070975658763650183657876848123624440",
     "im": "-1447097.26292588318496504186412479338675236454527977273164119"
    },
    0,
    0,
    {
     "re": "147.056593091226396338266321997138020651163115265921672825394",
     "im": "-9.09104817177525748806676157233296401006044862911292419335624e-80"
    }
   ],
   [
    0,
    {
     "re": "424125548.141266969280663817580977524529503309594395558793145",
     "im": "-242159625.207206308177154308594435074371201342421583867285014"
    },
    {
     "re": "273334081.387805451516338264884016611187249914758154332888816",
     "im": "1403887.25716941808281421640763647088354782284814452907068761"
    },
    0,
    0,
    {
     "re": "-208137216.143749422329203818697595467981008695043090494702267",
     "im": "-1363074.47316828359821705674290431010897836225343980271875945"
    },
    {
     "re": "-272255798.102306118932043843556536077246321306227876127045972",
     "im": "-143606.667025616147840197244014180347325645311421937735898941"
    },
    {
     "re": "3187169.13924671513842279557822617164692330228124002430303324",
     "im": "-704752.788643443259278742405222658911087613893949890547965214"
    },
    {
     "re": "52803558.1209496367386653889286894060133015029621585877380211",
     "im": "601057.462077995243137670473441624371910504892949436791500210"
    },
    0,
    0,
    0,
    {
     "re": "-2915571207.17187970408546030207254627843592314886276233243310",
     "im": "1.66694505854249835970448708603703204963513002158486997573169e-51"
    },
    0,
    0,
    {
     "re": "-2621190963.46242759283172539154704917471234760045656103749211",
     "im": "1.48043270307299249808360732196094152992881365801104374666493e-51"
    },
    {
     "re": "100366.711752085881907541703512984273256427485506057289936467",
     "im": "-1.49757474355175720089394649553918600297461279188551897142238e-55"
    },
    0,
    0,
    0,
    0,
    {
     "re": "18498614.2022415972273041116610567117614158389546660008357156",
     "im": "-1836817.24576433373402667929538997688469780907772648235453780"
    },
    {
     "re": "119225645.975242660649300413042349230023519034197730872368544",
     "im": "-4231414.69334189322922381237245445638795228068275433972268498"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "254573.502450818937273975442654925774067937302056329214705605",
     "im": "1.07218973864244948294906863490575572695439722459393615726555e-79"
    },
    {
     "re": "203681.734997594600919208053412619881671768595660874387757883",
     "im": "8.57846842991373266208061222444876511171751011972814733873872e-80"
    },
    0,
    {
     "re": "-254573.502450818937273975442654925774067937302056329214705605",
     "im": "-1.07218973864244948294906863490575572709373810956141493370402e-79"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "510161.872604382311339895129602609208273598850326624394644328",
     "im": "-1.05485090249089866498653091879708490308768849535242745297845e-55"
    },
    0,
    0,
    {
     "re": "64930.7409400058906343083834356958490747836720903363791200917",
     "im": "-1.71468517415023997493990160640180790304570591081108696513676e-55"
    },
    {
     "re": "-249897.683626807357013751940235537270271465682976304148649027",
     "im": "2.26472285621809086866728008788779650859388767856374135621921e-55"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-946.175656916049125476200508178286192400302244717646507824172",
     "im": "-48.1163330634976798639602716008579419952987942495126163897903"
    },
    {
     "re": "1653.29311233769151634777277509184609833457293963087308812160",
     "im": "32.9324331857408835468421199382322882630811834803074127561405"
    },
    0,
    {
     "re": "-53988.3269125675786527697278544043514963207063641801664636957",
     "im": "-2.30228530037126367886878952883777206277673870498163019190115e-80"
    },
    {
     "re": "68504.6325238229509032629403208831818397330088963842429714918",
     "im": "2.87756067898798250815251448251766219477220175962373309363021e-80"
    },
    0,
    0,
    {
     "re": "53988.3269125675786527697278544043514963207063641801664636957",
     "im": "2.30228530037126367886878952883777206270020175933760192952826e-80"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-32522139.4995328866326132799992497254770653768392200490047018",
     "im": "2128708.91328887319832076400183564450730942380623789851427621"
    },
    {
     "re": "-25484.4484033228590458495033189024432803199717486105324054827",
     "im": "5.18089062716453706019803915736395484842118741952424515737683e-56"
    },
    0
   ],
   [
    0,
    {
     "re": "429176366.965719362910468597441856077091944096711630247343200",
     "im": "-242462087.609458180061324977532129706433539148274918603849649"
    },
    {
     "re": "268649762.003560407994674942899005736663967092346610246145479",
     "im": "1393187.59389290854145266191021658108062455655797415452377908"
    },
    0,
    0,
    {
     "re": "-210110653.761483512926856111802047994500596169035262825917239",
     "im": "-1375680.89404486498836676861357142840393349886310425611290923"
    },
    {
     "re": "-257690451.026968031002576288507608209830059938690463283855494",
     "im": "-94920.2048177749391564023486109016348457457390185337964110007"
    },
    {
     "re": "-2078505.11231583170281734452260728604407623974331697963274183",
     "im": "-724979.341307578208655426115551660813316723917774195079768616"
    },
    {
     "re": "54940414.2715626750124190779574136366935783061685299316798846",
     "im": "610613.195402860083448179899537106138113692257470672734160679"
    },
    0,
    0,
    0,
    {
     "re": "-2922613320.70135377278551142258685764162532214990429665230266",
     "im": "3.85234168445222355277142076806202431376242126087157018112095e-50"
    },
    0,
    0,
    {
     "re": "-2627522622.78110339588870715755269288690199418146232540289351",
     "im": "3.53529273375906364406273697412049920665249525911075388236230e-50"
    },
    {
     "re": "99032.4893295888095259535713691821336177340373824287852438360",
     "im": "-3.53724428032746334477424356345220086241984722592925884095370e-54"
    },
    0,
    0,
    0,
    0,
    {
     "re": "2528288.47686170906740185667266017446283589129983346266940615",
     "im": "-1897570.91619949378268377373808532231655221116698901445019039"
    },
    {
     "re": "77420255.5910172846505376408786819227813404495189976387050228",
     "im": "-4388104.69462241898433515589189316405580688054316796021297699"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "255554.081861733357706115826040740884270158635132828636970907",
     "im": "4.22999731784004315242020545753895513730789828670225455701990e-80"
    },
    {
     "re": "204466.233161291137458710190964468200611489241734889857972515",
     "im": "3.38437306150809639046047583886399769413959742489569089391898e-80"
    },
    0,
    {
     "re": "-255554.081861733357706115826040740884270158635132828636970907",
     "im": "-4.22999731784004315242020545753895514006318469467645508379685e-80"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "510842.618778597707617157243718138914083370889717699834180025",
     "im": "-2.44898514969566352855951381268217759106126792588317727732996e-54"
    },
    0,
    0,
    {
     "re": "64975.2047932267957748080703592388524056833653638697148350974",
     "im": "-4.03506525038659426318019937938116238801610781931307619630900e-54"
    },
    {
     "re": "-249915.823605411806656036370133348138088366351361193341811383",
     "im": "5.35597892851503372035277460568012703589493939328861882066446e-54"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "916.594553244162819924610757980321654483726515982278919395825",
     "im": "-41.3701755066787624164761283950027789708091300032664970510021"
    },
    {
     "re": "-1677.16103350310914102112368394220820642654673323389006413521",
     "im": "20.7885512385424264241297706505720123088420595199769487509283"
    },
    0,
    {
     "re": "-54942.0631966233456517122156704618026367594034260246393662450",
     "im": "-9.10172451274451420330552998099016382300679016745951356013377e-81"
    },
    {
     "re": "67619.3193088790020563378301870896330323434191606482175179322",
     "im": "1.13763324542873132085109230515195620374957413341932773883049e-80"
    },
    0,
    0,
    {
     "re": "54942.0631966233456517122156704618026367594034260246393662450",
     "im": "9.10172451274451420330552998099016382023021219986903882959659e-81"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-13291747.2994744525798226679796125286587425787101468069842300",
     "im": "2201526.75025389825319724365277492657423492903706631724644603"
    },
    {
     "re": "-25483.2827081952944512892917335546083723307890773550331037870",
     "im": "1.21478014083123843456295331156637092119058168860856368235865e-54"
    },
    0
   ],
   [
    {
     "re": "9844466.77167618571739915027824465397556490059993799057840488",
     "im": "-5726952.57716252497020718614290975167947677527176687585076339"
    },
    0,
    {
     "re": "5646128.16414400957456018054974416416624575630478965267983568",
     "im": "-36816834.2257968672515314388041308154563871066392073217223292"
    },
    {
     "re": "-3773746.84383170872969250015718035488206350634795673703011261",
     "im": "-19048612.3722878738780894132577156146180364036127497723527357"
    },
    {
     "re": "-4882104.19511334742516938267422770637657231960225055869966477",
     "im": "-30876898.6874524014370052440236965989765835920771978316890890"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-5646128.16414400957456018054974416416624575630478965267983568",
     "im": "36816834.2257968672515314388041308154563871066392073217223292"
    },
    0,
    0,
    0,
    {
     "re": "4777441.63411526608049315354586149397034403025821616995101823",
     "im": "-2.59193342610044525730431340750398156635221617809959005688058e-75"
    },
    {
     "re": "-20749195.6177274115266609272966477229581368453777676269660934",
     "im": "3.88064939506947708790677500825079619370110115643378745117101e-75"
    },
    0,
    0,
    {
     "re": "-4856.35604416463805778156298614872951661900658858719182040666",
     "im": "-1.48802393554887502263311207274645643570871956573645550259806e-76"
    },
    0,
    0,
    {
     "re": "5988124.21504162835351057251608424635200708661192229727981049",
     "im": "17036341.9893386750090257165819684588298725430251901737648385"
    },
    0,
    0,
    {
     "re": "-2881779.13659580638888861001508012987908960194754555976449839",
     "im": "-13456637.4083278924975480204261557184817947730283531663136449"
    },
    {
     "re": "441.781241989350754416563642318731665068022767444691357939247",
     "im": "16646.2068901953460533929893392134918847470416830290413172606"
    },
    0,
    0,
    0,
    {
     "re": "-2174.16832895556247026194769623385884416274198336927630076648",
     "im": "-3.02865125145314957700784789785830073119373069115243632599413e-83"
    },
    0,
    {
     "re": "2674.21464662710628642363573362401846681535070431958410394804",
     "im": "3.98506902422467169862651516646303880201038946396876353820129e-83"
    },
    0,
    {
     "re": "795.206344045291611590779027431451729735779675733621094704647",
     "im": "29963.1732379971396647156060323900263286348719412882182183951"
    },
    0,
    {
     "re": "-795.206344045291611590779027431451729735779675733621094704647",
     "im": "-29963.1732379971396647156060323900263286348719412882182183951"
    },
    0,
    0,
    0,
    0,
    {
     "re": "6355.29671200516234855975368903374612793801953328873851835153",
     "im": "-3.15034946139999705986484294126180470607896377279981968415843e-79"
    },
    {
     "re": "227.855125688744057116297407339738753462333192511926576786498",
     "im": "4.02505006794354057140744801554717651133368814682745668028477e-79"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "441.781302247384228661543904128584294297655375407567274835915",
     "im": "16646.2073544428553692864477957722368492415955229378990102195"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-1026.44104328062688554635288877600330193069919520677713893612",
     "im": "4.50420882963498849070614486444768286229515905617140332197620e-81"
    },
    0,
    {
     "re": "-1024.81529192429500517356318665772233993331694488888266813366",
     "im": "4.51544463046136103665332505759916138283887518138861636504176e-81"
    },
    {
     "re": "2052.94532569446633250511220202475934373580736002771897767677",
     "im": "-9.03088609213577899429191676617602389438499701483662032335907e-81"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "14104270.7397241377660928121947149422762697473524584562590167",
     "im": "2133144.48265617246211765693401816011420155333607045643453188"
    },
    {
     "re": "1925434.29896878925406528229248187457069401092860287369432698",
     "im": "14679399.5687425347004216211448238260690519580588084609098880"
    },
    {
     "re": "0.000521660581776977952994735222363118438933720049059510621988271",
     "im": "0.00185756692700260301126584767727123563911530342931320434150930"
    },
    {
     "re": "-892614.276727727304695894942859074502356300836192375602569946",
     "im": "4020415.38349430976701040430333142377659538917687280241569018"
    },
    0,
    0,
    {
     "re": "-410.801940247942572231054618557258462830511833048531309000254",
     "im": "6.23876812225220915923231843949250968698545230869395399580211e-80"
    }
   ],
   [
    {
     "re": "-51157854.3817135082941812298050790387617136912301381991121206",
     "im": "15957.5403994670656099172426716375073134565154285282720408130"
    },
    0,
    {
     "re": "-28903191.5117560508333401907664308261353873938411815765589011",
     "im": "-36.3016385046818991976743045225175463468934724372227184411658"
    },
    {
     "re": "19917194.1309362765281678219062589687181605231470474978759887",
     "im": "-79.4357550407505924518911346386429140915054432258764800947427"
    },
    {
     "re": "25886461.6283111120701087387093264102011361560638468820618129",
     "im": "-75.2672458722821158440685619180440466901048521847974865784622"
    },
    0,
    0,
    0,
    0,
    {
     "re": "28903191.5117560508333401907664308261353873938411815765589011",
     "im": "36.3016385046818991976743045225175463468934724372227184411658"
    },
    0,
    0,
    0,
    {
     "re": "-25641.0160729954472393545644369031873289624623665924486353656",
     "im": "1.05710885664486861670677084444131292741458561720964986268348e-73"
    },
    {
     "re": "45889456.1766433031920376337345697932866412240854814074731277",
     "im": "-1.58737522660117729180693708363057161304030683262000689797641e-73"
    },
    0,
    0,
    {
     "re": "25748.0406390995080950820009388563106492814794596025646811661",
     "im": "-3.69691075421899100386676047086398064534079580804314105009452e-74"
    },
    0,
    0,
    {
     "re": "-31528235.7927850873927535612924338639135718658897198375064008",
     "im": "-24.2212544952327995419265183626822981516772928340986239777477"
    },
    0,
    0,
    {
     "re": "15258233.7906775303780666768776442453204812507344374778254562",
     "im": "14.7455345278448651136760188002539974850929579692366408757208"
    },
    {
     "re": "-1.31089240739421655284216119467344354057381402229277220624959",
     "im": "-0.00319372223121937813865815674693722442295658668785320724067994"
    },
    0,
    0,
    0,
    {
     "re": "13.0740452753009484405897398065352608357993297682875488351053",
     "im": "1.86733686769666176478491963231305117161026112815425846842532e-81"
    },
    0,
    {
     "re": "-9.94466653180260352495500614198154589379968856375786786876301",
     "im": "-2.29675586931344221423946737180386874470127688989301070476153e-81"
    },
    0,
    {
     "re": "-9.99635587735390494105531944538705678309635269914528742491567",
     "im": "-0.00582636923439465966243765842475398681669977935959732524315983"
    },
    0,
    {
     "re": "9.99635587735390494105531944538705678309635269914528742491567",
     "im": "0.00582636923439465966243765842475398681669977935959732524315983"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-33195.6329357713510408902675353573082439874429545312129468030",
     "im": "-3.03545046848577038942976045614965685804070206876922348043220e-78"
    },
    {
     "re": "-1195.90936410497825472588857923561592775971685022141846331071",
     "im": "-2.44589938471797082809628485601526122738236483551691350179758e-77"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-5.55353104297439163391962191410392043505352927730293745828648",
     "im": "-0.00323687179688592203468758801375221489816654408866518069064435"
    },
    0,
    0,
    0,
    0,
    {
     "re": "5338.31756820869605764947390318304787284528713892429035563755",
     "im": "9.79572128260477404187206202439770486701723199570726753332202e-82"
    },
    0,
    {
     "re": "5351.62865532746273824708394775343417826586412157746335459294",
     "im": "9.80999726460102485419375773306961454345132812008430055085707e-82"
    },
    {
     "re": "-10703.2549821624883114175311492952555106685152591671358314250",
     "im": "-1.96226740487460895730798655986011268785680748927842616592127e-81"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-73524948.8038531336933950005558651748324002699839389012100174",
     "im": "75.2580581669694257606820030962805071953439600866032263798774"
    },
    {
     "re": "-10223818.9008556525191378889636225814416085187677288456472866",
     "im": "57.4832742065480028650370873857293691070575063010023975299730"
    },
    {
     "re": "1.65586669713832533198297905615734100421299743356958027908028",
     "im": "-0.000172651881783515117187019873767328861947527452532643643777054"
    },
    {
     "re": "4589449.72236157446148276599127976723683736371527180601031407",
     "im": "-0.260271231405802727031515205935535078249514577649444875623912"
    },
    0,
    0,
    {
     "re": "2146.14222477630790886461102189938423434184326352154932407206",
     "im": "-5.09929601151248147995787323270838015083891415385991153793679e-78"
    }
   ],
   [
    0,
    {
     "re": "-4751873462.32769798162447985911219684390878737560137158246044",
     "im": "1168124270209.78116350674940721573275729997318261451358645182"
    },
    {
     "re": "23036755.5795157507372170168335292863596533790840079572490108",
     "im": "-6741638702.85483142730040927930389527839228788782675074581882"
    },
    0,
    0,
    {
     "re": "-24476203.1567423897275551186017493739270211969041032981850731",
     "im": "6601759222.08819652578134289995312732715516924855542897712935"
    },
    {
     "re": "636540.801025448126063331372567753030175589827458332505607658",
     "im": "573477927.572877650114419889320201354046509331395223681703576"
    },
    {
     "re": "-13540552.9573224458621713805614146599312586868852050233810206",
     "im": "3446775876.27571303634133814725642437115458910781410411974291"
    },
    {
     "re": "12133535.4614027387841159896621811181474066124670245121263049",
     "im": "-2920846418.79797594675997169666676973394450932315219914402446"
    },
    0,
    0,
    0,
    {
     "re": "50017463.1815748631500774395039061192685075178406953125605244",
     "im": "-4.08489719479558623950498008144176519227896900117852301954933e-50"
    },
    0,
    0,
    {
     "re": "44966477.2397689638181475838519592068813976145893481245737370",
     "im": "-3.71964475615214992295720127515071117348147804903556321807617e-50"
    },
    {
     "re": "-1956.38846978282938479356210556399408722503388654707055714379",
     "im": "3.73124746642698839046719988128506640046902539017103274662761e-54"
    },
    0,
    {
     "re": "-2094.77040078071336669470391352056210576849393056667970525964",
     "im": "-1.05021046281477171727051181548824789567153075731297524898254e-85"
    },
    0,
    0,
    {
     "re": "-35434700.9511230023557804632530145312398631056900313128903521",
     "im": "9003052124.18632505051156099419906333862716465951867835516682"
    },
    {
     "re": "-83647005.8957042894336260002804136749222480202093194829123633",
     "im": "20780924337.6375015864145488649135199635921607922068061189238"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-5070.57396697002238734677772563595087314019398007457409090284",
     "im": "-2.01670155243643121329495784625989379581987779423038762835772e-79"
    },
    {
     "re": "-4057.58289960012370719673448041017233146792019073349612095197",
     "im": "-1.61353965431816689868797653445679570930816466318657090879315e-79"
    },
    0,
    {
     "re": "5070.57396697002238734677772563595087314019398007457409090284",
     "im": "2.01670155243643121329495783677025104537149014335955390847246e-79"
    },
    {
     "re": "1.30516030932843981670699653952480024482933583203750047330861",
     "im": "6.54340452775368154112307906762390085284089949589993244075451e-89"
    },
    {
     "re": "-1120.74859505326510366097490966079727815268286113615054964048",
     "im": "7.79758899384305861627710582681717286800809073590407674812108e-85"
    },
    0,
    {
     "re": "-1.30516030932843981670699653952480024482933583203750047330861",
     "im": "-6.54340452775368154112307906762390085284089949589993244075451e-89"
    },
    0,
    {
     "re": "3364.58110322513463972158016413788434715661461753371541671433",
     "im": "1.65831477975868747296960309053239523110222847704543541256604e-85"
    },
    {
     "re": "-1768.26043033790086988811396390972614511962282222791004786625",
     "im": "2.59393008113089870896939109023936130694747558133393011186576e-54"
    },
    0,
    0,
    {
     "re": "89.1125397386257755364475877334857709249261881097125881075586",
     "im": "4.25989706295861129616799031348682369705537874880000007093564e-54"
    },
    {
     "re": "188.931931576667953174684149377744634315815375087511775163921",
     "im": "-5.64777488364231734008677285109509878149311175507812342894567e-54"
    },
    0,
    0,
    {
     "re": "-16.9517021108894161681743288913645704859182411193311495906355",
     "im": "-8.49871418497237533073330690465091803326900627806714263855345e-88"
    },
    0,
    {
     "re": "11.7367279926311238104415121582952136670388023023553858985353",
     "im": "5.88419357676543003311295501421665431467703113347263905136181e-88"
    },
    {
     "re": "-245.803563259051690432393343059127066712458771013614298881569",
     "im": "215488.475995172923417871618673548655258526870279863385889134"
    },
    {
     "re": "147.311998959108554862600444831532346654639519298384608748732",
     "im": "-129121.595439949985600476812101413637786710074146076781508993"
    },
    0,
    {
     "re": "184.644947332612966954814836152726559290701565239307076021118",
     "im": "4.29693834160552281706789065298969679138274521020017874115275e-80"
    },
    {
     "re": "-230.195298098177622654313547251404777782056865876519900125651",
     "im": "-5.37064902935596771945841469400083738197929742648647478574951e-80"
    },
    0,
    0,
    {
     "re": "-184.644947332612966954814836152726559290701565239307076021118",
     "im": "-4.29693834160552281706789057521333085702955224077907510555574e-80"
    },
    0,
    0,
    {
     "re": "-1024.08308417621251449530989968034265254273806234080152311069",
     "im": "1.91335152121122647510927971808631950230827913324166588186023e-85"
    },
    {
     "re": "-1.17610483878366444368689655658642763264209741010677081740805",
     "im": "-5.89638657581444692530292557830846737831331210599566883311035e-89"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "41356183.9583948900368475554395710404315487332140705906731791",
     "im": "-10439627261.9506568807810627738113548973064726569283850823599"
    },
    {
     "re": "41.5543956939705103926402658551734360924585309836752210718850",
     "im": "-1.28363810931457795477879187563830994483116305857546008816536e-54"
    },
    0
   ]
  ],
  [
   [
    {
     "re": "5.74720052850965003030804477384968530877618531639386736638615",
     "im": "0.0133188915351381126070485178669757925635649746665368915455192"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-5.45419441783262167052221574222240216505199761529971516542948",
     "im": "-0.0151687738443355246097400843551478538459988637268133390670106"
    },
    0,
    0,
    {
     "re": "2.87265622220807373884428214243538794356759639385949704228180",
     "im": "0.00686670250381237999346761014402280788242423627350372794209644"
    },
    {
     "re": "-0.000377266837798871683168098296427495667924351139262735721397062",
     "im": "0.000766637716183551247250225748687859025304641103072103089771707"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-0.890510091663372830900249313409030964800627253282676366939387",
     "im": "-0.00306749738186396297980515766356627440997449754423029742934837"
    },
    {
     "re": "0.000536124813674742644389619739088495727199663420413301091785963",
     "im": "-0.0000783911693414102424781848325874531149974627794184796284433522"
    },
    0,
    0,
    0
   ],
   [
    0,
    {
     "re": "-0.00470098197948226388709811698208033175545214980546577943356518",
     "im": "1.21273596278527975705244917938999313026702038303871598620602"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-0.00411278346669551612825470618500352027106252429997045414099168",
     "im": "1.06099543435384174061660073023809484725101362612648835912282"
    },
    {
     "re": "-0.0442558216426793085564195594224889683493870488389954889095787",
     "im": "11.4168968745120040210397781018496774573324690064357934209114"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "0.00975883894599857143338124481583002365520762385475684664481411",
     "im": "-2.51753676072280582345463142677338700452976410992534654097266"
    },
    0,
    0
   ],
   [
    {
     "re": "-0.810653667005987730927495583222725412829623673429929357455829",
     "im": "-0.00246427601814249452644815676035985390618364059709839936787491"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "2.91651947078781031162530213043109896615956688005712079448493",
     "im": "0.0108071289867256052851449125891708012420905494341844815798807"
    },
    0,
    0,
    {
     "re": "-0.404795080043973192681571070598971645440494329824574706618068",
     "im": "-0.00125775072942059858829794995294053505745275587874561977781227"
    },
    {
     "re": "-0.444718474724575935158134562102394378478156605036310043811544",
     "im": "-0.00174520836686908565346516692825046531704264767372866091603990"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1.80419540213189897620971069615185129098036295151008034050115",
     "im": "0.00698298816138112704897904424199903142678545359455006339078247"
    },
    {
     "re": "-0.00131649532419950874211692192225639476098799557042326470230019",
     "im": "0.00000540565041062953978526001072412645980728920104735157194728266"
    },
    0,
    0,
    0
   ],
   [
    {
     "re": "-1.98958547447729557797619092622238208482886137943252065833521",
     "im": "-0.00526960268324870245607577345546279675012502842171136645364413"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "4.30374585797990316380138034840168674287676229293295748731357",
     "im": "0.0150021652058792168101142924794073739934766550622350428524302"
    },
    0,
    0,
    {
     "re": "-0.994017506713483667800070356130478340539480444901302240373163",
     "im": "-0.00270247629006299466061037059906237841758889466487077123918189"
    },
    {
     "re": "-0.500237546533060638612307363934613520350190364827237036340225",
     "im": "-0.00210710398451213721900773012216074704891759883977076285987709"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "2.19669046958526875402972127943502600825302593043934220186493",
     "im": "0.00843101744065326098881489183416758680700385358341200208263310"
    },
    {
     "re": "-0.00158158064228846158070459086361753705496143190805366674479758",
     "im": "0.0000207797009634726527230771681747897263452246223192354487738215"
    },
    0,
    0,
    0
   ],
   [
    {
     "re": "-15.9871093230982141564137685791249084495814896384133426212130",
     "im": "-0.0469176507780964480441807594523215444025942763084632787655312"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "13.3172983829195508849593120212405538806252614889454482609316",
     "im": "0.0399603800011210748353954463571455724766348290176455948506285"
    },
    0,
    0,
    {
     "re": "-7.98972010322806282250985101889558710157501625085318865627962",
     "im": "-0.0242103616198765412020817539729127993774586525103679197734679"
    },
    {
     "re": "-0.00123647356737626695599222406857871523563328371790494802918197",
     "im": "-0.000000371997521252769499260050734784519579318184276022453617535307"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-0.00000100307853104297438797554400245702468464549824866583716016107",
     "im": "0.00000148844936586650744345189147566765949264304337716834250185341"
    },
    {
     "re": "0.000207860913344587289068394211310858390729566428460923430703166",
     "im": "0.000291466325464476390321254909751453383941783291968839493879292"
    },
    0,
    0,
    0
   ],
   [
    0,
    {
     "re": "-587.379216687196031990582590095865052465247644441326104612080",
     "im": "-0.101200654954447327531862588547958036990168171419373075650333"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "346.115783885299300539082126463103851857052149429742575543756",
     "im": "8.64957463101476548432189850307307956605629092094158883312797e-87"
    },
    0,
    0,
    {
     "re": "-17.7715959424575267029323063893398679820395571494105334840095",
     "im": "-0.0885381782640332630693307331516894862071093941083255997301419"
    },
    {
     "re": "-171.781482047605891615344327649087952715997525085448498475307",
     "im": "-0.952719698848879319959987957861820492161099565510018651677497"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-2.54586563358996466192063800205415699226577658533726384635735",
     "im": "-6.46146839230673505713563887659440830744026774236867536777958e-89"
    },
    0,
    {
     "re": "1.91018635105982957338388085608846065670386957312682332766599",
     "im": "4.81885275418238454741373060642837017565989959560679817938883e-89"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "39.4231064715887930081791253454733120465513352563590746031406",
     "im": "0.210083956339435258776363723874841237883284331919318900016601"
    },
    0,
    0
   ],
   [
    0,
    {
     "re": "174.037678739347158758203682752625701760094899083781593871369",
     "im": "0.187228878485590314392417651477267897941733719758629930367348"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-102.552825941153703888293761244088952413589670707176220128186",
     "im": "-1.79323073952491556585308029633323569092266280873124037847933e-81"
    },
    0,
    0,
    {
     "re": "5.26512484877233766101313898157655566236927618831161198940317",
     "im": "0.163802337316827165193962930355548169094790687738699229111476"
    },
    {
     "re": "50.8924792266599707130393969226752084435172107956487704052193",
     "im": "1.76260361958029155146557914179966665300292554360506809484920"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "0.754330566090678147000066482705646610458241093501109959356432",
     "im": "1.24868130361969147830330507554846854403262015735457505376112e-83"
    },
    0,
    {
     "re": "-0.565981147049695542443616730492948368800088701144666589009516",
     "im": "-9.94843746767726071086618026713240540001077163392233877725220e-84"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-11.6796552274549660955064166816593393252104715817283867730041",
     "im": "-0.388671234894212873651164838147563974083426811156643036531093"
    },
    0,
    0
   ],
   [
    0,
    {
     "re": "43.4957901704405145698837546042985485172115291711081250281382",
     "im": "0.0973078312912681284865821987557527291641495438326040188504319"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-25.6302905904556303270417811294399982365672057993338785196840",
     "im": "-3.59029227770541575902764632837161870344280934001514110620352e-81"
    },
    0,
    0,
    {
     "re": "1.31570349223976407631413848810527175608140823364769508477448",
     "im": "0.0851324343427498717447612756218358123859042151565786633190876"
    },
    {
     "re": "12.7173480712748663872816929909817559356730074949974281964806",
     "im": "0.916072013221496001558297887830732819494905756201546844545000"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "0.188524415906987689281707436578185888244336578515661864809164",
     "im": "2.48387015390566103989054813926027464259817314528503799807227e-83"
    },
    0,
    {
     "re": "-0.141451599548578006143852384625163037760261087881823976327748",
     "im": "-1.97850340835234038944818397059013881464815481038764276107520e-83"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-2.91860577950416993589622588844029184422017148026550167724597",
     "im": "-0.202002785354320802601452156439457878048610455442588246243384"
    },
    0,
    0
   ],
   [
    0,
    {
     "re": "272715.986662863006915785386432476437286994425229078769619919",
     "im": "921765.685609409035454425451069580095171320413904028278152607"
    },
    {
     "re": "1082.84873124424943251463545267877539100198453441476478285961",
     "im": "1030.45358753695133170909556870305116495477385312883072803206"
    },
    0,
    0,
    {
     "re": "-1519.47103260568010690115537865768113464161505968020012432726",
     "im": "-2856.42504463986205304604703070697325404061645888082670431456"
    },
    {
     "re": "-256.161353647058224581613408278345250266115085121427045989731",
     "im": "-2431.14153493206550200716990399322371336560416305615766477662"
    },
    {
     "re": "-327.942569363616670406398555757125305053370726188219093928738",
     "im": "820.745610595095121421992989063900691640619078988042566808929"
    },
    {
     "re": "332.584940539090559520513210678045646728322182328326932090225",
     "im": "1136.46247519003407528608109248089023140299556011080255379976"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1203.04526050350245676683492219265969136663587560530916634423",
     "im": "1574.87135047662799015024747335036017521163526336291147744272"
    },
    {
     "re": "-2775.06710368621777432411473330140204839610081742153112218418",
     "im": "3740.79058410649799512900866472819474717470406730978220051874"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-0.0904002521791354584444856674320357049044375770840141550717303",
     "im": "-2.33414561787034511411842027534398158964953340623128319485137"
    },
    {
     "re": "0.0542724039037831599116820321322370908159403370090451787916468",
     "im": "1.40049609952308556316694572711249832532491621667532703290605"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1394.75509598160438621057187713214514236630468659010269483446",
     "im": "-1841.10007752153168755740211712310359491945997246755958991704"
    },
    0,
    0
   ],
   [
    {
     "re": "17735.0039206753000170020399145582509580073052047034082716786",
     "im": "-319.032774603777427092080040898338854406159485395418846011050"
    },
    0,
    {
     "re": "15892.7574344452259539144358472024067659747078712437204369340",
     "im": "58.8147114081430060311658172183836863002856456963599645604451"
    },
    {
     "re": "274.392318959871322822745799454078625370726283004917612360715",
     "im": "-1.28377932255617366246800551709234447072792076075107494815947"
    },
    {
     "re": "13867.2426861551155378827677198194979927553387750445493491121",
     "im": "49.8149457337493309541063859771201076268302459206038958931209"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-15892.7574344452259539144358472024067659747078712437204369340",
     "im": "-58.8147114081430060311658172183836863002856456963599645604451"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-3186.12456192043464507979454671259831115043658076313804165522",
     "im": "-12.1990670752211552189136047889133861832277836126109222548434"
    },
    0,
    0,
    {
     "re": "9589.24263704872436924446323945018757238194238313777265300119",
     "im": "37.0519283200211169635652974486363758455021775198676281427535"
    },
    {
     "re": "-6399.92075124258594266415304043766827281546325848852868923404",
     "im": "-24.8087320988571628091522761439910942779929677296999158332056"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-11519.8577924961776322801353785244407787600172275372976652169",
     "im": "-44.6557360347080137399849695120832671293049197666690761253441"
    },
    0,
    {
     "re": "11519.8577924961776322801353785244407787600172275372976652169",
     "im": "44.6557360347080137399849695120832671293049197666690761253441"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-6399.92099583120979571118632140246709931112068196516536956493",
     "im": "-24.8087422415044520777694275067129261829471776481494867363023"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1728.03410416443120732244218787807750839164682504561955776068",
     "im": "-4.28391840197570246912930565317840799168770092306766791494698"
    },
    {
     "re": "-1430.14838785831154464821127686748152846777395832797516808083",
     "im": "-3.29561405407077185743492487083830107500462878405126389406728"
    },
    {
     "re": "-0.000123637670494423717471747092166094775903441600677837148556772",
     "im": "-0.0000405831116161157189115032845693867636051020857674421034034038"
    },
    {
     "re": "2.92242459853480232354490802603139206309548537768555573007747",
     "im": "0.0474866130923445684317335717479476585733467826130592869740090"
    },
    0,
    0,
    0
   ],
   [
    {
     "re": "-31554.1176927336742351632144145010438999455277086507773511995",
     "im": "-496.880481911810709646201796979811907415487646801950586160581"
    },
    0,
    {
     "re": "-23953.3814463673327975146715984715446168514264668783735009889",
     "im": "-95.5474721430941942952133621357073050388556755309837744444629"
    },
    {
     "re": "2330.42036896495370320200258692305777210071579154927655869478",
     "im": "6.76613037622381742584927768510986191888736695886002349678295"
    },
    {
     "re": "-19160.8070470661290372290787182152333480485905688219836788157",
     "im": "-78.0788296873383372550026642980843832084756745392410915230915"
    },
    0,
    0,
    0,
    0,
    {
     "re": "23953.3814463673327975146715984715446168514264668783735009889",
     "im": "95.5474721430941942952133621357073050388556755309837744444629"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "5256.96446023774045049436592099993749159773795267712280133516",
     "im": "20.5291713398067752436748493768326271899339245329713880378073"
    },
    0,
    0,
    {
     "re": "-15823.7227559932686501412929073126863105726809962044753129954",
     "im": "-61.4571573710535551632787700896127743078698674196772734263996"
    },
    {
     "re": "10560.8335235180714674835796610862569691311193077091395710147",
     "im": "40.9377718780887525895970611551731966322038992972172642482309"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "19009.5011815776721682005545400723376011240714515994645544353",
     "im": "73.6865940079469931795651382576131733640545599189361152078840"
    },
    0,
    {
     "re": "-19009.5011815776721682005545400723376011240714515994645544353",
     "im": "-73.6865940079469931795651382576131733640545599189361152078840"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "10560.8339897653734267780858555957431117355952508885914191307",
     "im": "40.9369966710816628775361879208962074244747555105200640043800"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-4.93238403326422791957301538041513361228832235863351010296197",
     "im": "2.31309109907264010975308903524893417426840783572342256711943"
    },
    {
     "re": "-19.8606694070792320145616508242335479853559931395266900761412",
     "im": "2.09449438318753942375390176123218614492416399505733654844039"
    },
    {
     "re": "-0.889352564662768941026827858627211512691241242041940562552191",
     "im": "-0.00310178512542807612938952124943089018297737120560686818149901"
    },
    {
     "re": "-4.82173832833603108147750859073777166850833735341535760505516",
     "im": "0.0161764155369670274426013102603157615478955420860075424561747"
    },
    0,
    0,
    0
   ],
   [
    0,
    {
     "re": "-8806.45244276063133479537859311988415957082254256280922761687",
     "im": "-192466.443679246080114159790579078735569935694131339628244521"
    },
    {
     "re": "18.7966443235598518770049813057095429517810842472176135889311",
     "im": "-14170.7489040906318598509190589804777046857742354741698220302"
    },
    0,
    0,
    {
     "re": "-19.5142687596430355794909093036503731863082960672097041042774",
     "im": "18344.4041070761716644143254281291382491886444502163292482505"
    },
    {
     "re": "-17.7499725968610798144911526255111742964390987310014453802942",
     "im": "6873.00958142212198152532429463594723034418398588526218274197"
    },
    {
     "re": "-4.76079639556755345266582705515346827472964124086625298863527",
     "im": "3985.99662623934442728136511308107099782423490533474565660025"
    },
    {
     "re": "18.8822432808483645483885429619370895285169015286024236412768",
     "im": "-7808.29929440096254335389385023787318461507452224831254704486"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-5.86012670930270214126976386281283180773971628242940085060856",
     "im": "11787.5327086664373391828870531019865638699733418039713558190"
    },
    {
     "re": "-12.4440440639571422261751946311974006722369251345238308365426",
     "im": "26952.7489090444688599248481439701102780330900440647917304285"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-0.0198805139384838315395572839467781141960590290164105427516914",
     "im": "6.01585654407177620513055491626645384708513378790993414679978"
    },
    {
     "re": "0.0119260782462460259471290809931575863094088210506738953255164",
     "im": "-3.60924177704673490570105975930860674484669078102787184973507"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "6.64165112589623130548364034193322618111259332630375664386970",
     "im": "-13632.3141659384753252843849135840191556147343283726958946212"
    },
    0,
    0
   ],
   [
    0,
    {
     "re": "-402716882.093465896871414849262835900805928207268347287148688",
     "im": "-899297.835209636656138579411155612699455981834792454406437032"
    },
    {
     "re": "-1597092.46836757867315810422680991084607692434261572163058829",
     "im": "3917.07277413865567021096683841610528541218464380024556971425"
    },
    0,
    0,
    {
     "re": "2242756.60579453731592010090451012686855466954875262091790932",
     "im": "-3473.26741810895603116938031684787616790138972445546113936070"
    },
    {
     "re": "389710.963163197392266970272386526148067303610821286256399955",
     "im": "126.676958701419778462460225029434922826638146010095659400379"
    },
    {
     "re": "478189.186753423538177659428002494880728437432135643565998839",
     "im": "-2267.11960516523079521906767792791790456290762698278574529864"
    },
    {
     "re": "-493579.312607976333538172066649919493165487283954474290164497",
     "im": "1561.68306809462621657069638183744344642439506837507215170158"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1758544.87533090920942888854107265918609765021908231086061735",
     "im": "-5814.63718482765250017198586267887999139418011963211995465451"
    },
    {
     "re": "4054336.71143864685538079748292239529563050724896195235931006",
     "im": "-13480.1169909918194147775057836470284128648472742111362777654"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "144.949066305333350250296852132366332289526055870793942804333",
     "im": "0.327236549296301267272122907477061911687679536758074935250912"
    },
    {
     "re": "-87.0159741817468191046424119967786697226671527266052561634079",
     "im": "-0.196447080739907087262051444234822640720559148826456910165807"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-2038474.31675147051316593212233319175169856376515529057963695",
     "im": "6750.83090564665861618344091869507694368530039058552849625661"
    },
    0,
    0
   ],
   [
    0,
    {
     "re": "-286376.976810147847891771064961668192215893631814610329548426",
     "im": "35.1316384921319384603131086582418007170609606963860374998749"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "6613032.59032978426770557438744218238812500475932812222720428",
     "im": "1.66038882986237474520105877293809903280070179444770383979773e-52"
    },
    0,
    0,
    {
     "re": "5945999.17539663798184285853184541002173637454822995839753555",
     "im": "1.49267693312842670851171395080667620459901674773399974399839e-52"
    },
    {
     "re": "-114.212787607470154870571998558848907450811367618863682197886",
     "im": "-1.49475172657753230051383982807390625458731589443117395823147e-56"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-10127.2721415261817799618616120768264613789753699438105461611",
     "im": "32.8797994037358043929588349007622436927583368222701546285519"
    },
    {
     "re": "-119880.125160316987727111149036622061372843372224365124943351",
     "im": "338.680699133683176609496497626067708467723758842132023979290"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1546.24074901550474669506331482644666642608458247244142952015",
     "im": "-1.04600738667156715370538478299265593463766486229881772687348e-56"
    },
    0,
    0,
    {
     "re": "-198.945583326982048753749044757974573319634129592180979319242",
     "im": "-1.71105508738843518875648393627801876259025525935930827386412e-56"
    },
    {
     "re": "1033.89558241183147399005097230516283227746025756378765190584",
     "im": "2.26399351333605926686695606762866207538742733946813308690589e-56"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "26292.2913130480171961070530768934578706256520340969536538126",
     "im": "-74.6926114364135474935573106868885656942982971333390592284491"
    },
    {
     "re": "52.2070485057858145663838148551796288150820220408192761318005",
     "im": "5.15669485257495578016343591613909659236277636428841137472809e-57"
    },
    0
   ],
   [
    {
     "re": "-5.68941807822806557248789989807869094758773701905386690523532",
     "im": "-2.62476926916043711525888679561831355889658312484123563681060"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1190.13172786443717778247973376370770858679874848005958731389",
     "im": "-2.87134244588487706351487948077786619568001512013653029205427e-81"
    },
    {
     "re": "-2044.05506258927854963098538337093888913203671274816377204341",
     "im": "4.88147191160748458206565208233627961529130983413499783337652e-81"
    },
    0,
    0,
    {
     "re": "-373.707974645843301193802307805249012294112234354897462895726",
     "im": "9.19050517359112973555101764424106527987986866316455996168744e-82"
    },
    0,
    0,
    {
     "re": "13.5552668665012921396283407484894803377461896488747236615294",
     "im": "7.01398849012760355003094102938351846388683293154930592998074"
    },
    0,
    0,
    {
     "re": "-4.24031185387081419742390874537196636599909766168281032606015",
     "im": "-0.740546952498369779414977424756576624301026847524971744981226"
    },
    {
     "re": "-0.400511934482911092711984184679161090001362470828962405217607",
     "im": "-1.36550252880330623252758795809048085091045566553273209801806"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-13.7992718033896767243884781979440938282760146281607949104574",
     "im": "3.92290738976745990488874677166305411556311379594290183168991e-84"
    },
    {
     "re": "-4.33869569318194745738320448999439721399980290655281329249771",
     "im": "3.58279355772812915667466857983660814108023204640695202855056e-85"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-0.174942294826308625605081599659095881095669239366419953998475",
     "im": "5.46369601131115540976526851383370340961513109817709971173887"
    },
    {
     "re": "-0.734830023216650210586422347543927320998063512708295777566780",
     "im": "-2.09708749992160104918435305643117963578110117069942752137674"
    },
    0,
    0,
    {
     "re": "1.19401868446908074286127825916691303830606656871394298941292",
     "im": "-2.80845000274884156559035830522012313721332940175019638683438e-85"
    }
   ],
   [
    {
     "re": "-5.23006767383052980618031876748661503011332160409502989460385",
     "im": "3.81481591295739401573807541753583869326840282005537063812524"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-623.807685137310417519858705204490148027458597660219527124042",
     "im": "-8.89473146279910375771888692558278980109576839024147372799163e-82"
    },
    {
     "re": "1050.22059404221378280315110953146678528771812388744506583983",
     "im": "1.51249509926385024816589620343653560505738859543992317799889e-81"
    },
    0,
    0,
    {
     "re": "203.185479665302323666808802557215202835727573658734627797246",
     "im": "2.84566719708585524337389620109526598042899536267698061091175e-82"
    },
    0,
    0,
    {
     "re": "9.51835556425398017735996129847784104564960368484054377486742",
     "im": "-1.80108965846396907759101017175571935640018986570815172641606"
    },
    0,
    0,
    {
     "re": "-4.14214790838275836386019836984182582918756890939855359501568",
     "im": "2.15452945459612176178632576816610847009247590298316725142150"
    },
    {
     "re": "0.210751129257749638401768926553555847384026932790038776864112",
     "im": "-0.413751050794060069268239464126148512595846228072603406175241"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-6.62128893314469388643022932485089609717416285492620300130030",
     "im": "1.21186348468890555956270677445556389719579927889257491551699e-84"
    },
    {
     "re": "-1.49243296906632161721198849831649628472327149834732036214720",
     "im": "1.10182877933429502095306584835067051112363576240018936621456e-85"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "0.0768622896384876097525363162276952653453526316310965753637058",
     "im": "1.65551503436646857350687501839698234960605554844855081357959"
    },
    {
     "re": "-0.406225756090564435155919762544927336073695884675336587265355",
     "im": "-0.664086954277995909592422255648686862712987869930794128537851"
    },
    0,
    0,
    {
     "re": "0.536419173700939014208595735450547415696830186770515229434575",
     "im": "-8.66943929739162492682764401511119770303368365131568731079672e-86"
    }
   ],
   [
    0,
    {
     "re": "13258.8245601360656162176984313322141239618932117569840674848",
     "im": "-3.12034545210590354749099036353212358886558070910890444639779"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1304911.11740315536952672526668134473586376869459041935840607",
     "im": "-1.80864788947929099786255958906695908736100169165104218043577e-52"
    },
    0,
    0,
    {
     "re": "-1174038.53703313856264027484283526268327833429886769483079581",
     "im": "-1.62596073737827040756549718134219724679021581409896008579941e-52"
    },
    {
     "re": "-363.821941750681509014052541211581549440975200968868847986316",
     "im": "1.62822084850924828462679824095674657447702541400679280752700e-56"
    },
    0,
    0,
    0,
    0,
    {
     "re": "1561.74947111653182948787257453609984618915558067096885641322",
     "im": "-9.10842894457832184527821800864409778215305597019114795003598"
    },
    {
     "re": "29352.8226032346221249668241068311259693632272282279657434412",
     "im": "-53.0150446658493017096547562786010789260525034338085510279392"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1212.25236308504714767925295555641783411186886755473658237566",
     "im": "1.13940730997390092234915151796394803748922049480420747219144e-56"
    },
    0,
    0,
    {
     "re": "-348.240224032921475574982410574373458372442975905408751546718",
     "im": "1.86383841790377408368500330578920670532200297919976433581015e-56"
    },
    {
     "re": "-310.163775104370986675828973262633800537481146471776560963168",
     "im": "-2.46614977470826594145601898082779630853129984762086410195549e-56"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-6736.34717623551935473116188235352173121984893160944257801974",
     "im": "11.7207522879067550931729655684720408900734116531915089872368"
    },
    {
     "re": "112.703911879389065408289284017329075203670581147549990201126",
     "im": "-5.61714556186185865458997279833426021252915569285810768495379e-57"
    },
    0
   ],
   [
    0,
    {
     "re": "13732.1714958304614601644044720368621705704579167726658632195",
     "im": "-41.2541610151163350477279811745634411087557421621514378609815"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-7410021.96557849539601955365169699563886205501901917498068757",
     "im": "-5.16659603163562921649855922204191735917746053644716657437823e-52"
    },
    0,
    0,
    {
     "re": "-6660979.96346401141557557163531737203839007355446228385938559",
     "im": "-4.64472985160580396016755647642798409434212755165706888053577e-52"
    },
    {
     "re": "382.350990668564010459463872539926429038333152981700243553817",
     "im": "4.65118876311301926291977192939884368330611690187884956108896e-56"
    },
    0,
    0,
    0,
    0,
    {
     "re": "12492.2540161300244957202799998233831225140771434354912022024",
     "im": "-35.4913140843023684229243139953126438246791295147438704087351"
    },
    {
     "re": "132884.450869440226905476502435615944077256489509297037598252",
     "im": "-386.146018302886855216164198390454357799367053599683275268798"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-784.337556651847325150799638419168764521236346380438630679719",
     "im": "3.25484146098636682968590640254221579425139089135808585939531e-56"
    },
    0,
    0,
    {
     "re": "-89.3676852340419484527589674568862608065074657111026623558649",
     "im": "5.32426044640633081133354981557561566794637011114483262547933e-56"
    },
    {
     "re": "380.538742548310444195067327254076513871306978017760097939148",
     "im": "-7.04483091554999512528584474435456322302759633457167641965020e-56"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-29367.1521200667623372101198714200229710491194329539768760759",
     "im": "85.1460849892753018324159649629670715864572282369815141209014"
    },
    {
     "re": "40.6446499185523867834912595436021870999765864555805160672353",
     "im": "-1.60459817583440789039032678102228502939564517430550314995801e-56"
    },
    0
   ],
   [
    {
     "re": "-5964.98314158089173016439215382571800152709512870201730364031",
     "im": "-8162.87729400407704581385195859893226003601516519757727762976"
    },
    0,
    {
     "re": "16.8777135198299937983472186197568610675035729933484802403305",
     "im": "-2.45682618652307203430873372187163966869400395656272215376319"
    },
    {
     "re": "29.3927389733704249372168259528138292997091477888454124348069",
     "im": "37.7517057597316830821251663807968169331605162132855843817259"
    },
    {
     "re": "30.4423708665696705724163963262755587763768369168271073283991",
     "im": "20.8579428815595159180262228658677164664624758286138239987578"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-16.8777135198299937983472186197568610675035729933484802403305",
     "im": "2.45682618652307203430873372187163966869400395656272215376319"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-11.2254311029958558632863066771492909256876353117498387653482",
     "im": "-9.93825244676915074514226324161842341905188449205874020102890e-88"
    },
    {
     "re": "-26.4044445722510686433046029158240531402443561569304369336071",
     "im": "6.17331799240624493471077837398822298008728355846083768713369"
    },
    0,
    0,
    {
     "re": "15.7440783713878011701900549006632649779122955084058548067240",
     "im": "-11.6740832120258775867849850351758949844690085918333891276250"
    },
    {
     "re": "0.565779406807902735279460344212749814141527864115650335666098",
     "im": "6.14239142038784570878246478717074341647814001860556226621030"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1.02454232159632795849805727120696576448374272606033062303322",
     "im": "11.0559329335957008036010308136258421066315922873749785796772"
    },
    0,
    {
     "re": "-1.02324417327001766825976900867223325813221623410618473787886",
     "im": "-11.0559329335957008036010308136258421066315922873749785796772"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "0.568468985150009815699871671484574032295675685614547076599368",
     "im": "6.14218496310872266866723934090324561479532904854165476648735"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1.00342562231031048936425774474396233903441466548064072212711",
     "im": "9.35675424320964203962104899242329058786203843464978391010934e-86"
    },
    {
     "re": "-2.26310422029111878024549335279173465591233011167129673704860e-85",
     "im": "-9.36258161782143148203228465653930033092326585071869811271453e-86"
    },
    0,
    0,
    0,
    {
     "re": "-27.6234237247562225105910719884144683331929175403513061251926",
     "im": "-37.2435564007085099010855502351506479936351103499256302307270"
    },
    {
     "re": "-22.6661892676144841042847405885554275275467883379736345510892",
     "im": "-26.1140779831382522691275632522025087065531992296347438673282"
    },
    {
     "re": "-0.00172002828572406554572862807292266163354831561392073398524700",
     "im": "-0.000826084015706128166631012260609004446440304211899454920359745"
    },
    {
     "re": "-0.725273474158372636585813932059483244430274884160119471752815",
     "im": "0.748910725588873657365297850068546745724232322415355151022620"
    },
    0,
    0,
    0
   ],
   [
    {
     "re": "5027.85768049186734357107141863690147105280841631832950557483",
     "im": "1387.19264926637442793767702283178805791818006304452733147387"
    },
    0,
    {
     "re": "2031.87716408561752646709468921998048426635902466151190583467",
     "im": "10.7102184057349402514926481389786181345614528195870942808659"
    },
    {
     "re": "-1111.76581986283328697107239770134731054346780944139251389647",
     "im": "-6.89752836061066136655027931824593076107120055865246877706231"
    },
    {
     "re": "1046.13371906992348365502354073336937249585248630121784302751",
     "im": "5.01653969460368449902240535870959654630419125816989375529756"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-2031.87716408561752646709468921998048426635902466151190583467",
     "im": "-10.7102184057349402514926481389786181345614528195870942808659"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1.40361239244382664528784710911200767471737773212569304166757",
     "im": "5.96810833757078886727147476910972773381325557874200194028551e-84"
    },
    {
     "re": "-596.251314392452778409047955106611130280194076003687296516490",
     "im": "-3.23226352411625750164272078717690930829150304331687968740364"
    },
    0,
    0,
    {
     "re": "1797.64130067341867717617721189117114960821255877391478171106",
     "im": "8.54303166834355442390849552133048080080691996042218693036080"
    },
    {
     "re": "-1200.33447871357612317716990674321415572929112325555199375456",
     "im": "-5.42027686821433006567585282669853948286318033270260518196191"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-2160.60232897131292115524784377814733550105199048117606157712",
     "im": "-9.75643613611818648775110727097381450235308532835396838097323"
    },
    0,
    {
     "re": "2160.60216665264013957695418191379533223536984202477939547589",
     "im": "9.75643613611818648775110727097381450235308532835396838097323"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1200.33453702924452198719676772988629568631657890265521970883",
     "im": "-5.42024229784343693763950403942989694575171407130776021165179"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-0.125466953157329484897917004291591963500449457579940344798392",
     "im": "1.42253063073160832479492320170831878191108807065880508305161e-81"
    },
    {
     "re": "2.43642143078734247086246794959640565565893376661119682611919e-82",
     "im": "-1.42340224131360782782017846248865811594136431744757980229684e-81"
    },
    0,
    0,
    0,
    {
     "re": "869.437072449996006148248570284343494195651166492247214768779",
     "im": "5.83493281271324150754961725539185442792176840959347304701091"
    },
    {
     "re": "726.109176188191537647715318866454516270149689788449388560620",
     "im": "4.04028948561447836715305875736901734020053750088443226811224"
    },
    {
     "re": "-0.000169137913265427367969626725872366821057007083521371385182739",
     "im": "0.000138324165334107864288080758997566366550300333832413712296842"
    },
    {
     "re": "0.638699401610427655386247158421800004654577898576737009113189",
     "im": "-0.124155808677797843268627220686371773931349698194756431758613"
    },
    0,
    0,
    0
   ],
   [
    {
     "re": "18661186.5103657827476461719581713060143048252117535835350507",
     "im": "54788.9015392071157791497424880426322292553110085918748780817"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-13983347.7232542720280128271325318761777275835654262720693017",
     "im": "-9.54790270787884503498388056787840937588518634650214576273358e-80"
    },
    {
     "re": "34947547.4731559049486670436923451911695324928888348151719534",
     "im": "2.38714739207558217300823803410675389176468418186249238025823e-79"
    },
    0,
    0,
    {
     "re": "11.8172810376679985476351659261934681547998828214427992290940",
     "im": "-3.64105747962211226408902870113688607075936000488531047008045e-83"
    },
    0,
    {
     "re": "5.74806880685677189068284822687514528821729441554410797040145e-133",
     "im": "-2.71022331778911481531956935500867104589504127382843594427277e-133"
    },
    {
     "re": "-15541920.9949296165725165715827619546175590363247108808234911",
     "im": "-46663.1908477791515286665721091128438479842102939947557286878"
    },
    0,
    0,
    {
     "re": "9326112.49594607727969849743332095221152288724148628545194178",
     "im": "28272.0722535717816723799446038992691099993356306622702022876"
    },
    {
     "re": "4.60645412865999491833470607411121149525239666762375172462576",
     "im": "0.186502584549473717782420425573888941761480501498348835973340"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1619.02689710606741496756408345732508341078403433035284087263",
     "im": "-1.10677393504086742389979401958444605059226570702248322233161e-83"
    },
    0,
    0,
    {
     "re": "-11.8870847484524032784445386698021153138673545470344570289048",
     "im": "-5.09530887166551829562374173589218995266910749184366936379032e-85"
    },
    {
     "re": "-0.768032423320181483589968060553830999972714112158830516094729",
     "im": "-9.43558648391764318571977378681121684893401079338097818686945e-86"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1.23001653426498153670065729610475348183400666988082709829322",
     "im": "-9.84714985810638229650734241708389098187201803758319425384130e-84"
    },
    0,
    0,
    0,
    {
     "re": "-1.00171009151069342265235466110636282117056945557438475240569",
     "im": "1.46484973570363804112415590469197030808688388991916074288041e-86"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1.31905127713887971747531189272670060426318492365446338056451",
     "im": "-0.746240600663846846160159077249387136675663381557742093888717"
    },
    {
     "re": "-243.228289568824361730843371860368636550612718711854787652268",
     "im": "-340.366372348749451402604504372684623266939280313999483839715"
    },
    0,
    0,
    {
     "re": "0.841182018257933150430894897314329667939332013811351705177502",
     "im": "3.62361444810010441822916291885844518183111257240412612077710e-86"
    }
   ],
   [
    {
     "re": "-3574984.03389206808113208418697374561952689416362394035641868",
     "im": "7971735.96256169436898822066419839408153939675491043041788809"
    },
    0,
    {
     "re": "-2038708.69316530678160397285107888724649738850188557969379267",
     "im": "13410363.9967978193741229857969631034057768664918566235282633"
    },
    {
     "re": "1369373.96123818027899752652686228237171872466195982506461411",
     "im": "6916180.78585806743280297152718974265479834962440997784772827"
    },
    {
     "re": "1769325.33154629184102025123373515440158559334037568095188726",
     "im": "11230335.9321356333918857648647258792416076232560974680466726"
    },
    0,
    0,
    0,
    0,
    {
     "re": "2038708.69316530678160397285107888724649738850188557969379267",
     "im": "-13410363.9967978193741229857969631034057768664918566235282633"
    },
    0,
    0,
    0,
    {
     "re": "-12916923.0700075173540747710190688949042451551791364091503530",
     "im": "-4.09208441475973339576438039228278972206207261813744531920361e-76"
    },
    {
     "re": "35479816.9680983866380020423190726837532090470504428415056884",
     "im": "-3.33510282485722234229781424440742504477210060329920248790519e-75"
    },
    0,
    0,
    {
     "re": "301.103555504753840921335030939530482767215481400312608566038",
     "im": "-1.20893853021487013498544501455680053927303093368868010639836e-75"
    },
    0,
    0,
    {
     "re": "-2173032.57933014663462198016849062637326232638184393119704675",
     "im": "-6211699.27790594882904884908907838211139172966643510803106865"
    },
    0,
    0,
    {
     "re": "1048137.12773477781311912238039659242754234468140399979416886",
     "im": "4906453.77001379218708576469178763982710314702861976097002908"
    },
    {
     "re": "-1314.98220413242079809408478154169063808398634528196164460571",
     "im": "-6034.88877577427835449461698994067178166704568229596513562809"
    },
    0,
    0,
    0,
    {
     "re": "5842.75738938638328524506006747043131019171201451110407914396",
     "im": "-5.89500735397824546482056523594247176897365107819382850084967e-82"
    },
    0,
    {
     "re": "-7187.94665147742405633922430049387234869912745016691766514159",
     "im": "7.24173866980899309198561945272243687116179638345660794402214e-82"
    },
    0,
    {
     "re": "-2366.96501427389943942014768097344366378348297989022834773485",
     "im": "-10862.8000443550447669261716391850854822177661522860605062952"
    },
    0,
    {
     "re": "2366.96501427389943942014768097344366378348297989022834773485",
     "im": "10862.8000443550447669261716391850854822177661522860605062952"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-2289.61133888892980492474876020216631342957549199706357203558",
     "im": "1.76034052755007702712876182497721852230535680390749269633566e-78"
    },
    {
     "re": "-82.3767446522591952362982411799208670494075086578794606349227",
     "im": "2.12604066007651483985567928948389481329532201180190918862120e-79"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1314.98056348549968856674871165191314654637943327234908207492",
     "im": "-6034.88891353058042607009535510282526789875897349225583683069"
    },
    0,
    0,
    0,
    0,
    {
     "re": "368.425911058297813533522658503282967696536729281784946377675",
     "im": "-1.87301051721614582695334909157029669109848100082431794454292e-81"
    },
    0,
    {
     "re": "369.197792143067586635694140478337409499327143995314367639223",
     "im": "-1.87732828959973754251361748854367905182556397122561415086188e-81"
    },
    {
     "re": "-739.227897681584530329938984113632288655557772557278469199220",
     "im": "3.75474102602856710871223694076265505612405754646933388541962e-81"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-5110817.12471127763985006416069031895024912807289582816985372",
     "im": "-750169.397927828530127654775817595507242576444487858545828420"
    },
    {
     "re": "-697170.859957480429910215068869423584162859740138471742287207",
     "im": "-5331166.07169410035378090900464537816450138231926424318407171"
    },
    {
     "re": "-0.00210505142092119186278589171739346269762191341415309008702061",
     "im": "-0.000551195286925651877607343518071345697020081345025134693690861"
    },
    {
     "re": "322685.229937236932755550583951376879965815415919267995907943",
     "im": "-1465908.91726450547365293192637278288862159493823163589959246"
    },
    0,
    0,
    {
     "re": "148.014215840210475435642476078053367249852045058359542915044",
     "im": "-2.58952141372828606165964386744149227815454632858878945633195e-81"
    }
   ],
   [
    0,
    {
     "re": "432435648.930374532934284646361746601822008408132771498204984",
     "im": "-246909540.352606558228979228497787947965270055396108999915579"
    },
    {
     "re": "278665609.568094607341269046344371774100426184961074830834247",
     "im": "1422109.96573429730690940547311913802446452391182765898277336"
    },
    0,
    0,
    {
     "re": "-212219567.279374979694471037946915359764399975264337645409095",
     "im": "-1380841.69445680899539437199513542929186138646303756812787843"
    },
    {
     "re": "-277528757.275621902579088669951332032395760707023216507885365",
     "im": "-145315.714808209049716716209869506879044445814970808963079565"
    },
    {
     "re": "3228630.50993687572105452829340219932291519075108034806243618",
     "im": "-713984.742876570351426735673172009967632949360513733379232869"
    },
    {
     "re": "53846866.0012809509661975205811346464066135695584535370462384",
     "im": "608906.731303492880526427394776178883860518767078699033882237"
    },
    0,
    0,
    0,
    {
     "re": "-2972618973.60349174365731914636438464698571623690519603420381",
     "im": "-5.84591376453278419335297140412264180393501900506688564792320e-52"
    },
    0,
    0,
    {
     "re": "-2672475743.41437778416172936364105184454849915474216432414334",
     "im": "-5.21103995171602338100459452032961303013981584852068179827288e-52"
    },
    {
     "re": "101664.309197793927007758729198181789321642378032115789575750",
     "im": "5.29631412854545921979211626526078292349722364220427688562121e-56"
    },
    0,
    0,
    0,
    0,
    {
     "re": "18796170.1352890714626327496726327430286383908733107016105807",
     "im": "-1860914.48574673783873468980989593979035371274162719824833308"
    },
    {
     "re": "121390868.798385600558801197721694884165619044351275268149587",
     "im": "-4286982.70320752352576356552332456878447105590992488298107364"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "257882.697764215608261297227809224915217194552362925548531443",
     "im": "2.02517485970745737563808641566040303524878846599023304553677e-79"
    },
    {
     "re": "206329.238782307804519421697926887349063092222339820891403531",
     "im": "1.62031794428647468722668201602573170701196740433644504628456e-79"
    },
    0,
    {
     "re": "-257882.697764215608261297227809224915217194552362925548531443",
     "im": "-2.02517485970745737563808641566040303522613157375043155841928e-79"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "516795.135645106194372507092026772791977206965695010032418767",
     "im": "3.57510674644565961091656826756660448341209525796601506050053e-56"
    },
    0,
    0,
    {
     "re": "65774.6779155811308201943134310291678246204726159036511088547",
     "im": "5.94862723092062696823350892672625910027741443971631163400786e-56"
    },
    {
     "re": "-253146.150712352446322574420858368419076063976067206710160619",
     "im": "-8.06475145982818356304329121838125738932598974779206824510163e-56"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-952.246136741066060814166788451585364825674678068729132841473",
     "im": "-48.4058348184622781461949351912853209192662756914756491587576"
    },
    {
     "re": "1663.97123201610481187152598953009820639605970095724008598159",
     "im": "33.1061459398338787697669231787227865280807995197010731614524"
    },
    0,
    {
     "re": "-54692.2134617985442020399123803405203615395291726600786680635",
     "im": "-4.31812071908294029125312758402792656476610798042955451425289e-80"
    },
    {
     "re": "69391.0868017508508479598750599086166795716808533945776809750",
     "im": "5.39711666775359738273913538151893425177943292424885213634139e-80"
    },
    0,
    0,
    {
     "re": "54692.2134617985442020399123803405203615395291726600786680635",
     "im": "4.31812071908294029125312758402792656477656325032155576827757e-80"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-33080669.6917399581200293140631157234794392779281769311515147",
     "im": "2156642.21904374895764840428422134242527955311050334565375851"
    },
    {
     "re": "-25815.5428906526841538988070293038258658179002218929189030649",
     "im": "-1.81358118391251356999655205679525101632237757648993724753278e-56"
    },
    0
   ],
   [
    0,
    {
     "re": "437552345.216127443373918030958328079062355083419389753652142",
     "im": "-247216082.658117580323893673863216840607231799887400538289575"
    },
    {
     "re": "273920632.505286147338142053065864590292261266147367521685260",
     "im": "1411341.66941054668953019867233351464911411515288505975842474"
    },
    0,
    0,
    {
     "re": "-214219048.968711546934056350015878152861301534126214630552793",
     "im": "-1393530.97876110785312016835256141399903108175993442051130892"
    },
    {
     "re": "-262774133.691119066130619569454652087443995056431264611233441",
     "im": "-96313.9420055255733422509936023867918312810465406686462607462"
    },
    {
     "re": "-2105577.97260190075248909124807462042961850537682606173519766",
     "im": "-734342.616922954145883328910140535616737593585266585365814214"
    },
    {
     "re": "56011669.1320126173839716659492677116495610116438604809024740",
     "im": "618524.894877282697029454247186750532420785959069191646503847"
    },
    0,
    0,
    0,
    {
     "re": "-2979752577.32823943630110346108426677636346754221312845876445",
     "im": "3.82127951491105117872821880849395767617037741631418795125108e-50"
    },
    0,
    0,
    {
     "re": "-2678889651.92477066531817887379110244870044884617201320889486",
     "im": "3.41042824765575940650239864797807470071796248002304576426614e-50"
    },
    {
     "re": "100321.450528057117144010718865328225045234649518320752703176",
     "im": "-3.41755805468322553082931716887391617840876008302756262909905e-54"
    },
    0,
    0,
    0,
    0,
    {
     "re": "2617942.75636886155827034838764317968110604111798492401994348",
     "im": "-1922062.77224535848919440735906860107158926503206405675283224"
    },
    {
     "re": "79041328.5332716600630277555440444707539296990595215653704686",
     "im": "-4444690.28397198444752335040885785771672137791482542160690216"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "258869.623225046268515709703325339456240575965971666420616983",
     "im": "1.02782705276087428569323744444817132784887397015856376571207e-79"
    },
    {
     "re": "207118.813785714997299988391484804864350957834424100520971296",
     "im": "8.22352024018115417033702101091962938930593697619137257382750e-80"
    },
    0,
    {
     "re": "-258869.623225046268515709703325339456240575965971666420616983",
     "im": "-1.02782705276087428569323744444817132765963114686661647475532e-79"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "517480.302499347625048168267357811344409251777001127038316484",
     "im": "-2.36030442769789498059592618069802198024502698121751749163676e-54"
    },
    0,
    0,
    {
     "re": "65819.4329765567976685213114155193922634385584617467382578588",
     "im": "-3.91091345154527093011434365114690182281041851673890925132496e-54"
    },
    {
     "re": "-253164.418626138629800972834644189517583714635695414590029623",
     "im": "5.19255170124591481828614101365593170436159272335575685937060e-54"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "922.474646247200538585009008707153996974692030143420221605815",
     "im": "-41.6600353281198314589662346379153033845058563907990151846135"
    },
    {
     "re": "-1687.99376369691731912376839814055648166962904330304274040794",
     "im": "20.9624542032456954990247061304225002390302625205726829287136"
    },
    0,
    {
     "re": "-55652.1221588973691718418468371398461141112274990979284488628",
     "im": "-2.19278949700390240075042358738698555176648869397529682776528e-80"
    },
    {
     "re": "68500.0448815245959724706906427073905502897516947992974092876",
     "im": "2.74075208541021723242142830195364141720647777585532558787741e-80"
    },
    0,
    0,
    {
     "re": "55652.1221588973691718418468371398461141112274990979284488628",
     "im": "2.19278949700390240075042358738698554582880390996444872963419e-80"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-13599962.1876205801685681021129874619164183026766678022210495",
     "im": "2229932.95140145496379671700431839689971755583478035535785547"
    },
    {
     "re": "-25814.3706239824803640870950722481392886292533450709879958045",
     "im": "1.18633653632656825664637225471457777841546023046888453837614e-54"
    },
    0
   ],
   [
    {
     "re": "9972186.20288868047384914327280264797432784668987607624486947",
     "im": "-5800995.29327662484780698071708740035779319347511566312952795"
    },
    0,
    {
     "re": "5718886.75421340548847811305817906003693389409004229895031941",
     "im": "-37295259.1627066704110173781128520785536142403799803541041712"
    },
    {
     "re": "-3823095.00017674057602997463366362698436292342955328410006804",
     "im": "-19296351.9492004540161025324010434776018658904639013682234486"
    },
    {
     "re": "-4946082.32910098735716783240134049772901234878657101308853177",
     "im": "-31278180.4857135026652846297914348255256724207437122147818665"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-5718886.75421340548847811305817906003693389409004229895031941",
     "im": "37295259.1627066704110173781128520785536142403799803541041712"
    },
    0,
    0,
    0,
    {
     "re": "4839480.04020673629417805752613161727292510982657423016003888",
     "im": "6.96106451142751034775924017681332032187895084896627964731765e-76"
    },
    {
     "re": "-21018801.4191342492321863267216685871611380723684044908506738",
     "im": "3.09988395462226855072631651149750417373550124390935258518146e-75"
    },
    0,
    0,
    {
     "re": "-4887.80002005702865730597117070035984308584377599038654103365",
     "im": "1.07324864246153091543086547718049778190555261479625719299384e-75"
    },
    0,
    0,
    {
     "re": "6066424.04040095669451011322772642992601320641470270435642560",
     "im": "17257752.5475294475649138942123639725249181504310290554680202"
    },
    0,
    0,
    {
     "re": "-2919555.53233732501040309336867151452102574156869918862256280",
     "im": "-13631410.9131495450992419018232907697266348840277072101085906"
    },
    {
     "re": "444.979049702448207385543457265881475243332412101582695555409",
     "im": "16754.0678592617819914417520724116873845461679540808803203276"
    },
    0,
    0,
    0,
    {
     "re": "-2188.19955300367341568564750436078096003509186277042751351348",
     "im": "1.41165195938439759956543951005941337344798682299261787374231e-81"
    },
    0,
    {
     "re": "2691.48386388771574628477098275382893593384937166171224901048",
     "im": "-1.73523976684626072493985328039644122851763769004981942554075e-81"
    },
    0,
    {
     "re": "800.962397245382094293412638714688270936887028895092995389499",
     "im": "30157.3229769356771527454329384258211370817810483892214383906"
    },
    0,
    {
     "re": "-800.962397245382094293412638714688270936887028895092995389499",
     "im": "-30157.3229769356771527454329384258211370817810483892214383906"
    },
    0,
    0,
    0,
    0,
    {
     "re": "6396.45359899275976917235489020954084032647925993414907318613",
     "im": "-1.85897726204166500939151933617019667233792822253106136982307e-78"
    },
    {
     "re": "229.332939532779438265670883051068068120995968359368283817492",
     "im": "-3.40882444052694310186884211149250619750257516951589942001252e-79"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "444.979109580767830163007021508160150520492793830607219660833",
     "im": "16754.0683205198206404141294102365672983787672491051230213281"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-1033.09115719917070815542724746852557519081715861099679071482",
     "im": "2.57421534266290471769866104381715698374799354314788915631811e-81"
    },
    0,
    {
     "re": "-1031.46542831200826212109644695600022042001108105052462736405",
     "im": "2.57982557473283505065364459246700445119020169728312481322253e-81"
    },
    {
     "re": "2066.24557112929360809929677790581782917977360481983733683725",
     "im": "-5.15985288494823919593931728906099528406773500295016578128891e-81"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "14287585.4612785942201548093118649887160195984786925544372625",
     "im": "2160944.31245805278263688567520314274397016074074867146080502"
    },
    {
     "re": "1950677.34290471862653529064257797609318966153033673913585375",
     "im": "14870290.2913163549547689546006531837996671845666697186782635"
    },
    {
     "re": "0.000518332313294469502356675589004037063867468817429806880474310",
     "im": "0.00184560163953721647121683312571600604525234307261167069734504"
    },
    {
     "re": "-904143.383412677118677019441395654089639020457392403889237565",
     "im": "4072674.50901627888210275424804554306554671328054073177822729"
    },
    0,
    0,
    {
     "re": "-413.461990551188421869397731828186211869348904719234863068407",
     "im": "-2.70529412878758983764326966537994982222015344303629577119563e-80"
    }
   ],
   [
    {
     "re": "-51823531.3195963741798422063525654828841181800153746547300972",
     "im": "16060.6839635887158753117174277522184769119221128360506593179"
    },
    0,
    {
     "re": "-29279565.6266327378664509248775800350808817300256565426772160",
     "im": "-36.3026201879543983070757538265016214836751107873036607252699"
    },
    {
     "re": "20176390.2405469198549184788310410740901270312124725876280265",
     "im": "-79.4376798487551967570719810908858431490611493433183004960965"
    },
    {
     "re": "26223267.2479908941317283733335715745982996118934404688413708",
     "im": "-75.2690667594451796423594067382296736757069077401448484376147"
    },
    0,
    0,
    0,
    0,
    {
     "re": "29279565.6266327378664509248775800350808817300256565426772160",
     "im": "36.3026201879543983070757538265016214836751107873036607252699"
    },
    0,
    0,
    0,
    {
     "re": "-25807.8730305033111267330623863467645445716404270195646082661",
     "im": "3.69894738698787974461604131486210780201207955436391886314913e-74"
    },
    {
     "re": "46487126.8318364835501901035753794000740237665939049463558631",
     "im": "-6.90498343301168068409324984012142544461666539837060619785669e-74"
    },
    0,
    0,
    {
     "re": "25914.8994968578847196159274643445027957563944697970946129119",
     "im": "-3.18595101102928511203885529187377067010861449894963385041799e-74"
    },
    0,
    0,
    {
     "re": "-31938998.7629803549273689586905276288806624864663634218968332",
     "im": "-24.2222743567737494733916106691005213141563642655232170421299"
    },
    0,
    0,
    {
     "re": "15456958.7537256371269799855339198518868882432323868295987498",
     "im": "14.7461250841048443173847631154143635309801347963953353903425"
    },
    {
     "re": "-1.31084618486488828389770167391456020587961740793807215941312",
     "im": "-0.00317326462433130987210243815115386026023251934003441285989855"
    },
    0,
    0,
    0,
    {
     "re": "13.0743729719643336167753097268185232605705026571766848010661",
     "im": "1.88106265368278658743736582428594343916512173715396170961495e-81"
    },
    0,
    {
     "re": "-9.94502226388516531972324496277385469500857805406106953844127",
     "im": "-2.31364735325568811676603312375906388086593583377562798341208e-81"
    },
    0,
    {
     "re": "-9.99637945391553901925400068812843882064252423264339287755082",
     "im": "-0.00578904812640915062321305550773680266779241408938791677652920"
    },
    0,
    {
     "re": "9.99637945391553901925400068812843882064252423264339287755082",
     "im": "0.00578904812640915062321305550773680266779241408938791677652920"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-33410.7726171705996658041692576872873407933484298942303701681",
     "im": "4.59931400553019833800158681443303624687043431387454590089212e-78"
    },
    {
     "re": "-1203.63432955877468891223928665588736986308538420086010851686",
     "im": "-1.60826313307270782073975583435300990864245430798478541475964e-77"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-5.55354414106418834403000038229357712257918012924632937641712",
     "im": "-0.00321613784800508367956280861540933481544023004965995376473844"
    },
    0,
    0,
    0,
    0,
    {
     "re": "5373.07953458443553100965202724969755615440443657904418674247",
     "im": "9.87631133527565766440815191940250992577108710142718335345567e-82"
    },
    0,
    {
     "re": "5386.39076480705376546145789102092044207792691839912344135699",
     "im": "9.89062062818821169558822806125141602329697628440427740329011e-82"
    },
    {
     "re": "-10772.7792161027657026330971807270860066214975519771009390508",
     "im": "-1.97839230832091652548656354450357549154406250086312090341753e-81"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-74481880.3308187511451124094788295254260367520798045117931839",
     "im": "75.2597077621971849127569377980080047685763999226320301575928"
    },
    {
     "re": "-10356804.1211072524476535758303602843865826135953059287525655",
     "im": "57.4846906042625294175984640330834524768789403742366047880145"
    },
    {
     "re": "1.65588855264591775774898268044650028487722012640816508532002",
     "im": "-0.000171545827442543643733907318090276719499377527371071022537297"
    },
    {
     "re": "4649219.95547302737491156366550543926983365659978735919742679",
     "im": "-0.260281061988447419700940605099230094132350621472646458679678"
    },
    0,
    0,
    {
     "re": "2160.04712801677823850850820667796269142025113139463677208802",
     "im": "-4.29083384702260095840754826207824523597022317632314373338930e-78"
    }
   ],
   [
    0,
    {
     "re": "-4845085133.84991328693637886978381640660849362397571809908999",
     "im": "1198761937426.94342803580000587221859413637184086160779696739"
    },
    {
     "re": "23336656.2235400061487118086335137987722940768955482855829950",
     "im": "-6873639421.23451888151103289390914123887622482141348991940811"
    },
    0,
    0,
    {
     "re": "-24794778.4457640152934255129761755847294415297316369171185747",
     "im": "6731014177.46572482183876153438961857897321004103671944954444"
    },
    {
     "re": "644766.039206505858511137169679705075499643393984059224912349",
     "im": "584717666.094190060607659037397374821582349328426042864594015"
    },
    {
     "re": "-13716794.6754041484615292071968851884939954887389371710363528",
     "im": "3514261136.67338305763821893258692013403061657742644983772635"
    },
    {
     "re": "12291451.8926557174757588353623742255358473751543287483793636",
     "im": "-2978040458.27666639030204353336121266311628701440794049267562"
    },
    0,
    0,
    0,
    {
     "re": "50668460.8896587025585571306007869339486463349097281547164669",
     "im": "-2.32604253350639905763488841201907043839472073127324873206002e-50"
    },
    0,
    0,
    {
     "re": "45551688.8950161878569080150501564496684043703124770151126341",
     "im": "-2.07355391909023236237476515107301776395088533807115293713176e-50"
    },
    {
     "re": "-1969.08248335454034230917527958298650366041405292060817743022",
     "im": "2.07326749126186437703011279335924857977760389772162777515018e-54"
    },
    0,
    {
     "re": "-2108.42133950320201325359331879762193247041047013160003748479",
     "im": "-1.05779659729413178030318045767979295928007818781794672911819e-85"
    },
    0,
    0,
    {
     "re": "-35896134.8957960087711351635682613788721554044211943866545329",
     "im": "9179370239.44341907738118749452550450408897390380797342205777"
    },
    {
     "re": "-84736247.6565652739334945649096664076735525399163343025522499",
     "im": "21187906644.5103939024129564154225561840370065899049713675101"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-5103.46811465419274370835596181255480798222698095623942811887",
     "im": "4.53933467837613666727522176852484540554915348064564990125597e-80"
    },
    {
     "re": "-4083.89822218593946757613049312437020362745077189804283793705",
     "im": "3.63186885812503000035369053682921876273997864463174431298078e-80"
    },
    0,
    {
     "re": "5103.46811465419274370835596181255480798222698095623942811887",
     "im": "-4.53933467837613666727522195347986128261105329249897805774782e-80"
    },
    {
     "re": "1.30518502133481508176912218124870879979191305100267263498770",
     "im": "6.54812322632128940911918525915897216308246500227016179110264e-89"
    },
    {
     "re": "-1128.02919613761207351637763202588503843849403621712245219994",
     "im": "7.86592982165146528267074022069025604699195864234393560530821e-85"
    },
    0,
    {
     "re": "-1.30518502133481508176912218124870879979191305100267263498770",
     "im": "-6.54812322632128940911918525915897216308246500227016179110264e-89"
    },
    0,
    {
     "re": "3386.42291079133232155322400193037549038482254489613094766977",
     "im": "1.67025409451187533243636516375770581155713619607775165138805e-85"
    },
    {
     "re": "-1779.71959502319099332276761722627623394309066033216753423856",
     "im": "1.43376260903019094473671986508979346882597959583713920931679e-54"
    },
    0,
    0,
    {
     "re": "89.6960815832618555635133689239698879809675401170073791612580",
     "im": "2.37981036195734645536200423768859567492370176570759262588979e-54"
    },
    {
     "re": "190.142653759946047994584177257848903459903125679478138273236",
     "im": "-3.15076097718520785910695263759489776390723567876390027835049e-54"
    },
    0,
    0,
    {
     "re": "-16.9521219399750446423784422727034993912620333332605785757369",
     "im": "-8.50489253217576131212555948313401665894381377844856249240886e-88"
    },
    0,
    {
     "re": "11.7370126560474266233657122786594047013915056566607932527373",
     "im": "5.88846821901855107243235189935841234172468129926139380302715e-88"
    },
    {
     "re": "-247.393386783012761114395494884029612238154270753596963883734",
     "im": "218292.554640731016924799306526974441884040717690198174931073"
    },
    {
     "re": "148.265886855062074881300776350250187768526320133013975500249",
     "im": "-130802.930235858405050573443101643542124053273477020960755163"
    },
    0,
    {
     "re": "185.837885737281346911638440255125947224227043052502760586282",
     "im": "-9.85944425064534652232540528897792499864567650711026039323641e-81"
    },
    {
     "re": "-231.686466688705484046979067011648004420023584018146291896558",
     "im": "1.23230717557171537969670893452096450473482963847823799135728e-80"
    },
    0,
    0,
    {
     "re": "-185.837885737281346911638440255125947224227043052502760586282",
     "im": "9.85944425064534652232540491385320713032797322038098656918735e-81"
    },
    0,
    0,
    {
     "re": "-1030.72220763951386873651340103531682641334637140058414643929",
     "im": "1.92898194929646839882613016133046441827912855772838274337455e-85"
    },
    {
     "re": "-1.17611769847638502863084651178204515582089073218844036781678",
     "im": "-5.90059148120207300450589297851700159855016388631042802640875e-89"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "41894698.3542132040124877303068108767975884707773778752570279",
     "im": "-10644073560.8181990048707911135067652773919203458210574061984"
    },
    {
     "re": "41.8223524189679918733509657967642510800634560280960951200292",
     "im": "-7.22168007131129347089289759471160281038932267506191893520272e-55"
    },
    0
   ]
  ],
  [
   [
    {
     "re": "5.74707342471564054728862646323470921391526028990273860902630",
     "im": "0.0131966959195919612221974869967895534862558543803437823380688"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-5.45410515786156667789432429485711862680952357208581269987722",
     "im": "-0.0150296959937587379912687029893526144465171425398743168050270"
    },
    0,
    0,
    {
     "re": "2.87260134072133297615564574504368554073539353252564353281542",
     "im": "0.00680373437352361711633761395852476150768345423559081589337581"
    },
    {
     "re": "-0.000373792265234650723808051581914503333353358663607966812303989",
     "im": "0.000759608516230625167326082930962420705010003564134996943257624"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-0.890495282817781577434416580009986719919215432064527813719589",
     "im": "-0.00303936330985212088046307675579534059222271678502849942066399"
    },
    {
     "re": "0.000531214881538665366321031131037224799602278727373985715322435",
     "im": "-0.0000776900365556588978428871937598637107824703291231605401168415"
    },
    0,
    0,
    0
   ],
   [
    0,
    {
     "re": "-0.00465808013408570432978560081767041171988948664696304567860617",
     "im": "1.21277470950255198367764849689693309611505085789930196279838"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-0.00407505302369332352470656563657352849185134011701406712398153",
     "im": "1.06097815081646598873961050779116348404340299758682225048793"
    },
    {
     "re": "-0.0438512025974532371228453344934728448834130306376891304530386",
     "im": "11.4170705442152039769224879423456680498055730094630268754732"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "0.00966961548455363024485299813339587694716953130978592442045803",
     "im": "-2.51757478890661358001647464440902745227742011124313472239353"
    },
    0,
    0
   ],
   [
    {
     "re": "-0.810657853297636325359544894009532113975048134281030706065577",
     "im": "-0.00244174072667668568987038555036909587685819618937455696191262"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "2.91652097502700142203934429953164400701446963387074556326898",
     "im": "0.0107081748870950228040283316498629471445186268240327479881564"
    },
    0,
    0,
    {
     "re": "-0.404802043741866576682266241781257619237762222090752344017039",
     "im": "-0.00124626541154114719301488451847879842943001536778722318971400"
    },
    {
     "re": "-0.444715997786864865472565205689127978651383323820156936123093",
     "im": "-0.00172921606066734190751796964941450783656554834639437906628675"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1.80417971653396149227448942576790992131629670469543073655773",
     "im": "0.00691897962871659975675735022482114642378092498875145242991369"
    },
    {
     "re": "-0.00130444313534553511978485540102306726095848980701373042836780",
     "im": "0.00000540219493823720808566542097107421064779406308157608523472527"
    },
    0,
    0,
    0
   ],
   [
    {
     "re": "-1.98956635209402346864610546761723160583104045542292303351620",
     "im": "-0.00522133880243476413026621255606327414013844340936083577053959"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "4.30373081400442035189944814225880925041806400787067863990458",
     "im": "0.0148647647468116640278947549165994307463054194032632758876185"
    },
    0,
    0,
    {
     "re": "-0.994015050594849831796733099199605860530368787200654549422061",
     "im": "-0.00267774878301946880145504770051204101579941495793390406843622"
    },
    {
     "re": "-0.500235411460491476645921846728660006607802484548250059361173",
     "im": "-0.00208779466504400186483135640514677519832561755796898837643339"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "2.19667004662904072457775371274077117146568668629445854369987",
     "im": "0.00835373270290344739143884589463541608779530000953822762502740"
    },
    {
     "re": "-0.00156710131755222676594315566322043031850372829427306905353673",
     "im": "0.0000206443511597029024419149474224329327504815076773656971609737"
    },
    0,
    0,
    0
   ],
   [
    {
     "re": "-15.9872278444894499373627178852045419183218943588849313346041",
     "im": "-0.0464881488926983625936465767711243857397890721874877461752101"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "13.3174455896066141405419246065662250030469946370177016278707",
     "im": "0.0395947461789156731268716001638354945726664343171790785385356"
    },
    0,
    0,
    {
     "re": "-7.98981448613257291718609061638257742076755568900676408238016",
     "im": "-0.0239888230980535912216766823076258830249796318137759964970931"
    },
    {
     "re": "-0.00122512667585032970024074995025700995819184365747042094495214",
     "im": "-0.000000365215478863257842236859522209217891951466848069714666290847"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-0.000000984751254659313937456915220629770967422234304550833907697814",
     "im": "0.00000146130869116012397087852284547461034536702561486345283510908"
    },
    {
     "re": "0.000205958268961694766582004733372724573116577830602277667511280",
     "im": "0.000288790434904080080043882815122935342088334072557535258949036"
    },
    0,
    0,
    0
   ],
   [
    0,
    {
     "re": "-592.763666934997536867117329380972759851153222748283170644888",
     "im": "-0.101202610351273583678022660255313576077137196709615890395312"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "349.294850226668048896742250689737437446543507068932318435391",
     "im": "8.72770961364312125523459399649114520550178511664436551062294e-87"
    },
    0,
    0,
    {
     "re": "-17.9118873220369236049221284068395386333676149360751653666371",
     "im": "-0.0885356179898700673111786507671825588904933595344206954748349"
    },
    {
     "re": "-173.296306662936735687923135870314669230814002099166079801218",
     "im": "-0.952722160666711196713693722060237160800206663617448079200244"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-2.54587131124317014453449515056402082907895086385415171821156",
     "im": "-6.46125820109377372878787801559963247114217471910490822057020e-89"
    },
    0,
    {
     "re": "1.91018338632682101919398040711047844169991360014815884179947",
     "im": "4.81858432196745800213739134957810781216777683068720652662047e-89"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "39.7571336018345758085836700813300691490662877195144570912518",
     "im": "0.210084476857545920551628106698385733016233779727593905142536"
    },
    0,
    0
   ],
   [
    0,
    {
     "re": "175.633076952274260842021742005132637218661959152615448808305",
     "im": "0.187234142704590133878174432304201974355840237694993537394770"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-103.494771513754472320598386916959559677954131860149867705938",
     "im": "-1.83733243244801691109723841595103086207046174245325507421619e-81"
    },
    0,
    0,
    {
     "re": "5.30669755763177975040638082561713209500736858262477577134071",
     "im": "0.163799041107893694678098438564400711234698463204364908028791"
    },
    {
     "re": "51.3413686197666645660066369642795532796846239818796357872339",
     "im": "1.76262367511009171186093608397857390627042675701726413539396"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "0.754332248212509782506946708463500929371362616215407267450925",
     "im": "1.26704857626224630408378334807024321189607926333746670291344e-83"
    },
    0,
    {
     "re": "-0.565980268500879663820490258692041195731729710404725295263816",
     "im": "-1.01002232023545611265185884879154148507217172839822714287685e-83"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-11.7786377992093650205262984526403058429741806809083312689436",
     "im": "-0.388675616008652739403126972324876454187914265626170866421830"
    },
    0,
    0
   ],
   [
    0,
    {
     "re": "43.8946426274591434207941537796905265663280982873406162094084",
     "im": "0.0973110363694627478205889277086059643476512376893093760340672"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-25.8657775007379512525023143088377205308960582406113406213663",
     "im": "-3.67855502655308300273910515855635495551781148427995663863187e-81"
    },
    0,
    0,
    {
     "re": "1.32609878624355669527764311949224122028288214819498602702665",
     "im": "0.0851311316210203350574717629881074198631157326969384916753089"
    },
    {
     "re": "12.8295889441867659718842622137998284146807378552399935407998",
     "im": "0.916086852946128097484767340088359453204613909676378906274334"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "0.188525370011596616692025926596749687331097455833508410490050",
     "im": "2.52038368436783843270751662367706067106437445972520529340351e-83"
    },
    0,
    {
     "re": "-0.141451780420676451159582164715601902261882300611692169234691",
     "im": "-2.00867883381007517501923345149265655715807421782389899377713e-83"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-2.94335583109020478372906944111196502555986918679297606923031",
     "im": "-0.202006036180142209643620892370273606023561850399207976920856"
    },
    0,
    0
   ],
   [
    0,
    {
     "re": "277788.219591033539078957206724025726680106382451724263585882",
     "im": "938891.211423334209113562984680441538418661598149473147115712"
    },
    {
     "re": "1092.92646183660022318639718798804254856270479649588415193795",
     "im": "1040.03018006330125751989542090756334716123155665954156773564"
    },
    0,
    0,
    {
     "re": "-1533.62626179508436815424127666180737671210606147200547568693",
     "im": "-2882.86108458381985822019536984374768264702281969208771160771"
    },
    {
     "re": "-258.617974837674916780313695710119184735720876656857070915410",
     "im": "-2453.63175439134389854307245272583335160059187664182251044683"
    },
    {
     "re": "-330.964657938698712548584718537465483632510694331365331007677",
     "im": "828.308019406227570025457934240887220964513413719298192807658"
    },
    {
     "re": "335.704496949385676277296253862841127026745317048109385653161",
     "im": "1146.98428600689832968680394193074620338744114067680274471503"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1214.15830719421926945564763647499859275574863763928185968745",
     "im": "1589.40917583453355824010533708538032735537533345090237481556"
    },
    {
     "re": "-2800.68942284871154034989861313214817189306541225953846365570",
     "im": "3775.34549578855361489794069598997466522597000683875570780569"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-0.0904774850211500004047467815462434578810434954232861007452810",
     "im": "-2.33413832642691095418519304342008521809764981371857479837169"
    },
    {
     "re": "0.0543184432910428211417073638452230627909755149176466034774412",
     "im": "1.40049164014337943871602371094220704059763386569383579412825"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1407.63601365642198812432185598618163638127320035152206971129",
     "im": "-1858.09970445660013332617523555123133880125789999347980019508"
    },
    0,
    0
   ],
   [
    {
     "re": "17899.0662426281774203500940266286549720431212613952807248248",
     "im": "-322.630605048153271725701857144850536331447244146601290268424"
    },
    0,
    {
     "re": "16039.9794606211474366033096402191789166939230982747170877957",
     "im": "58.8160257306285961145306456542393275754354119199455653225398"
    },
    {
     "re": "277.055442176661093434144518966421339486733240458422786314381",
     "im": "-1.28326929047217633115644889820845864635242298907319766619588"
    },
    {
     "re": "13995.6735292264332479336049272031676886932758474179471848081",
     "im": "49.8160073217285619989376127303426917294431779224163964745069"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-16039.9794606211474366033096402191789166939230982747170877957",
     "im": "-58.8160257306285961145306456542393275754354119199455653225398"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-3215.71693588209933744417667228544901583372060694269313619933",
     "im": "-12.1996123783129371379347525232268728252157379958969741227086"
    },
    0,
    0,
    {
     "re": "9678.01987606077971709953928191999439911028634037347253045401",
     "im": "37.0524910762014875800421190082816656075998043880805159558037"
    },
    {
     "re": "-6459.10561567990915880126558133087674432035414504594723281300",
     "im": "-24.8088585199256683912529790208500093991413558957500508924599"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-11626.3905444453753384112204699869231391370225092084014979231",
     "im": "-44.6559634211384190280867437392004700059482191772350277720689"
    },
    0,
    {
     "re": "11626.3905444453753384112204699869231391370225092084014979231",
     "im": "44.6559634211384190280867437392004700059482191772350277720689"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-6459.10585802520852133956692777051285507612361622688972106838",
     "im": "-24.8088685672991216822704131884447055588601217651305709844827"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1744.01392953196216245270640533856863278723635280529549695250",
     "im": "-4.28397899203515785420858864844609712420040144893675851833969"
    },
    {
     "re": "-1443.46482357995901490861084748306217657321085147704565043492",
     "im": "-3.29601747435231893202280026041464892238532892058836456498432"
    },
    {
     "re": "-0.000122512287706238496463136861097752086356492927076959870029047",
     "im": "-0.0000402017849745162375397763209781727541635219252679727851323944"
    },
    {
     "re": "2.92244222921210097405597481114758840086854137489676780839206",
     "im": "0.0473817504355667607252868893981665386542259402368986077923973"
    },
    0,
    0,
    0
   ],
   [
    {
     "re": "-31845.9353780917467292742581433536720673952020289100106261939",
     "im": "-500.356788009206826441035934136674258082755653671153084651448"
    },
    0,
    {
     "re": "-24175.3243177457079420043156303004139562941395380115446230462",
     "im": "-95.5495740870900261635223626954320375404471515463600065018618"
    },
    {
     "re": "2351.72706363803877860814613838633706065434495032388883761561",
     "im": "6.76526034825529088580925279356886469116608410331778061835633"
    },
    {
     "re": "-19338.3613850736028499580158913604073083897095205471326205097",
     "im": "-78.0805553415324551431618480190508616966803344931009520034889"
    },
    0,
    0,
    0,
    0,
    {
     "re": "24175.3243177457079420043156303004139562941395380115446230462",
     "im": "95.5495740870900261635223626954320375404471515463600065018618"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "5305.79184402090866393188202416732940498883689877007459466821",
     "im": "20.5300576173027686800834688403381867474718119906694849206845"
    },
    0,
    0,
    {
     "re": "-15970.2051668489860845427655244372833327234938877013855496975",
     "im": "-61.4580260582369256044044072589999283813395027782825740469045"
    },
    {
     "re": "10658.4885377858959367645813520897821216582224537382949855923",
     "im": "40.9379496442957402417759203206940255223845784620938818156621"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "19185.2801995429646158291386236338065298980610256516007654608",
     "im": "73.6869267650373301918850427030224755877324779057476663665207"
    },
    0,
    {
     "re": "-19185.2801995429646158291386236338065298980610256516007654608",
     "im": "-73.6869267650373301918850427030224755877324779057476663665207"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "10658.4889997460914532384103464632258499433672364731115363671",
     "im": "40.9371815361318501066028015016791531042958210587487035369559"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-4.93234265253877454746629245890753067769498313475868294745308",
     "im": "2.31323947832168195480584471343674194600155656352350920949361"
    },
    {
     "re": "-19.8607688448686702412274277728161419229132843130276521530612",
     "im": "2.09517418202266334804414382056748698244955170094946770554739"
    },
    {
     "re": "-0.889348369620423892757857336258089687388234651373556310822352",
     "im": "-0.00307337229828629193065157357662469396597799261420873636191209"
    },
    {
     "re": "-4.82176981552502852575131017718719676646390303397982337077600",
     "im": "0.0163468467115233864491226437190062787206764524603379208857824"
    },
    0,
    0,
    0
   ],
   [
    0,
    {
     "re": "-8975.08321307979859783994979734169854343784612698219004196127",
     "im": "-195945.323965538141588414576336636829958497811849805741154578"
    },
    {
     "re": "18.4539859400025420788014089331695219908363585042623108797174",
     "im": "-14301.8334021866240523909828333974849788407779915995443677187"
    },
    0,
    0,
    {
     "re": "-19.0326772142051038370008160805434111363733266854652853096086",
     "im": "18514.0283934735651154005929330398341218333732626276135637563"
    },
    {
     "re": "-17.6667410817891787104909047277372265919676079224650989265496",
     "im": "6936.63690754524456030916433175076326163727169936912769589071"
    },
    {
     "re": "-4.65800943997566569821517452331852720601193918363799627129694",
     "im": "4022.86336993329821231171808146449581579382126015334089708113"
    },
    {
     "re": "18.7762592896750348258432215471243278335961711453807619458111",
     "im": "-7880.52268806598555604652003736553319644244376663562739448132"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-5.48211343969250055363208521869981608068647183990850134001343",
     "im": "11896.5596022479171189012304360758127711296771216186770976071"
    },
    {
     "re": "-11.5723182421150662893271340866318297093795174937276106713045",
     "im": "27201.9974768956087679476820790573170433976826084509746204370"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-0.0196676663587761577568470505216725473950979494482569385276379",
     "im": "6.01586250503700826958794909780863151518690460632204212520850"
    },
    {
     "re": "0.0117984005518301346064709764465372806644418452356991492043783",
     "im": "-3.60924784206063352050930802013336191656035931146116430555156"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "6.20340846571361743785318569417890058058991724350854193204038",
     "im": "-13758.3793759274487986746408173486832046102919797988431037019"
    },
    0,
    0
   ],
   [
    0,
    {
     "re": "-413976673.629927726310618577442447590791843530327544939002296",
     "im": "-916080.966225714355576998989659163358117830796056106418672939"
    },
    {
     "re": "-1626787.06724624243187816144097270886672168782927615576623598",
     "im": "3953.42839958571820406997478292968975313957921186015771050369"
    },
    0,
    0,
    {
     "re": "2284460.77635448854743038698777924883968174929980463632015834",
     "im": "-3505.50440829425089641186399571187000418599962188611767223907"
    },
    {
     "re": "396953.287441941084295126317205278892685832923570218201629543",
     "im": "127.842194455119011053669637715862731749917334813895428562911"
    },
    {
     "re": "487087.032729170757242870673799942532934982957887245603682132",
     "im": "-2288.15781832737781979525181259641704128748109350245164732473"
    },
    {
     "re": "-502763.867628211862650570982148514056985857017410731286447160",
     "im": "1576.18322168185640064613408508905909038404329418602076564117"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1791265.52108647728049061251016046519685470576421771577723750",
     "im": "-5868.64285963200843107980190427765160912956646407838987963143"
    },
    {
     "re": "4129775.93382622170952343331202001573235430453159745095490865",
     "im": "-13605.3235488226659792460335959420864992297296399036635221301"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "146.290256952834099223562913807171222506096145893976169231888",
     "im": "0.327244704155274394344637229928605676472491119212761716404607"
    },
    {
     "re": "-87.8206887410451551958591028783675755537737583834250004589034",
     "im": "-0.196451011746849558433767756329422949406479267354417343738054"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-2076401.82261206104908265193276570399277904260078220298099223",
     "im": "6813.52721711797482502364095710591526611871087744900834424954"
    },
    0,
    0
   ],
   [
    0,
    {
     "re": "-291692.684975194531312699903651115379547665957581663846589278",
     "im": "35.4692683639331884968701905070141940716540276237363336554347"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "6735866.73435714324947459531726583349319406994748643291361076",
     "im": "-4.85997084619402936144875245521595273068457107680616733076997e-52"
    },
    0,
    0,
    {
     "re": "6056427.58463612018542159214315632674903578996772835840055474",
     "im": "-4.36907001960858545682605720379841062980555812709644239338362e-52"
    },
    {
     "re": "-115.269668762647540917049447756995417733781229633650203118891",
     "im": "4.33506714263649412398902436094182485767536016208900770655957e-56"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-10322.8809815598822077130565385074239187569912720586023684006",
     "im": "33.1736259541128720269342798546291896151126410635115322123236"
    },
    {
     "re": "-122089.428479537633151325508072474343649053356838307944064412",
     "im": "341.853387355015517111514610892357801263179344797514642999629"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1560.50882197248041950008937396313110129380423845593996399169",
     "im": "3.03348688691069729648478818898035203898989517258900261277040e-56"
    },
    0,
    0,
    {
     "re": "-200.779833517474769327991502155719516749318675037045038592778",
     "im": "4.96233525671946920326941994444705001497741137725927881384365e-56"
    },
    {
     "re": "1043.43153857320316231736973417510751799963782629156844059034",
     "im": "-6.56587874150565041726404873178223404196318046925122970558757e-56"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "26778.1481976436768890925563950132058145253097780530549065670",
     "im": "-75.3922119207961450086755482091126385749968745841616688088670"
    },
    {
     "re": "52.6884272834059571720557803911625871369879820875982773151201",
     "im": "-1.49552596094366131938934300214928315432327774713645187623555e-56"
    },
    0
   ],
   [
    {
     "re": "-5.68946483477153198077167174429628700650703174208374095019290",
     "im": "-2.62483033356383367216139620354146033084528735351785716123164"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1201.19499218147749394201619421353409827258637280196163039684",
     "im": "2.21758246573351876264099267228704106362759174140555549738522e-83"
    },
    {
     "re": "-2062.86243769696225509592044597703188379515058215796996854350",
     "im": "-3.08711957070873777702531126794953059189694962318739078086901e-83"
    },
    0,
    0,
    {
     "re": "-377.248284125345934463645855459531852140160608950135461373486",
     "im": "-9.82186940990382870810701799252896360908607957013510910642424e-84"
    },
    0,
    0,
    {
     "re": "13.5553665398955331670551412427486256983115688172692609197898",
     "im": "7.01406241713478129556083563580350398033926134842728186475458"
    },
    0,
    0,
    {
     "re": "-4.24030910085139119406639885251914366682052015686024105326838",
     "im": "-0.740595333540891714371819079293231123864939556109454687493876"
    },
    {
     "re": "-0.400541165267810146902309567423897766639988407464512104318760",
     "im": "-1.36550015285043239060206362737101513237890311136614303279279"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-13.7991630513237059974196122595219897682338303192852423050647",
     "im": "8.56865116626887369457025178471245467830737371611365226867420e-86"
    },
    {
     "re": "-4.33865390633449885606889662508535107955175187286685587051343",
     "im": "3.22655752537991912340230722293521103797685286191934356919308e-86"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-0.174782870024700906606139981052474662788241368526555851678546",
     "im": "5.46367105619838405517562202649204727376702014961263209749110"
    },
    {
     "re": "-0.734879470259213789987396659664478982382591874690179346533203",
     "im": "-2.09706295025673035973770347734213222821682477503773154887217"
    },
    0,
    0,
    {
     "re": "1.19400774289249259400796245190451889643488442329288280525890",
     "im": "-6.35321794314497514285721772713564478694783189418565451803198e-87"
    }
   ],
   [
    {
     "re": "-5.22990128585922617002799210475635605490610703667786513452049",
     "im": "3.81480252776254429109630753996048423546690281279354058180482"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-629.534534578968868492785158065867834406089462267696765607565",
     "im": "-1.49261719024405868982487489367647086647927516201849655411804e-82"
    },
    {
     "re": "1059.95637025286307060159394140541500608038454300553626742531",
     "im": "2.55643812529112808431274123725855200990776694550584482781875e-82"
    },
    0,
    0,
    {
     "re": "205.018027038791677873472860772799117360850238106625612480229",
     "im": "4.70211922653736704297504122504856867621593769809012428400619e-83"
    },
    0,
    0,
    {
     "re": "9.51818957768872489033115081741505188105912783078418641835221",
     "im": "-1.80108958545296015100270861267819560518846585651000304345281"
    },
    0,
    0,
    {
     "re": "-4.14203877938165211750295673322866037922170048024313612250652",
     "im": "2.15452667480175154661114239875895111359602137729709467003794"
    },
    {
     "re": "0.210734891046507551541055404617298966901317641858402026198351",
     "im": "-0.413750674081415799339922921582657053462818075782505120915498"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-6.62119900824454631696055306733836432561337643148922138070025",
     "im": "2.28968982030300113779817102875219348390778582158458762334023e-85"
    },
    {
     "re": "-1.49241590497571110218640633402654137785780220662789459926323",
     "im": "2.67335518200247656082858781186410455856400780563811816356231e-86"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "0.0769052566222886389841409908330526755763534958473675826017082",
     "im": "1.65550884614863380931905788863640430496006448421590654384349"
    },
    {
     "re": "-0.406236666371407635792603419447117493530843762021565705176780",
     "im": "-0.664079095219764418315277486367946969521702451909364185115644"
    },
    0,
    0,
    {
     "re": "0.536411647635984630881939045164945785165728061062765302012394",
     "im": "-1.63838635953412817625079128097713540508729242802215439327287e-86"
    }
   ],
   [
    0,
    {
     "re": "13491.3759175777162987742346460013516473018184863451731414385",
     "im": "-3.18705963065085844095445742007504592584020233451348656852273"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1329162.03415629594007033046353958153447594236440433658452298",
     "im": "5.24715029009603605701665477710470755771582152600361331520626e-52"
    },
    0,
    0,
    {
     "re": "-1195847.12980986705338003134837664290001828011464578482810215",
     "im": "4.71714097447786008077928562941094051900421621573763908080165e-52"
    },
    {
     "re": "-367.180769271239446528840095948836901437726414131737614763782",
     "im": "-4.68042917351716522140877853149478065671737243086477580240054e-56"
    },
    0,
    0,
    0,
    0,
    {
     "re": "1596.32346386889418167043821409064809009484828421859410520727",
     "im": "-9.16648151104924367963186082471178334349715544654234571704441"
    },
    {
     "re": "29841.5869954448839202959989987089917186490013486815025588174",
     "im": "-53.6419380642614583472623430517765182218421431667221940677812"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1223.44533110738806686736832455269320220434768848607675877311",
     "im": "-3.27515588100122518866555439626426825756486771747792191693431e-56"
    },
    0,
    0,
    {
     "re": "-351.454575213495972347685842044858687339769225315310235124877",
     "im": "-5.35766988404477139863702372928025488899605320020818257641710e-56"
    },
    {
     "re": "-313.027060902685316589296403432386366750802439049696812372940",
     "im": "7.08896296672240813620971179740700544204918628947958466962860e-56"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-6846.55817940297794698192131900913918143560106311748719511638",
     "im": "11.8589868359878847856921759644150687329698943911227096311967"
    },
    {
     "re": "113.744276300273031817376272585171623144420669406591258457001",
     "im": "1.61467010989145094332021195075626483710713712913469367146573e-56"
    },
    0
   ],
   [
    0,
    {
     "re": "13990.9199899843418455471694589727866500498528816061763310318",
     "im": "-41.6339892901436096078939675380749477430111496905649405550374"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-7547935.94469058726759437624122835695831131165288542319498651",
     "im": "-8.26707038741758296569649365760214552486345187314840371885446e-52"
    },
    0,
    0,
    {
     "re": "-6784950.26646506518617310510641919226186781956018976405548314",
     "im": "-7.43202060229739235453458827917520692083450469226268669281421e-52"
    },
    {
     "re": "385.892489149321515894182802480560155139073040754063856648443",
     "im": "7.37418067556798781838118992479809442271969707883278634521582e-56"
    },
    0,
    0,
    0,
    0,
    {
     "re": "12722.4534172315090213123161369211552745859457935470168348485",
     "im": "-35.8218595681192482223073396938418654324814505759611920267051"
    },
    {
     "re": "135351.624047120925733743195581509639911981447355568607320023",
     "im": "-389.715221368258953980213288580114606132963636183001345016914"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-791.575296176313162968035444819764207500849344490338739640208",
     "im": "5.16012365504834861849056753572344316644563107325324888578992e-56"
    },
    0,
    0,
    {
     "re": "-90.1875791765367606155563502502099829430354283152535939811060",
     "im": "8.44119862932927253250569468578441268594089768397079351917920e-56"
    },
    {
     "re": "384.041366640539463451805090170694753419310427694068354225421",
     "im": "-1.11689126613191861177772937150800708005071886921231831758016e-55"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-29911.7793192341964300002007051448522167784047414881476394576",
     "im": "85.9331197723347932422864955051196604681178684558581888624946"
    },
    {
     "re": "41.0184729128716224780156624842921976039313341479586483908592",
     "im": "-2.54396946991855968685161694724542233441606703480747927830136e-56"
    },
    0
   ],
   [
    {
     "re": "-6020.40221563610800446685637272095959622706977139696353618756",
     "im": "-8237.85257987864644757084758023377877853722803268820715029585"
    },
    0,
    {
     "re": "16.8778195223508114150532519016204873222771003199281935198797",
     "im": "-2.45677627309728120384167621715945778799353936160478839011594"
    },
    {
     "re": "29.3934369582901714477008207995980067684653015986627912091868",
     "im": "37.7515880360872252986837113222286689134934667033347098649960"
    },
    {
     "re": "30.4428294615596090923733589403913291241464430783654893020981",
     "im": "20.8578944335177672712618654737518275060751371822073780172449"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-16.8778195223508114150532519016204873222771003199281935198797",
     "im": "2.45677627309728120384167621715945778799353936160478839011594"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-11.2253739453134325630544574897241893849173281630342160852922",
     "im": "-9.95056331254488645955961758041938113468187110875687879455641e-88"
    },
    {
     "re": "-26.4038299092185125282714661875521518934588694619026309780513",
     "im": "6.17400240023523553158981772728211746956876655804961929420152"
    },
    0,
    0,
    {
     "re": "15.7435855841984499191836248744390680400041692836149966671065",
     "im": "-11.6744338997937963178191761707909592891114825228919316946735"
    },
    {
     "re": "0.565867011960163029009474036853879984431777921253106490999881",
     "im": "6.14233123069489567395447479081901991285852539945464090499963"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1.02464363436382135825886905113400048772026451276018641756865",
     "im": "11.0558280055243817304295608346544421191547006587642520015802"
    },
    0,
    {
     "re": "-1.02335737738059150583536196474127451645471993272151751033899",
     "im": "-11.0558280055243817304295608346544421191547006587642520015802"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "0.568531876322550836575201091522930286919288851511954172410552",
     "im": "6.14212666973576762801642268591913451064150036598014000087789"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1.00339420967861660454201524520544583183164723571750268678832",
     "im": "9.48777957236539854150900229268029539607472593005116571980351e-86"
    },
    {
     "re": "-2.28748349408572537448682404627112732327767604850459398790524e-85",
     "im": "-9.49363402047100644458961164241569491067991919520690186871463e-86"
    },
    0,
    0,
    0,
    {
     "re": "-27.6240429502345006569094825487980341922972407478430424109919",
     "im": "-37.2433719208558564807027216712460077066374674836300050221281"
    },
    {
     "re": "-22.6666744891369156834151659775922208451931561051182252444700",
     "im": "-26.1140181920799503043640442188823175817931041626796273735599"
    },
    {
     "re": "-0.00170422151116590335060967340109437938405363872886338815581310",
     "im": "-0.000818494080196932372703666023237551670898268031187592977079447"
    },
    {
     "re": "-0.725251362868974932318390130325372365762923527763683129071331",
     "im": "0.748927111815559880269662289116149242136236781815375798675992"
    },
    0,
    0,
    0
   ],
   [
    {
     "re": "5074.34453512145890815037749361710865904881435849891310405170",
     "im": "1399.81187730056454926633378215920800070728077812849458787905"
    },
    0,
    {
     "re": "2050.74233533539368494189576835805459046773440336778337303431",
     "im": "10.7104397356932542033841336275327617252664145892865638435561"
    },
    {
     "re": "-1121.97525212169152933051489471163484273219314103325278461030",
     "im": "-6.89739483855603344985179721458359049777091959332351643169764"
    },
    {
     "re": "1055.89921987778710837511944856715496843179710048680189037487",
     "im": "5.01674854308474537773504294470621514784362231436478046857031"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-2050.74233533539368494189576835805459046773440336778337303431",
     "im": "-10.7104397356932542033841336275327617252664145892865638435561"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1.40360126956018194884143177376861046599325714036567376958696",
     "im": "6.03613141408123459858906941974291603431745039304206921979184e-84"
    },
    {
     "re": "-601.799897050634136175803639739074221297349567458466461533030",
     "im": "-3.23238781433735319516309074987728174914272601640225822044031"
    },
    0,
    0,
    {
     "re": "1814.28704800710641302806193596473979742490557496542565908762",
     "im": "8.54313233177087297409293011337172901717407982435377369359638"
    },
    {
     "re": "-1211.43164407282050930259195571457377625578017652639321729456",
     "im": "-5.42028533983987690465425393507022409350544345153030176629074"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-2180.57722416728480161824542179233365045954654032894572899721",
     "im": "-9.75645195368010453977935861836866870628289019496275681986052"
    },
    0,
    {
     "re": "2180.57706333594471108901675387255421911374478679853251221170",
     "im": "9.75645195368010453977935861836866870628289019496275681986052"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1211.43170185330261727167597437364123284096932599918472900650",
     "im": "-5.42025108537783585543297701020481594793493899720153156658918"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-0.125462669968534182842113439701748666320467798235944086786348",
     "im": "1.45107491361342062460177964342171090070031245463349248452432e-81"
    },
    {
     "re": "2.49781335173881957845356674805741704556173911922378287672784e-82",
     "im": "-1.45195589308463007611236431294227969425721780110188204100891e-81"
    },
    0,
    0,
    0,
    {
     "re": "877.427037784395663321934989157786571190381001430459794170522",
     "im": "5.83486613920393512024897294496844585541755934059870719925806"
    },
    {
     "re": "732.767491528654351599336809131190397415549938563082486796594",
     "im": "4.04019196011964086050295203532602789700393801252205820603795"
    },
    {
     "re": "-0.000167584865598074519669316469213135440978521246991256503843611",
     "im": "0.000137059752361541150815986309889170174574415103384428929354914"
    },
    {
     "re": "0.638699157249964447936797586017676784688104468781957517981002",
     "im": "-0.124175907951483359913201350430793924467672103429307323253468"
    },
    0,
    0,
    0
   ],
   [
    {
     "re": "19007935.1893846293880771092828585787537623226193141402647045",
     "im": "55295.4432614661122968060185290158811821908882645126234660735"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-14243292.5284983689012752956665598466588782354135678017246061",
     "im": "-9.84931264603668649148207914272916095502530299160052720585212e-80"
    },
    {
     "re": "35597309.6129526529237661941628915423172920307259093958955595",
     "im": "2.46255348491695639252228845512318241606228998264865708701891e-79"
    },
    0,
    0,
    {
     "re": "11.8171965657407168197991630925434070904046109642101240060579",
     "im": "-3.92110138430805667479301247329704762883921980351132053412487e-83"
    },
    0,
    {
     "re": "1.08623053149272538102649565071075665311022099956647208222327e-132",
     "im": "-1.86970754504876603109814972660782605324181272037756208359293e-133"
    },
    {
     "re": "-15830794.4371564269530168917557501003664634609193304025233483",
     "im": "-47094.8314853985765745224223916166307256655339462005995245966"
    },
    0,
    0,
    {
     "re": "9499445.45893458719850593637294863695027011857877719836375787",
     "im": "28533.5667460067742864028821757457850393744967549905716312203"
    },
    {
     "re": "4.60639899725286033225519968896812812811727089591595953925982",
     "im": "0.186499525053663987925543605388913150459364791971312017507237"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1634.00794291377360365056092489444788206919332703553964025743",
     "im": "-1.13134995332086553669373454398186200525906492214695876507792e-83"
    },
    0,
    0,
    {
     "re": "-11.8869433672301539173169518442935052879143978820452482639126",
     "im": "-5.25193072537486452786579008959784037113632351259286199470732e-85"
    },
    {
     "re": "-0.768019895121619564017529247073408951497329162968708148839778",
     "im": "-9.65306012159563672289736138055657184164700362387762560394847e-86"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1.23003709416948713520944277288482674463638503316704878798137",
     "im": "-1.00657204637559996177268432928596697156799050328803048727816e-83"
    },
    0,
    0,
    0,
    {
     "re": "-1.00169443481926195165717843510133865209660745310855336160929",
     "im": "1.48303191944158630787771406449021578208672403813085468494773e-86"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1.31900873605979365738850488615147034174983873745182745840958",
     "im": "-0.746226248970666051456188491559146149303478778275531166608660"
    },
    {
     "re": "-245.472654838701234005606265957072296167278778018588324961207",
     "im": "-343.503995665502662739152458090875149697433757082252615947780"
    },
    0,
    0,
    {
     "re": "0.841171178893667750559098748869493757602413990297927367474067",
     "im": "3.73539227452467702034160025820226773917916379850096310110869e-86"
    }
   ],
   [
    {
     "re": "-3641413.80034331100902052837122433795349399094238843746086783",
     "im": "8119453.44922401376100849079981632845333032693383544044187554"
    },
    0,
    {
     "re": "-2076443.54487670620325999371810557912851530501915642921122834",
     "im": "13659579.5385120220542105052849137066741096732903757964745239"
    },
    {
     "re": "1395031.42726653587362892948552477200483146060702510145241801",
     "im": "7045025.28723362223815897903942893255127456832377945361597455"
    },
    {
     "re": "1802569.12578566407618466760947740693547262570407037066502062",
     "im": "11439214.9569953179245139226560151050115787394173298829962636"
    },
    0,
    0,
    0,
    0,
    {
     "re": "2076443.54487670620325999371810557912851530501915642921122834",
     "im": "-13659579.5385120220542105052849137066741096732903757964745239"
    },
    0,
    0,
    0,
    {
     "re": "-13157103.4951020362224167744370967167049250088035714225059426",
     "im": "2.93265662401517748345880649505625804162963826395446257665235e-75"
    },
    {
     "re": "36139732.7293399779389898153433360813229458082602242351395025",
     "im": "-7.12208853910196613537391657847405647040138829237175123681093e-75"
    },
    0,
    0,
    {
     "re": "303.962415132074760037458652078048839012327260635355419027208",
     "im": "-1.35270325254197823353276832768484569436050391430697247670370e-75"
    },
    0,
    0,
    {
     "re": "-2213744.60995726469498341914831539647013410469881271904694150",
     "im": "-6327092.33694481913753439045908181469966641215169884935832928"
    },
    0,
    0,
    {
     "re": "1067801.05150236373684694798810208359748687380512742227844175",
     "im": "4997540.43127683950154541219985541148387740640033604739961099"
    },
    {
     "re": "-1327.28916027189904126617159354413167201700464356854534776617",
     "im": "-6090.66903529073705915236339942656496920162799072713772605675"
    },
    0,
    0,
    0,
    {
     "re": "5896.75448870222565424863815087003581118511801428020448377444",
     "im": "3.97951203095826362897976023987282573117182725944256423022769e-82"
    },
    0,
    {
     "re": "-7254.40460589060502655682710873190867118885212242176270309499",
     "im": "-4.89586270277293706574699013473311769876443081526028801111340e-82"
    },
    0,
    {
     "re": "-2389.11756241925638018633956984965303374660419935794703849315",
     "im": "-10963.2045092071049341292154102349183721873516223535887258352"
    },
    0,
    {
     "re": "2389.11756241925638018633956984965303374660419935794703849315",
     "im": "10963.2045092071049341292154102349183721873516223535887258352"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-2310.89567466466996133042421401691314161846348214955570321060",
     "im": "1.30559386794883046668523744047393930449534614902005038671985e-78"
    },
    {
     "re": "-83.1410074300671121650322735525922129710495693965112690496265",
     "im": "-6.39093037685034633605467169926001021602320053980255126674938e-79"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1327.28753467736465565907753880536279652589122186552613249620",
     "im": "-6090.66917178172496340511967235273242899297312352977151435290"
    },
    0,
    0,
    0,
    0,
    {
     "re": "371.864954591419855772358658399859178926956465795691934886142",
     "im": "4.02981910650278688194171902052968686770823732564268498174078e-84"
    },
    0,
    {
     "re": "372.636873249250630742879772835937233902613889659959187421408",
     "im": "3.82729299128487142169614424690631933999071178231006273065320e-84"
    },
    {
     "re": "-746.106054991777884305241948950550467611808300684489017529981",
     "im": "-7.71075126342849196615547242853476843988702355849960567274249e-84"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-5206060.58543817719878211074234993901111488981146287329632415",
     "im": "-764402.510718926315592544397738936057055900411122207930638215"
    },
    {
     "re": "-710281.497177489943960041150977943413515784059957331739014747",
     "im": "-5430457.13824934655318772909152045480818922899034698861805535"
    },
    {
     "re": "-0.00208575611305998451073591499841617143647181496691133023663321",
     "im": "-0.000546130923887251308228951987227790929732561742704784978018051"
    },
    {
     "re": "328668.118311314539787728937865721740505477405007452928244631",
     "im": "-1493144.96147779116828146819237573183569186718966724213600837"
    },
    0,
    0,
    {
     "re": "149.389866201589300898396154730202371439044686573136679964354",
     "im": "-1.73134220019738153547124370177636491881001793476017965706963e-79"
    }
   ],
   [
    0,
    {
     "re": "444562246.524721593810362287344231642247272953410458876718966",
     "im": "-253841018.405537270906486143742632690600388092588407074424655"
    },
    {
     "re": "286445154.723553671504502665530430761788926048819638418919490",
     "im": "1448493.01986080336510242712985716902357951600813533928138327"
    },
    0,
    0,
    {
     "re": "-218176877.042980221689766764423411702216530926029297666722492",
     "im": "-1406566.12978401871509980620857856200797068765895687636964173"
    },
    {
     "re": "-285221989.685154347294654424664990869652687345036202608624508",
     "im": "-147788.352352005395731552946367536658898943482481217523840505"
    },
    {
     "re": "3288659.78592198674554243899263510885550141305127320288582624",
     "im": "-727351.821243635686816152630007175810337964198496241458940077"
    },
    {
     "re": "55369520.9612978708385709602058844509155634114532330199140937",
     "im": "620271.532608175832554688414104758986516647345309159500870327"
    },
    0,
    0,
    0,
    {
     "re": "-3055864715.24446441339168874481146426609429311842649157906160",
     "im": "-3.94834994353346036581046118522086860301713153132819942006431e-51"
    },
    0,
    0,
    {
     "re": "-2747311902.31761945834504695003271341816107745133164738023453",
     "im": "-3.55566259693139135926110777274462719311603600175540499992974e-51"
    },
    {
     "re": "103542.927579464831285284095345566107610823772294808238182203",
     "im": "3.48900965103758743614294256399629866644913703803096748994206e-55"
    },
    0,
    0,
    0,
    0,
    {
     "re": "19228916.2430467852053555835990031947495068417996766811496756",
     "im": "-1895805.62530538292816857199433194172365645968911134635092043"
    },
    {
     "re": "124546634.823617023328020732275621587109314869776215526771414",
     "im": "-4367441.96928325153560092095029549080405396971659076879614108"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "262673.842640201223071317399268402815492446958746787259249145",
     "im": "-1.88338026872332955144673047877422042157347102523039769539231e-79"
    },
    {
     "re": "210162.366619632022733488692552091500307460272926082112375951",
     "im": "-1.50686849201966079720273440196439494413072405248317721456587e-79"
    },
    0,
    {
     "re": "-262673.842640201223071317399268402815492446958746787259249145",
     "im": "1.88338026872332955144673047877422042170671685397551965159255e-79"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "526398.977004707483621609450418131581925870388404163805075008",
     "im": "2.45342936577396880610953821947329483721636195933459354960220e-55"
    },
    0,
    0,
    {
     "re": "66996.5522646388113983160262491988319564289220358793141943840",
     "im": "4.00189847115512973395270588610567797588589382287317880663344e-55"
    },
    {
     "re": "-257849.372247913729451037087756786789603397279397217755579071",
     "im": "-5.30817362288215239802026020821366822385396493315056754161551e-55"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-960.966540071299013462316707893002071804368107677735297891505",
     "im": "-48.8217158649142490368881744160853350512319037503967594204968"
    },
    {
     "re": "1679.31063255727089260052904557443551308099182319932036132034",
     "im": "33.3556911145002990565680196867459778597240725366983841553583"
    },
    0,
    {
     "re": "-55711.3434073036869455591572025153749395449412731606135898670",
     "im": "4.03288786140418251567290242754618148797772486030866500312548e-80"
    },
    {
     "re": "70674.4746934814772176509918766619843845657036093312150839168",
     "im": "-5.04063280482102217417890293039327626018705625768210581496955e-80"
    },
    0,
    0,
    {
     "re": "55711.3434073036869455591572025153749395449412731606135898670",
     "im": "-4.03288786140418251567290242754618148787728677520097584867821e-80"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-33893933.8149970581865058026435098628950314361600159348873577",
     "im": "2197087.79154135141385446085495324172637602525998422797691525"
    },
    {
     "re": "-26294.9087071891452499936713113809449345290363959454193151789",
     "im": "-1.21482106098398683521117375337207500128606714535992586901345e-55"
    },
    0
   ],
   [
    0,
    {
     "re": "449774324.523115791457625640438673017155871886041935880756961",
     "im": "-254153469.387986652908656276893917565205547755687624691650855"
    },
    {
     "re": "281612358.424140009597972203093783223935801029460275707282218",
     "im": "1437626.13037898415509043446813210044426801346701794495799939"
    },
    0,
    0,
    {
     "re": "-220214070.465347190889398378380359777899748586617671035348797",
     "im": "-1419374.44964305193139171557180462103581335263881249902213894"
    },
    {
     "re": "-270193326.981073341151236619786492354216705796235528797588937",
     "im": "-98333.6275354357543394762840071622518744218047943323993710142"
    },
    {
     "re": "-2144775.42287600270452354122460998439431094270135387852245190",
     "im": "-747898.341950773232576430371891043292631648976084961115352696"
    },
    {
     "re": "57574788.4194454955019153345607418421638964706676817348888786",
     "im": "629979.378913967920927067531177561731388971204393386834001974"
    },
    0,
    0,
    0,
    {
     "re": "-3063130780.44551347110509394750481738261673675813613712378752",
     "im": "4.50637554432372887122625114630154789372169011792760071858110e-49"
    },
    0,
    0,
    {
     "re": "-2753844892.85807856970998935288014921471767689818838965661389",
     "im": "4.05170984937822021238141016637589930486534405631004211228349e-49"
    },
    {
     "re": "102187.662711890953430643075649924707525191107832902177384029",
     "im": "-4.00914092175920929233976216817001945879749169337643359537324e-53"
    },
    0,
    0,
    0,
    0,
    {
     "re": "2749679.66664355475833851931830248278873987920691618342020492",
     "im": "-1957520.78828578045095710073228715537949536616334890820749525"
    },
    {
     "re": "81409251.1416754048520733203194939112316715239190220301771605",
     "im": "-4526611.33005644933720548884330046027998671870264867183110930"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "263669.884369699941606408926445277048979320894123994834328659",
     "im": "-9.17011102471163489698341616527544759559770530319879505397679e-80"
    },
    {
     "re": "210959.234637659211152181567894620116110720190296685036149795",
     "im": "-7.33688867111782771456568991663013574390460785700592493685828e-80"
    },
    0,
    {
     "re": "-263669.884369699941606408926445277048979320894123994834328659",
     "im": "9.17011102471163489698341616527544765300479611200158915039752e-80"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "527090.494281800025441809528030907077523242821559967709264342",
     "im": "-2.80881415443112664447709143825840861226351124305992291251907e-53"
    },
    0,
    0,
    {
     "re": "67041.7256530075210518284512153671696325171685136100143627371",
     "im": "-4.59000887506857320895304151997286400294469810940556678801629e-53"
    },
    {
     "re": "-257867.823943174591167987412109009620816315114700426190834167",
     "im": "6.07648486269196432279912421940350478218759878917853355230629e-53"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "930.921553660008475853552156104630192114044501595535653130142",
     "im": "-42.0764227691334924495173784611348347478840383696936751736689"
    },
    {
     "re": "-1703.55526622950796905567315579279436149210688753410968759760",
     "im": "21.2122683857982404363513673389894888449133089570997459234104"
    },
    0,
    {
     "re": "-56680.1189391052700495840252265915386083846984053548471930947",
     "im": "1.96352810855850586943777071983359271993151978557403523388574e-80"
    },
    {
     "re": "69775.2033364738071426167881996033160571690908249546324032301",
     "im": "-2.45414071842967534636394763014296556402450165398478709925096e-80"
    },
    0,
    0,
    {
     "re": "56680.1189391052700495840252265915386083846984053548471930947",
     "im": "-1.96352810855850586943777071983359269966172823528274748241810e-80"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-14050809.0484270276149880301361869270748570614028030035434818",
     "im": "2271057.85071595589167254521426759411349681748612777582435130"
    },
    {
     "re": "-26293.7270002498728497144311883394530111543569654232340809269",
     "im": "1.38530586946939615295442819951921766458198342282037526169504e-53"
    },
    0
   ],
   [
    {
     "re": "10157099.1785602832689458840736769971752832525417260464915948",
     "im": "-5908191.87960645983778086581170095413029005643560618888294415"
    },
    0,
    {
     "re": "5824221.53020841046118091336092291590779864033107695814114889",
     "im": "-37987934.2907878091564254182605591101359994495728928318987386"
    },
    {
     "re": "-3894545.93797558532621432167268573014693696974157863952670374",
     "im": "-19655037.6014362161262338347386945023559829079304107470731788"
    },
    {
     "re": "-5038717.43903778379381543514386986524707530330167772911848311",
     "im": "-31859166.4247435174491451261369615011723325246541045396169213"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-5824221.53020841046118091336092291590779864033107695814114889",
     "im": "37987934.2907878091564254182605591101359994495728928318987386"
    },
    0,
    0,
    0,
    {
     "re": "4929300.25961990980432623455870349365868450015601130135259294",
     "im": "-2.61661389072019443893891362799571192815872639482242073944069e-75"
    },
    {
     "re": "-21409142.9334436828628901756032021612070241101078912497036470",
     "im": "7.17686356049952443167922409262025243523449241554649810199978e-75"
    },
    0,
    0,
    {
     "re": "-4932.97012515478827302178404020572985471916060737689664696207",
     "im": "1.32191097952969795581086853164150783940890386616714790806483e-75"
    },
    0,
    0,
    {
     "re": "6179793.86807459337300558635082886491449699149368176402798348",
     "im": "17578316.3906768337510834040145324716675194791668022549978432"
    },
    0,
    0,
    {
     "re": "-2974252.78818587836776018900966614135054522898378369988506967",
     "im": "-13884451.1635571087288764362819692033037123740099440013411190"
    },
    {
     "re": "449.572790329653651317673215394585237153010332632801947102164",
     "im": "16909.0129950635159334652535286553016762976030153241860601845"
    },
    0,
    0,
    0,
    {
     "re": "-2208.35578171171060363442108619786209249920377375822999864478",
     "im": "-2.40951197912037462455836151406750247030575703622687316839753e-82"
    },
    0,
    {
     "re": "2716.29155605617287130265202394154033259457641643157493762779",
     "im": "2.96073210930562059251727237656029863064314130580717544579397e-82"
    },
    0,
    {
     "re": "809.231129407440716496229340362477838981629546873838410973546",
     "im": "30436.2242137689508046870628473853759554486205427276509039505"
    },
    0,
    {
     "re": "-809.231129407440716496229340362477838981629546873838410973546",
     "im": "-30436.2242137689508046870628473853759554486205427276509039505"
    },
    0,
    0,
    0,
    0,
    {
     "re": "6455.57655826034385288671340352675040234498626541364814892788",
     "im": "-2.07077604096134929158216325235249636533067883820049722534929e-78"
    },
    {
     "re": "231.455858114657627312936007995505458156808002758115331513142",
     "im": "6.59118758494735203842601194521515650838909853831393646948395e-79"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "449.572849670800398053460744645821021656460859374354672763081",
     "im": "16909.0134520938615581594793596585421974714558570709171688614"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-1042.64422240029981582761040198323760845822273866086509580803",
     "im": "-6.40332629168096014482603429443786187566226443250198672815364e-82"
    },
    0,
    {
     "re": "-1041.01852528918888372685865121721404248278062755807053776296",
     "im": "-6.41774161102912889389279911225224862418705568537138338590312e-82"
    },
    {
     "re": "2085.35172641796202920415429337827313235269072800429023994551",
     "im": "1.28358248613762192148143999786537907277879844158650029812210e-81"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "14552993.3141123225091532840456377514293534584741706525105660",
     "im": "2201194.47391526746352942672414444584989788073047371579695013"
    },
    {
     "re": "1987227.33855291510525223733549972066624207753197541182123227",
     "im": "15146667.9955701019483657478597821089729713225057919327882231"
    },
    {
     "re": "0.000513624811354806460566366538757247776596047372988685549066770",
     "im": "0.00182868047724597873491478203947071115364080082232245701654602"
    },
    {
     "re": "-920834.713029553897074012015555267519452834413885543289736819",
     "im": "4148336.69504857013489549382499374616700134932785654345054565"
    },
    0,
    0,
    {
     "re": "-417.283223328844474954757737925512383402266830991760890078489",
     "im": "1.51721286073751733931133078252129703169232977180666375533697e-79"
    }
   ],
   [
    {
     "re": "-52787324.4972862546685039396876397925973573383657258602913473",
     "im": "16208.8523886699390855777461238105665012861475387361016258277"
    },
    0,
    {
     "re": "-29824497.9741489271335515367235241472851907404225248501891967",
     "im": "-36.3040085229805946199846480832815743069944377088185972229259"
    },
    {
     "re": "20551664.8621454210551660549232031461287198012225220075948715",
     "im": "-79.4404019705067735297285532814538909441363683613606612508130"
    },
    {
     "re": "26710907.2434497389126410396164676921996623496153029481044190",
     "im": "-75.2716419150904485027408784465349309123551728323514249827665"
    },
    0,
    0,
    0,
    0,
    {
     "re": "29824497.9741489271335515367235241472851907404225248501891967",
     "im": "36.3040085229805946199846480832815743069944377088185972229259"
    },
    0,
    0,
    0,
    {
     "re": "-26047.5675193057828043404426245660064827881117561745430293390",
     "im": "7.51023907628491478739118873269802610678894893936193216945055e-74"
    },
    {
     "re": "47352463.9696250063033649122902583333298346786980933383637252",
     "im": "-6.44553119867923501700754122637369962389575603050235761457159e-74"
    },
    0,
    0,
    {
     "re": "26154.5966730999132255762512239214473380142695033203646717489",
     "im": "-1.81712682764102141178112581619423060192488945364538691398729e-74"
    },
    0,
    0,
    {
     "re": "-32533723.2446041482619839923551748388082869731197467173178325",
     "im": "-24.2237167011132410466210654603705672557615094045928562340135"
    },
    0,
    0,
    {
     "re": "15744682.5909347385992199001295061675285532145442638446681546",
     "im": "14.7469602790032864592503613612118440181069806103826963944346"
    },
    {
     "re": "-1.31078081571233427119102407251427309536866165248760727316409",
     "im": "-0.00314433120494001406496875485494026360194612430367372318694354"
    },
    0,
    0,
    0,
    {
     "re": "13.0748364080398043647174604709246024695229952334107785984320",
     "im": "1.91197522294988244677393694806966182749967286874921572225209e-81"
    },
    0,
    {
     "re": "-9.94552535104825217480538923937421556055784622095007992850257",
     "im": "-2.35167921193726508608175917213622529901860756462396571865586e-81"
    },
    0,
    {
     "re": "-9.99641279331936889685574162480337624048893505394223587727479",
     "im": "-0.00573626446897688196795702668139840847595308996827697861614072"
    },
    0,
    {
     "re": "9.99641279331936889685574162480337624048893505394223587727479",
     "im": "0.00573626446897688196795702668139840847595308996827697861614072"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-33719.8264796861695154063874206120892704292437073903797648820",
     "im": "-9.62573695114047223072076141164218257090039226035128623363440e-77"
    },
    {
     "re": "-1214.73144698098772824367019067999757201393628087868559496462",
     "im": "-3.66949549019746143424691687356158612363015557491670273241869e-78"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-5.55356266295520494269763423600187568916051947441235326515266",
     "im": "-0.00318681359387604553775390371188800470886282776015387700896707"
    },
    0,
    0,
    0,
    0,
    {
     "re": "5423.01602817854221277300340480687659256368332490372228423869",
     "im": "1.01031925902534975985901479958319173885804279888672861639875e-81"
    },
    0,
    {
     "re": "5436.32746078110065488954900090247607951122515418263899243541",
     "im": "1.01177616901055313572502890986838290661018602109288442064324e-81"
    },
    {
     "re": "-10872.6526292373278370127431871971532113643806493800320047278",
     "im": "-2.02382242978311462975092014109214875706444958433330533049528e-81"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-75867365.6732484365363278333943183562649283419312605302303634",
     "im": "75.2620406601443179954001001860870290573402789213598537301656"
    },
    {
     "re": "-10549344.7815321186958234783290592065127540752796633714587559",
     "im": "57.4866937185454171539266455416655551962478395554584688766545"
    },
    {
     "re": "1.65591946037469663583842117492094673916766947076316389843769",
     "im": "-0.000169981525335926749133258234094018131716588394562610732349615"
    },
    {
     "re": "4735758.21957392452072864714229456702822140934400448766726883",
     "im": "-0.260294964561317725117238706956092066157844047705932146244536"
    },
    0,
    0,
    {
     "re": "2180.02189047908037918991132994054827259139925427810986970825",
     "im": "-4.77385272886765080350791329225159924770872392093031105219146e-78"
    }
   ],
   [
    0,
    {
     "re": "-4981107571.78905558324170833174701809593319711026098618003280",
     "im": "1243823599972.77049829058430467581790298098297390861269734062"
    },
    {
     "re": "23770865.7174607254324011797915429921246650232161796308794135",
     "im": "-7066260691.05880099631304830036937668790632460509095582222561"
    },
    0,
    0,
    {
     "re": "-25256025.1947088439740795497986058500479725619933499599729439",
     "im": "6919628551.70257926474518534008691193081675691244696059989688"
    },
    {
     "re": "656674.213542911402687562718799607885629731306363770966891186",
     "im": "601119438.577761855278642493293276047857431511910946303396474"
    },
    {
     "re": "-13971964.8934970697929647584826229181883306151288571760083900",
     "im": "3612738552.67527804554819130632070460671386435002742502171200"
    },
    {
     "re": "12520089.8531187821545466041828446163557789914066473643862151",
     "im": "-3061500615.90448245360471995912746599605902111212354674460506"
    },
    0,
    0,
    0,
    {
     "re": "51611002.6955704821080985993988076226066587219413474963533215",
     "im": "-3.39051425194812678157421074897171329527097394011143546289602e-49"
    },
    0,
    0,
    {
     "re": "46398982.3812277948496276989040027280470420508725057800780297",
     "im": "-3.04806611547962767233523943840611700916427595716880579965428e-49"
    },
    {
     "re": "-1987.31777044242345102562760459192020357204903561613304121136",
     "im": "3.01782946453239965775781445117854782078831197685964748175807e-53"
    },
    0,
    {
     "re": "-2128.03127894859987052256280997236148469093236741196219373162",
     "im": "-1.06869320477495343398182963840140044133956471658275719278269e-85"
    },
    0,
    0,
    {
     "re": "-36564220.9880469543372135309080253296305792247741996926435537",
     "im": "9436662295.10096933642468205825924469211806786434305183679348"
    },
    {
     "re": "-86313303.6816309647977492939824157870705782397551263851824503",
     "im": "21781795294.3007619713944106160760988022043217755896796401568"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-5150.72142927401903041764730272609397247571490004584649926312",
     "im": "1.34317164883850059193453429895114364329267962277085176158542e-79"
    },
    {
     "re": "-4121.70088015800145070749400054230443163539848305659567288103",
     "im": "1.07465429219244773463326633922640659271810848977530433412349e-79"
    },
    0,
    {
     "re": "5150.72142927401903041764730272609397247571490004584649926312",
     "im": "-1.34317164883850059193453429271749314862534625837011856983926e-79"
    },
    {
     "re": "1.30521996877480692186656536948407567055804282036756511458760",
     "im": "6.55478951444446678966615794518544423405734752573974887729934e-89"
    },
    {
     "re": "-1138.48797254229063771509412741575849866697938688768742742520",
     "im": "7.96429015292547625717528192547987442305375683520279350262788e-85"
    },
    0,
    {
     "re": "-1.30521996877480692186656536948407567055804282036756511458760",
     "im": "-6.55478951444446678966615794518544423405734752573974887729934e-89"
    },
    0,
    {
     "re": "3417.79924610165255405730201241079707862306765519634825743640",
     "im": "1.68740376801516642988954797162752430049650071983111737019123e-85"
    },
    {
     "re": "-1796.18099097529502780848443675748560780243982925958057601489",
     "im": "2.11374801319540205859033334139165392359510813883287223839365e-53"
    },
    0,
    0,
    {
     "re": "90.5343543326792483748669434377570367527148383920441434300579",
     "im": "3.45459371992195470750631548719336595861328062200733019105341e-53"
    },
    {
     "re": "191.881889937688713202087549548314605281403727508050925699798",
     "im": "-4.57273128878939247489128992167380496831227308905740095268933e-53"
    },
    0,
    0,
    {
     "re": "-16.9527156686256210678266323881097019422220855427835372660515",
     "im": "-8.51362111862063645259205025813743383953219425043285233626707e-88"
    },
    0,
    {
     "re": "11.7374152308595306965448419673453898281365817125636923629925",
     "im": "5.89450729551264279675427170182364561990185631329724812944996e-88"
    },
    {
     "re": "-249.677209586348384345166324757612696916118648147482426772059",
     "im": "222352.410127259483817055828068609038529274333398429483072833"
    },
    {
     "re": "149.636171742833141778803601240003427521910357446075559099081",
     "im": "-133237.245547956256232040929614037808817482293501001355900580"
    },
    0,
    {
     "re": "187.551573288221931501379425758735203837306227688067183966237",
     "im": "-2.85922188929129587653522844420523939370517896768502582836798e-80"
    },
    {
     "re": "-233.828569883655226613301912376428458144762485701289985037991",
     "im": "3.57368606504414904351815918286882430355169430115848335932743e-80"
    },
    0,
    0,
    {
     "re": "-187.551573288221931501379425758735203837306227688067183966237",
     "im": "2.85922188929129587653522855462125367118696511368497584660251e-80"
    },
    0,
    0,
    {
     "re": "-1040.25948418526549898984499704397518841775938540021218215344",
     "im": "1.95146771190857617949069482909066939029140133824099437178417e-85"
    },
    {
     "re": "-1.17613588392320820698645285071170058200871832883556932115528",
     "im": "-5.90653172946653694522461650721122906860571503024456263853446e-89"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "42674384.8690267025833899507593759059541475006425034038744556",
     "im": "-10942411506.3287909626158088796319870444383592528809809918166"
    },
    {
     "re": "42.2072795207342178198999633078252787288971091179324355038380",
     "im": "-1.04219147222227500883696883733456956432212773215329851254912e-53"
    },
    0
   ]
  ],
  [
   [
    {
     "re": "5.74691775782131048114721013519468790779296248569629774736058",
     "im": "0.0130470431438617363875910391106980437859044572943804376490908"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-5.45399583647884648707495972881948357811797683258326640772162",
     "im": "-0.0148593653091275562258924795279657436977151727576373904798830"
    },
    0,
    0,
    {
     "re": "2.87253412568087586887782660894338083054495558965911994766832",
     "im": "0.00672661661950614537169082662582469642579405705285278958575487"
    },
    {
     "re": "-0.000369537296176440603118136940768191433591926294842980585328588",
     "im": "0.000750999754694633900386373090171351056483013335369282335615512"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-0.890477144810103099533181643931469605790419029820539046990719",
     "im": "-0.00300490732674247275284198649196645339169880135017749867563886"
    },
    {
     "re": "0.000525201472795384129703383538172026154530738391577694260810086",
     "im": "-0.0000768309059895733301847094500286132458151104646066518861189795"
    },
    0,
    0,
    0
   ],
   [
    0,
    {
     "re": "-0.00460553257864258145114445508094054438615341722405013199814426",
     "im": "1.21282216210069857736805909498321420079930174672232415927962"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-0.00402884453720020875664503679221694104024899353953828946133450",
     "im": "1.06095698139972949892984646474924745171174532282189474680114"
    },
    {
     "re": "-0.0433556307749216524323826312958828690156250730533817215338722",
     "im": "11.4172832257280647120565713398816868975127088582439056893797"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "0.00956033584626317564421430931056728718815548908342970513763472",
     "im": "-2.51762135941532791348673538880838161510754326771210789396147"
    },
    0,
    0
   ],
   [
    {
     "re": "-0.810662980511941442093281306157260210124483476907297070373496",
     "im": "-0.00241413994409338355923472800115782440578176622408815252619805"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "2.91652281340279073867778665265513985170277700131313563121412",
     "im": "0.0105869809928561323280086074014112679318361263652174645567549"
    },
    0,
    0,
    {
     "re": "-0.404810572510457641520116458717244571287914171065115158365448",
     "im": "-0.00123219800229908984694882499297407578647933003102147230575738"
    },
    {
     "re": "-0.444712963349825092207905064502901149700487206265121637759492",
     "im": "-0.00170962982114137413851565292384893982415672875372800734472062"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1.80416050257660497275687237347133189895368345848060832382697",
     "im": "0.00684058702210098825955380922134514105714294707553950586148300"
    },
    {
     "re": "-0.00128968217846145024462593326200206156120117985324901968985724",
     "im": "0.00000539680361154618328625879818002451973402612483744433599520467"
    },
    0,
    0,
    0
   ],
   [
    {
     "re": "-1.98954293266742983757004336977592171910122437758876503180029",
     "im": "-0.00516222802657913207681238883455843566636157274479550365117733"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "4.30371238441792329733906493339068550406274478258664003656369",
     "im": "0.0146964846124245656613645232380812533666372370529266583413273"
    },
    0,
    0,
    {
     "re": "-0.994012042639429072124723505233784048426082615509339543348938",
     "im": "-0.00264746336874387833500945810943796583962563198230905439130609"
    },
    {
     "re": "-0.500232795525520146120808546889369757519249620867978783619679",
     "im": "-0.00206414600278928976215255449373718562526688484832574870073861"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "2.19664503005057492551395297839239893740859745888203543561610",
     "im": "0.00825908052362782543315590784125699370022934071314022509585066"
    },
    {
     "re": "-0.00154936772691826604952355933315957416032584078332596482499129",
     "im": "0.0000204771989360344556066741698328925682911126025558721066419139"
    },
    0,
    0,
    0
   ],
   [
    {
     "re": "-15.9873729910601061499575689429815051208018763065199529592673",
     "im": "-0.0459621147314021245258763166795082093660707022785126251913641"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "13.3176258710967874800485553014459224124044319142449009337289",
     "im": "0.0391469301867101871063189256240679492899682209264171208518732"
    },
    0,
    0,
    {
     "re": "-7.98993007500293472707068258513380927770394088910373945808870",
     "im": "-0.0237174905784865020389036962089200536266876379085866052190775"
    },
    {
     "re": "-0.00121123022404768620802067496758445869364112455838999827049281",
     "im": "-0.000000356994208491494690099122887493975907651888200724619733103761"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-0.000000962536210813056066810649534083933417009081372717945556161740",
     "im": "0.00000142840860598804035610023074678404772981388074270636346763806"
    },
    {
     "re": "0.000203627992731918450940176561385364279649013825475036095710012",
     "im": "0.000285513320874786870647667039153612169848697352764728561272554"
    },
    0,
    0,
    0
   ],
   [
    0,
    {
     "re": "-599.495394673269820991483228904483157638242243221751402040452",
     "im": "-0.101205004965636543555732689150496357914334573024668867077720"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "353.269370876228925358154928836682151605819667390248525903382",
     "im": "8.82534076739432149621794602783187567463296745222279446430749e-87"
    },
    0,
    0,
    {
     "re": "-18.0872818532182347152140402816895575908569700984610152462043",
     "im": "-0.0885324822766318207352744169330421753940616822376901693311948"
    },
    {
     "re": "-175.190164386852747087013594752679700746061463910016928547226",
     "im": "-0.952725174111676179387837185181564758793989264764367281159655"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-2.54587826341183521125390412509501603089301540135690745936506",
     "im": "-6.46096820284623363454917544434205466299873236390862406408462e-89"
    },
    0,
    {
     "re": "1.91017975452492313592877501685796147833715968953905654199242",
     "im": "4.81822990576344815477788457493595312920521850627217734694006e-89"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "40.1747396743257966899339657154834680426296955965721516130781",
     "im": "0.210085113995522135361576072983309479210790925956738460529740"
    },
    0,
    0
   ],
   [
    0,
    {
     "re": "177.627669742807693887552044568752141926772060912663719587540",
     "im": "0.187240589644533132777824929381066435029815997977177325747777"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-104.672407249493986946921860054803677177237413945381820273335",
     "im": "-1.89338074286712189202568132102322572156481048269084358602472e-81"
    },
    0,
    0,
    {
     "re": "5.35867229966095847440284730304169258365402714626595138682833",
     "im": "0.163795003911113720983049353018328812171251327584486982381500"
    },
    {
     "re": "51.9025759133600134229711705493541774913234539264865125848523",
     "im": "1.76264823494086509457018180596022963836067239836516148033028"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "0.754334307937618826292403664700455391361808785602939250136793",
     "im": "1.29012158334030240518275411870103090921902294708344589587761e-83"
    },
    0,
    {
     "re": "-0.565979192278809423652639113307687631881549359283549846565818",
     "im": "-1.02910961344945164736257126360400896471737787875524958412214e-83"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-11.9023871027517014318572058439959469534954488297895214054231",
     "im": "-0.388680981078128958396404979944564834844245710631205070679652"
    },
    0,
    0
   ],
   [
    0,
    {
     "re": "44.3932943816320859387727520865685937511487752209742760207582",
     "im": "0.0973149615989657850222106161380191339760613656524541649358540"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-26.1601870680097310111645055054752195334669696985735415129560",
     "im": "-3.79072633061643261744943199122473958439031195407246926216119e-81"
    },
    0,
    0,
    {
     "re": "1.33909506421690380225024033427466238036724145739416871758679",
     "im": "0.0851295359941624398443143710021774751330136489911957646310482"
    },
    {
     "re": "12.9699134564397470337823757053227932440188808214059267793118",
     "im": "0.916105026273416952379970901847397876633739917775857116202887"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "0.188526538426020226024326874370806819738015499645557706948700",
     "im": "2.56625162838408703562048214985032843944319351610377599843679e-83"
    },
    0,
    {
     "re": "-0.141452001875941186441439233617890041087287642181400469704693",
     "im": "-2.04662479986445517897531330667648347676512338473882165852436e-83"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-2.97429855663316684829531088300951881588407686080686891313766",
     "im": "-0.202010017270690796694729563772354861996090769034291258443078"
    },
    0,
    0
   ],
   [
    0,
    {
     "re": "284195.347035744457028633244270514388525247845620669738973260",
     "im": "960523.542639501781275117550415119879267142957301079882624544"
    },
    {
     "re": "1105.52580861445726047527944805965185658765693173644567490346",
     "im": "1052.00298573778949323141142336882349029422288847038314915708"
    },
    0,
    0,
    {
     "re": "-1551.32336274367971111507826252720382730000738823946200936833",
     "im": "-2915.91184226963120433865821903075236011572624678880916713200"
    },
    {
     "re": "-261.689284982263217614241805114139844567054364579690506686307",
     "im": "-2481.74938817741726182360525296855759373847846939664780149550"
    },
    {
     "re": "-334.742923757824741764795798086246197588288705094527911490564",
     "im": "837.762666766062222032947264738964957230871099678724858789014"
    },
    {
     "re": "339.604619175743411136215845027851466160925131355625092037955",
     "im": "1160.13882117510547201012050610887772253365004959178522860771"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1228.05201990401126688537793060654373419216822846424497055200",
     "im": "1607.58460445071700908010721506828787580538658284687218567479"
    },
    {
     "re": "-2832.72286390237549750619182670906753236479696217377393275421",
     "im": "3818.54661451219881299033618086476476780141314336761871129655"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-0.0905720751695626849190065071556484815233738547560645348248283",
     "im": "-2.33412939256090791247246570158139699631547249650481355217538"
    },
    {
     "re": "0.0543748296920469359019056555552590182358054582050250464693740",
     "im": "1.40048617643174998341739632285332976107912817384057991637224"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1423.73994723589482566499339690941223692692905338539803296223",
     "im": "-1879.35291782570904711247355839024950275293876629712238865407"
    },
    0,
    0
   ],
   [
    {
     "re": "18104.1795856643167621687272916452804385134506271749992653996",
     "im": "-327.128683943836002204739250681876079082279998586462264502875"
    },
    0,
    {
     "re": "16224.0388070491782247226958735294539194669303511984700991651",
     "im": "58.8176354231100400379903494880436655800064447020058446152981"
    },
    {
     "re": "280.384926539998788191682024941219728865387758060492244102793",
     "im": "-1.28264461677973579268920279220994241478697738510438039406180"
    },
    {
     "re": "14156.2398368836457557057421472493219231430685197572603117610",
     "im": "49.8173074814638441541681867613688415761275126641950121745078"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-16224.0388070491782247226958735294539194669303511984700991651",
     "im": "-58.8176354231100400379903494880436655800064447020058446152981"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-3252.71379788651670059036117527516916919205605254076191019150",
     "im": "-12.2002802344007957710154219513724556979367387779365523309634"
    },
    0,
    0,
    {
     "re": "9789.01060547822840519336262767549139617385566285799711772279",
     "im": "37.0531802892377095027399845042112751009160204257048233229426"
    },
    {
     "re": "-6533.09948234649634974403076234753277616218050194111712498644",
     "im": "-24.8090133358473235342116391966369519003351122023574868023168"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-11759.5794994998884283037336614282505365682052951914205458150",
     "im": "-44.6562418798705669234547394417851403863648859213063862140140"
    },
    0,
    {
     "re": "11759.5794994998884283037336614282505365682052951914205458150",
     "im": "44.6562418798705669234547394417851403863648859213063862140140"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-6533.09972194438246016874092301569474253789183066190030323058",
     "im": "-24.8090232665947594019192996898806335479804921785035478966745"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1763.99216571877701487267219841378649937271339817209573348757",
     "im": "-4.28405319916665019171755689257947020878645934037370011498681"
    },
    {
     "re": "-1460.11324913749396801012959688203921859622081700691556273445",
     "im": "-3.29651156910602891642522823430201155345380029183386143413322"
    },
    {
     "re": "-0.000121133807512734192768686367294021428367948961571819548435715",
     "im": "-0.0000397350006355216739911505089530650819896209257083198985779047"
    },
    {
     "re": "2.92246381708587178119772201203672804767722073185843000422666",
     "im": "0.0472533188084781610104339722600093505074347387089127224865923"
    },
    0,
    0,
    0
   ],
   [
    {
     "re": "-32210.7705300814103820148304352515211503984469787869215844576",
     "im": "-504.702904839008804775701064540679099415024528468622457323524"
    },
    0,
    {
     "re": "-24452.8008643506846545005828083727713786860079254794261117261",
     "im": "-95.5521484032806481529814850935590721736684866770681038413219"
    },
    {
     "re": "2378.36503131424429634498491468102987196391621728256681616342",
     "im": "6.76419476235451684668093211870037444617154341370325944429278"
    },
    {
     "re": "-19560.3426724573998038288231932685743366320963122673898955755",
     "im": "-78.0826688032739737437267620397759106531054741063551465397350"
    },
    0,
    0,
    0,
    0,
    {
     "re": "24452.8008643506846545005828083727713786860079254794261117261",
     "im": "95.5521484032806481529814850935590721736684866770681038413219"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "5366.83662560321077051633397467318768585929397318852822044069",
     "im": "20.5311430804016645641260554267007412943192555294906608199285"
    },
    0,
    0,
    {
     "re": "-16153.3398293407950598272884448185716340758274375007989220366",
     "im": "-61.4590899471893042402690137089207256087780529534961605611469"
    },
    {
     "re": "10780.5784030218862986699109278265927815192874718249148818017",
     "im": "40.9381673340227870511737309056389323363497713482704481039152"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "19405.0419475174326631229148560137738833153300528844282830910",
     "im": "73.6873342562487516697289344118576184767892052283788544063008"
    },
    0,
    {
     "re": "-19405.0419475174326631229148560137738833153300528844282830910",
     "im": "-73.6873342562487516697289344118576184767892052283788544063008"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "10780.5788597319070350682860311187632685085166960469046017172",
     "im": "40.9374079201381953720716302288097880426606695713215857812782"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-4.93229196481397196469926015939198215522506616293775491835404",
     "im": "2.31342120475257402748983352491217653503678664124984050880501"
    },
    {
     "re": "-19.8608905974553675669310662000245847343301299694371373591299",
     "im": "2.09600677493009387603743748514073409815546386893642503802205"
    },
    {
     "re": "-0.889343230475105481584444761425588345136063534138590871552091",
     "im": "-0.00303857402292678067218687011395649648398014779309504919839984"
    },
    {
     "re": "-4.82180837083497292710443347352522384975088675353914666813460",
     "im": "0.0165555844505296947273982920565019726965562452803196696440328"
    },
    0,
    0,
    0
   ],
   [
    0,
    {
     "re": "-9188.14607545695096455605901078059852335014536698626538659876",
     "im": "-200338.473264189595410097435942942417161410257698472817492671"
    },
    {
     "re": "18.0255781888735375752506551210613927599372892695654779663342",
     "im": "-14465.7173447109555985055771802026150997818592590861684230490"
    },
    0,
    0,
    {
     "re": "-18.4305761720695319612331261201273940155446287954352152102296",
     "im": "18726.0953971524469027183694967916572590488919007668116775514"
    },
    {
     "re": "-17.5626734600854938368245018278435241928997470370662520197060",
     "im": "7016.18481250858614321255198606872261059930535118066524162478"
    },
    {
     "re": "-4.52950110313392513607854796500865750530570942939443635792375",
     "im": "4068.95476380976818899949401331284750214814919364838779580286"
    },
    {
     "re": "18.6437508566654441443968057143272761630740942417288476696678",
     "im": "-7970.81753312464985580580306938548514909483619732218155570071"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-5.00950734824323875290430938997799901368006961814118524397092",
     "im": "12032.8667720400223624570987118450740050074368009090578756046"
    },
    {
     "re": "-10.4824590870678010477852824877573657780274059324675501370050",
     "im": "27513.6120308587682401360503746843921940768384064108510822934"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-0.0194069817714847546990955581867850732674979986147567747320264",
     "im": "6.01586979496185323528045820203970961396791207001132573426445"
    },
    {
     "re": "0.0116420273246145998589311683056936789731381453043299278339951",
     "im": "-3.60925526381030962448638684713851305871389905614868917485458"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "5.65550380296116258299854069615870039350330876978646195555244",
     "im": "-13915.9881218989468074500438006462182046032563020782700499819"
    },
    0,
    0
   ],
   [
    0,
    {
     "re": "-428346572.895862158375899765247023499638787269811546797016842",
     "im": "-937281.765525624993712248897100492803183684736892722666566115"
    },
    {
     "re": "-1664296.47558505049778949768889941917522003520418314523635483",
     "im": "3998.88079309931299880520826772137685794919082334156507652612"
    },
    0,
    0,
    {
     "re": "2337140.40952442911847272877364628717117450574372769912854707",
     "im": "-3545.80761718255196809177913105623259822561339053341265385158"
    },
    {
     "re": "406101.547625730027277608562766450776854733923926674940251628",
     "im": "129.298990022763498128918774747926741185855071896981917020754"
    },
    {
     "re": "498326.639317836514840428646552587061311325941947381992388657",
     "im": "-2314.46013380685313231177295226006620571731871072510945648858"
    },
    {
     "re": "-514365.644297130044741519731167410099959741381851975103451169",
     "im": "1594.31154975937980810915990620203221559878493079329331280936"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1832597.66247733031444579975689193123795514017132411158817485",
     "im": "-5936.16163597164813320348127386628708208752853051034684660043"
    },
    {
     "re": "4225069.44654953561077816621449135880797364639346332311080082",
     "im": "-13761.8588317694029377530021474005243093838899147624031492450"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "147.967034839581005240871520228743972642784639838396821039989",
     "im": "0.327254691307670090797219063217889039311075012000889565449287"
    },
    {
     "re": "-88.8267556822243300116824767505761911897134802106981208296773",
     "im": "-0.196455825919651645528857051381683126979211709862660835427717"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-2124311.15590645581478102642996600674445005578599399728067174",
     "im": "6891.91116868622468375254570650928282775133426675313774849811"
    },
    0,
    0
   ],
   [
    0,
    {
     "re": "-298407.228604727198726119805547965150403278883039739644770241",
     "im": "35.8913783766235538460134069210744009882527834519887011876928"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "6891025.91873961340875897993333698674598896040506733898051216",
     "im": "-4.58166423494697461853644674456259363051522592688876317208012e-52"
    },
    0,
    0,
    {
     "re": "6195916.13719586941101515117302484356721558411401936655708697",
     "im": "-4.11886806958408463108196814355986348353794270885441618326527e-52"
    },
    {
     "re": "-116.590998833808621811269664745308475382646971230376254296804",
     "im": "4.04053875513351969811585503242634602531364550083359438403298e-56"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-10570.0621565281894558040676579076979811516382558228943829168",
     "im": "33.5409725932346898364262091667263393652311110076717254758732"
    },
    {
     "re": "-124879.909629231395871381898549554312924976189374968266892418",
     "im": "345.819931230746832608411425878752866011373453251320732430928"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1578.34699823147967508865012968890322394302743385876021934716",
     "im": "2.82723588895899653348591526326515977933736020464866199593943e-56"
    },
    0,
    0,
    {
     "re": "-203.073043029250980398071666759145232443853907204362148897117",
     "im": "4.62512676437315624056904057257439345169565716359064664394635e-56"
    },
    {
     "re": "1055.35354596311040439102220857190729886340016724921432339188",
     "im": "-6.11962764262433853892662012152253199572070409772948452874992e-56"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "27391.8310928494431889989961136583519170302993063004639486247",
     "im": "-76.2668632648901730994567157139392750505727925126235993350028"
    },
    {
     "re": "53.2902548861022074264533734929498983097661819640634930293330",
     "im": "-1.39390199127659471375885544797671150493479883381146671677237e-56"
    },
    0
   ],
   [
    {
     "re": "-5.68952209455708793371333358645258938816207932364890054571750",
     "im": "-2.62490512334643993613529569462895115385553509955424820108530"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1215.02646449913304025741268546234664195752394615699384858702",
     "im": "7.05635798744906810377570065502115255433759491242077822100615e-82"
    },
    {
     "re": "-2086.37572723757810779657863798260708172644860619610386784578",
     "im": "-1.20985490085877814180987771274421689954760235937995436976158e-81"
    },
    0,
    0,
    {
     "re": "-381.674434753989974921130707685012246572927179097529058694400",
     "im": "-2.21751595777794735987379701806225018928353393736111979090402e-82"
    },
    0,
    0,
    {
     "re": "13.5554886062577016985585917315608613946381294083759062876451",
     "im": "7.01415295429475114570274152882578725783534974442886358100515"
    },
    0,
    0,
    {
     "re": "-4.24030572619229669667652581598276151928392293507497157176882",
     "im": "-0.740654589663891579537960123285489438065643472787678628283187"
    },
    {
     "re": "-0.400576965549406255222905870224547224966920918324331288207149",
     "im": "-1.36549724112555606118812165432862815043389915493045270194418"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-13.7990298510403219412465223306165058552885489911836843402276",
     "im": "-7.71627970463044057846517913647495752579952786317230369512546e-85"
    },
    {
     "re": "-4.33860272678667658259527912843458742796823965555506950022177",
     "im": "-4.05836124499212208361310431150882260619484742892380483809405e-86"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-0.174587617504191332742985389915761689927323037617577943680276",
     "im": "5.46364048570592006986159315324277462171938481110517972296537"
    },
    {
     "re": "-0.734940027948790269979173693378574903919674029675639396486977",
     "im": "-2.09703288049432017393789269861497279803725233342995231880701"
    },
    0,
    0,
    {
     "re": "1.19399434175166808471114224396718244621142224545795373679630",
     "im": "5.49721752858583880453964507308095776346312888799947652631906e-86"
    }
   ],
   [
    {
     "re": "-5.22969750560060664008713756680895257219010926650330401459829",
     "im": "3.81478613276668551619603755738948579509908397331370401639631"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-636.694336662475668342745825387459035896802346464300337565907",
     "im": "-7.68764625804931122405604369948236762199083431976351341643880e-83"
    },
    {
     "re": "1072.12819565621454290862401576804075210949186383056680702819",
     "im": "1.29241963805739066041510542360738167930079580294242682947868e-82"
    },
    0,
    0,
    {
     "re": "207.309109268490746604752758592863150162469802499370030382615",
     "im": "2.51901896262907143000316600628919310704855815789663202624237e-83"
    },
    0,
    0,
    {
     "re": "9.51798628870008525671758859726821776111040182637074125906736",
     "im": "-1.80108949629366913589498980074226836068983969429594383010873"
    },
    0,
    0,
    {
     "re": "-4.14190512564316292854876837008887462581782357147547649508781",
     "im": "2.15452326915504867857107842773487502769829514126685565123658"
    },
    {
     "re": "0.210715003526954572316333275698591531215508012694877282490890",
     "im": "-0.413750212187874515459230262336644543044905035966815099039096"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-6.62108887358709721474807520928549473051266715854882608309677",
     "im": "1.39013031267948907070686112365175301444596290094357709187245e-85"
    },
    {
     "re": "-1.49239500562465409282669137152432704974379825137761629265359",
     "im": "1.92050290725030235403633717075451094321854082596423695984680e-86"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "0.0769578798585488201975842804637218471589978840602885037296190",
     "im": "1.65550126517701839084722373562249300435017506741516548073554"
    },
    {
     "re": "-0.406250028187024329501133815095477815027179733391890183417513",
     "im": "-0.664069469036194011280170196449432097368053442916071653171716"
    },
    0,
    0,
    {
     "re": "0.536402430160166305329046657166644838011977429114634779891001",
     "im": "-9.94914003347865822855436514988317697511436958579005986047350e-87"
    }
   ],
   [
    0,
    {
     "re": "13784.9497722796704883264460302444323408777924025750532277837",
     "im": "-3.27046616211386745373262280752419730548180897543356740925828"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1359794.98687258338813082500760308591761298161021431391332835",
     "im": "4.87653211141167155663519215747542597532743262005894006956885e-52"
    },
    0,
    0,
    {
     "re": "-1223394.89027151975032236521135909719166865636555329472082153",
     "im": "4.38395114939963836937942149891087313056878398078723662839539e-52"
    },
    {
     "re": "-371.380029643034320669062186353707043742393709427419754877629",
     "im": "-4.30058075094974216728675729000665544701135890888906241409121e-56"
    },
    0,
    0,
    0,
    0,
    {
     "re": "1640.06750918863350439987989293862229857421388912770927761730",
     "im": "-9.23905942778386801556742393336222268096733341663934931449609"
    },
    {
     "re": "30458.2529577437425585387875463185913476143677173111316421029",
     "im": "-54.4256850783241818867846449944098365876377768919041708006009"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1237.43896039108048204795405355256006847702674476436407096655",
     "im": "-3.00919184109004638836406556943496884271552086896759118653633e-56"
    },
    0,
    0,
    {
     "re": "-355.473208986754962594473003077270887847803306020084697036812",
     "im": "-4.92279189905853901665584044268735729555777209459491314624516e-56"
    },
    {
     "re": "-316.606787051401566534636920791501797482924255147405332220367",
     "im": "6.51347627621413626450067819652594268729278674752543441314415e-56"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-6985.58165971974703174098470523948847584840948304456657939159",
     "im": "12.0318087441031083018388933694399396569717263758994202707664"
    },
    {
     "re": "115.044956706638032718041240626729004685214205324358565781721",
     "im": "1.48361107892506678893335578355161071625812092793222900848521e-56"
    },
    0
   ],
   [
    0,
    {
     "re": "14317.8084909740068648448722455062355410070014635830639956000",
     "im": "-42.1088565233934506226957623456777476340287076863057168402399"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-7722146.92661110960917911578334244328638656617064882711384497",
     "im": "-9.91003092332034107468279112742759653828449176292555327151420e-52"
    },
    0,
    0,
    {
     "re": "-6941547.75975824552747475027495050733327632162497613233644014",
     "im": "-8.90902765725893538811351596126586105983123823055263017585044e-52"
    },
    {
     "re": "390.320127775976708261572028506558629991254253003911399843121",
     "im": "8.73959942252368092987220313315992551930934326905219061409700e-56"
    },
    0,
    0,
    0,
    0,
    {
     "re": "13013.2087507310758228267009764978525533289960530522137969817",
     "im": "-36.2351130438431689471545354123934383642631835980853859195953"
    },
    {
     "re": "138468.045067576615948638663059424025769209890591189781911091",
     "im": "-394.177496038145530008246199306898010468581900018009325049871"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-800.624033878617748325294604310556609651145356757975994156753",
     "im": "6.11525222161058548241264885533335415696624516045952758835865e-56"
    },
    0,
    0,
    {
     "re": "-91.2126236351963186566780736931189114232439083516131198149999",
     "im": "1.00040462653210626141378804616693565569753411603399629104779e-55"
    },
    {
     "re": "388.420403254516777749943887633418000669945992581951467309288",
     "im": "-1.32366181944332841443500396828758934122119382324579211763661e-55"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-30599.7199077878073336241078566773040786242981750769819866451",
     "im": "86.9170832283056868075175986029826011873354741756130884174890"
    },
    {
     "re": "41.4858323892125263306899519990624323328578104709102629526780",
     "im": "-3.01498053596268278585906998959241765515286739238034569462660e-56"
    },
    0
   ],
   [
    {
     "re": "-6089.68800630911076755732304719512289848846651829160481622692",
     "im": "-8331.58788645757976148739154515303679481113470167327342064965"
    },
    0,
    {
     "re": "16.8779493539883932395080981292394168662422972414581993108525",
     "im": "-2.45671513913160044493533190600737243604169321243625486189911"
    },
    {
     "re": "29.3942918240627069961307444598691333351721325980161324469109",
     "im": "37.7514438423882810141773043101055484693338651549870540273605"
    },
    {
     "re": "30.4433911338426423880852013035417383175573245788366608073633",
     "im": "20.8578350923479328073580355906358534915174048843279445602715"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-16.8779493539883932395080981292394168662422972414581993108525",
     "im": "2.45671513913160044493533190600737243604169321243625486189911"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-11.2253039436057891919656768552803505457814940358446502195747",
     "im": "-9.96560243431981264104733082236272567076724132707028462379927e-88"
    },
    {
     "re": "-26.4030771143268298215728892269571732378263284396887434806015",
     "im": "6.17484059803948503198963754470977822779075895881977363611974"
    },
    0,
    0,
    {
     "re": "15.7429820552072903700989907288877601413539603392633510917257",
     "im": "-11.6748633823288351179760258504999194013131412861970169322554"
    },
    {
     "re": "0.565974303031893138710520483584875477172576841178966594157179",
     "im": "6.14225751129310956471336029892359958027298710116215965344303"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1.02476771533403028409021389824994290235062010071976446257007",
     "im": "11.0556994908596952914660940135204998544407805649655386206341"
    },
    0,
    {
     "re": "-1.02349602212994324481179365759281552545688170969516513140102",
     "im": "-11.0556994908596952914660940135204998544407805649655386206341"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "0.568608901183301802673218698662675291920489838719536184111675",
     "im": "6.14205527269983071748116334084472214135598920275863256701892"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1.00335573827131570439890659954725327504301799896307789564196",
     "im": "9.65198931105601288179524353150878310366417112497401747153300e-86"
    },
    {
     "re": "-2.31798104324461400053851053442463336253682712881929839823777e-85",
     "im": "-9.65787715739906898502450290861051028411811436600160270676378e-86"
    },
    0,
    0,
    0,
    {
     "re": "-27.6248013513099476898729472580570271820563526634485496710918",
     "im": "-37.2431459702553338197736378177540550901719803036352932474057"
    },
    {
     "re": "-22.6672687716906435629176302819922918096900500895231478565012",
     "im": "-26.1139449548819175453775886429776299940491435220098277799537"
    },
    {
     "re": "-0.00168486363944193160638480140546556517293079390744863596438556",
     "im": "-0.000809198973627895508879626162402195034402165209233188713379055"
    },
    {
     "re": "-0.725224281935425816909548749780039895253639403166787325517449",
     "im": "0.748947179831070359256485479900416794075496963924144475487431"
    },
    0,
    0,
    0
   ],
   [
    {
     "re": "5132.46314728921160762120636650350365555482588351197868275668",
     "im": "1415.58864007675927712173511610453904591262235008138425971494"
    },
    0,
    {
     "re": "2074.32787509057531307836228722646982345618706438133715998326",
     "im": "10.7107108050609982180516372051239553889005271884752848973698"
    },
    {
     "re": "-1134.73924695644278998039303622239830155455039078080376289099",
     "im": "-6.89723130429562521699227561019890371733710720049552464236527"
    },
    {
     "re": "1068.10820565099557129230927684507202731331781952354156606326",
     "im": "5.01700432695175507934168918615689905912772294232863936879529"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-2074.32787509057531307836228722646982345618706438133715998326",
     "im": "-10.7107108050609982180516372051239553889005271884752848973698"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1.40358764730780833047971846170457319317124928311958353667087",
     "im": "6.12124992763138798841114764882540410919996044620838765934957e-84"
    },
    {
     "re": "-608.736824036009456353671651137393260152387911772294885759693",
     "im": "-3.23254003746025169848727569934891401143746436119268348454351"
    },
    0,
    0,
    {
     "re": "1835.09782816731795273439461583525333611971714928565039366390",
     "im": "8.54325561460511359291786002163333215709298118357763810924408"
    },
    {
     "re": "-1225.30549808629626488882972244962495197979671042543121619770",
     "im": "-5.42029571206665185572947469460596449443676891407152958143646"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-2205.55015839017185157555590154299905953592987588021309209982",
     "im": "-9.75647132015296959477073942155547666517818888779888043574208"
    },
    0,
    {
     "re": "2205.54999938041306116009242828139691069247695235401380790481",
     "im": "9.75647132015296959477073942155547666517818888779888043574208"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1225.30555521134058953338468237855383927359830686334100439156",
     "im": "-5.42026184452942755265041078975304259176566049322160024207893"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-0.125457424330610337763627753608154784175028151150561266333604",
     "im": "1.48716723608093167775343496096113711231253969829394876576506e-81"
    },
    {
     "re": "2.57568473096346054660350070668341288525569313666773127159077e-82",
     "im": "-1.48805993426351021555463805584505358329506493797285450896140e-81"
    },
    0,
    0,
    0,
    {
     "re": "887.416220359242970153802834877896351670267745860054016809734",
     "im": "5.83478448051954669659249758059872003155056372688659766686006"
    },
    {
     "re": "741.091823682272279085412932696083106848284640989171581094302",
     "im": "4.04007251400218160309210714472587507450188097453377385281354"
    },
    {
     "re": "-0.000165682882374381038324566132085576247446415981214491219679077",
     "im": "0.000135511110500178858761601716969453220221954282364404053261087"
    },
    {
     "re": "0.638698857020335536938549285401708650169465152804240713459079",
     "im": "-0.124200524643150179392290206977418346138338083516722016743535"
    },
    0,
    0,
    0
   ],
   [
    {
     "re": "19445935.8638284023762202468568703289374637690558068311234603",
     "im": "55928.7299626236288032986326626807235360057847454503103930432"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-14571647.1290616286362722888386818676754138827125828969778382",
     "im": "-1.03167864620200411845848415745313306384456566171739834736072e-79"
    },
    {
     "re": "36418071.2511134442402599233802889512689903379474971779135273",
     "im": "2.57303510890215887535843696241358750569595236493498542444651e-79"
    },
    0,
    0,
    {
     "re": "11.8170931141978799475174712510651065302242836244075589584748",
     "im": "2.15509850867643570654525326387392264100334321075184884827401e-82"
    },
    0,
    {
     "re": "-2.29872246980081763902845541024679761070077334329036092643115e-133",
     "im": "-3.22680527622028696026625546745783929397173279655830726274511e-133"
    },
    {
     "re": "-16195690.2432149335028411592697941283660717552654959159749978",
     "im": "-47634.4756332123576244790833227864459323210185426444049391304"
    },
    0,
    0,
    {
     "re": "9718394.06655872074716564357660932408934050247696518102767027",
     "im": "28860.4914145320639883827898538490152629235600717444533288971"
    },
    {
     "re": "4.60633147755947821823483814628023010039070039949414865275918",
     "im": "0.186495777942283447435255421883285157187446984376698088431634"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1652.73748976336718700206491808801024171053091739626676150213",
     "im": "-1.16247183925036815953000843765331896673603715692247700199481e-83"
    },
    0,
    0,
    {
     "re": "-11.8867702160095721117588960892670838977656063547023472389261",
     "im": "5.02056877387871171844189095622638662885455047600078248933620e-85"
    },
    {
     "re": "-0.768004551803609939582017508163859386951724507399588574103445",
     "im": "-1.00112951013160998749172875723031017268931570968944180498500e-86"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1.23006227481268861770358113896703851496188947337635040052389",
     "im": "-1.03425060762544908207355393847502679968003674767404453995562e-83"
    },
    0,
    0,
    0,
    {
     "re": "-1.00167525926934511426182771797720622029748451569399310327823",
     "im": "1.50579231524638328305413766458888247540288549373122501464340e-86"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1.31895663560041152457602421151606140735825393344330265626263",
     "im": "-0.746208671896532911177659239383411811960256511341850963287281"
    },
    {
     "re": "-248.278597143189194492873153821390043655677633347383424377980",
     "im": "-347.426703299505625355816958817938230641149150948701351128600"
    },
    0,
    0,
    {
     "re": "0.841157903810192879665089045354382529923671782169730224655582",
     "im": "-3.61321109220513025380546617297828025038065070705273260641245e-86"
    }
   ],
   [
    {
     "re": "-3725325.58153477120200671984820785806726948250469059153311278",
     "im": "8306039.72561025390744634433091976740605060819675162156213930"
    },
    0,
    {
     "re": "-2124106.99062702085542239141603646918902307494792546185950770",
     "im": "13974380.2331457158052863939616155007890559099455159078639934"
    },
    {
     "re": "1427443.78675883464007593847508050351846280232419713633249801",
     "im": "7207781.38091450058255170900861937217562833963546927685896430"
    },
    {
     "re": "1844566.24335723502099460827371498800726614589855488534024924",
     "im": "11703066.1878939636996810467088915616647502356297453241533439"
    },
    0,
    0,
    0,
    0,
    {
     "re": "2124106.99062702085542239141603646918902307494792546185950770",
     "im": "-13974380.2331457158052863939616155007890559099455159078639934"
    },
    0,
    0,
    0,
    {
     "re": "-13460493.0862838281980340554312693162716519456576607918541107",
     "im": "-1.13877999379281303850989148080905888660622651338040452017791e-75"
    },
    {
     "re": "36973323.4670841462395289953503466203923556150271421210719587",
     "im": "-6.11077286463172427523452458139369372330189172744307221006921e-75"
    },
    0,
    0,
    {
     "re": "307.536604544074711474893432842971329126354361836869735305188",
     "im": "-1.42549259515038144493898211214065524044124186766149105989591e-75"
    },
    0,
    0,
    {
     "re": "-2265174.90859586788475895158768020961142159256061079768908636",
     "im": "-6472852.39991517640487264756838264761757030692063482147826321"
    },
    0,
    0,
    {
     "re": "1092642.24017371029261232328661952388965757912969568276229039",
     "im": "5112596.83164010284388045886504908805924386314329680675358966"
    },
    {
     "re": "-1342.67551906338452793300667392418298276886553078740071334172",
     "im": "-6160.40641438618198429440568616586791511905991469083393982260"
    },
    0,
    0,
    0,
    {
     "re": "5964.26254110377424388079464727996755921698118101512357129207",
     "im": "-8.54082912687878900300504640019243598715357382216923319519592e-82"
    },
    0,
    {
     "re": "-7337.49142249829871687390504784976637185183198407302074439687",
     "im": "1.04841501287782066607225220505101146505959857293822047622780e-81"
    },
    0,
    {
     "re": "-2416.81304142626913894418289994698021108372469896208993244101",
     "im": "-11088.7317887896404050340980584030102291929187532046534891032"
    },
    0,
    {
     "re": "2416.81304142626913894418289994698021108372469896208993244101",
     "im": "11088.7317887896404050340980584030102291929187532046534891032"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-2337.50569373520764372252644965829090760188610668839635734173",
     "im": "9.37934457316098229707361435791359165393610442600852711091424e-78"
    },
    {
     "re": "-84.0965007021415623188337861771629328955222144694710472725621",
     "im": "-9.36791662538413452117525116130612401423882276904903177942940e-79"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1342.67391190348285496899049997054456171318038831227218468945",
     "im": "-6160.40654932757800279672114355722790510717708511369638283511"
    },
    0,
    0,
    0,
    0,
    {
     "re": "376.164504119564743075830265699460797799290512216170269626782",
     "im": "-4.18947942129986924197394695685584269565310196669865783856040e-81"
    },
    0,
    {
     "re": "376.936468795362526096750186328635451933184474739775171641866",
     "im": "-4.19918501436426244765510406656718674133148335303220691243719e-81"
    },
    {
     "re": "-754.705240079750692070877297293051086809435287823149148584347",
     "im": "8.39849023280681378684190245252482256171565502660365307544999e-81"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-5326372.35159090122940494382184755154402379225175112255947110",
     "im": "-782385.049666377199373929275019849585521832167655174154411361"
    },
    {
     "re": "-726844.412735333774412668420489031792623502526247435718586841",
     "im": "-5555881.07115071172377780436776015819815860435705230093391833"
    },
    {
     "re": "-0.00206212473326087863876570079380540101129924516174341757358630",
     "im": "-0.000539928790977742859596606654830434846191584427346378835787129"
    },
    {
     "re": "336225.325316897391474603217183235717145614428145308272760137",
     "im": "-1527548.53785038382606440478937138148740780335770405571587742"
    },
    0,
    0,
    {
     "re": "151.109726365528959252855738279592238962864539526047794466454",
     "im": "3.46317274895984777315950681841441109265925365132419282389079e-79"
    }
   ],
   [
    0,
    {
     "re": "460039308.440297244134512741143117713189199380446856071078010",
     "im": "-262687792.745236527078616229949577879039762378313243037953466"
    },
    {
     "re": "296373215.933875109604328622088506529140528052645708400351935",
     "im": "1481818.64027174659664499434648874844569625981446875000916531"
    },
    0,
    0,
    {
     "re": "-225780298.316590859763929494688364991830246297395727823851593",
     "im": "-1439061.20341303359769350090463674570235040570711405956281887"
    },
    {
     "re": "-295038485.324866958199082300338469199247504308440072126777543",
     "im": "-150908.784784445458690342343436260996950447230826598165737730"
    },
    {
     "re": "3364487.12309706125616927907527602532341923229419799847478606",
     "im": "-744237.933810254394467637653935867612304712645634613201093232"
    },
    {
     "re": "57313199.4918361314575771676574151746676014603360437137862630",
     "im": "634627.805567271414573911661604584436519017543565906844219322"
    },
    0,
    0,
    0,
    {
     "re": "-3162107506.74920821301779740296639771454093999114300706235469",
     "im": "-9.47518619857739114016526167501433398101395106016152156922100e-51"
    },
    0,
    0,
    {
     "re": "-2842821810.48784596658080911703659294761155665691264145286501",
     "im": "-8.54331229425923450620227032782583788845185444302421766011214e-51"
    },
    {
     "re": "105915.798331990320869532584574778679532394243347566465743804",
     "im": "8.33561832826925269714675656488753975789321949075265613413995e-55"
    },
    0,
    0,
    0,
    0,
    {
     "re": "19778789.7516217017027007902840402362073102529490920710431666",
     "im": "-1939882.91202502869209698713025946961339068784729775159721273"
    },
    {
     "re": "128567896.645485392561771980565507988376526683487932666417025",
     "im": "-4469085.59740950987645917052693311864053436281880553264682214"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "268725.839372269411313355831654501100899268274880795218082667",
     "im": "6.03125050764126235911420926594901153682326643470660872905614e-80"
    },
    {
     "re": "215004.228971835296698465275125494274533914851046981925740013",
     "im": "4.82552279427205282948323770331722875646797283831841367912205e-80"
    },
    0,
    {
     "re": "-268725.839372269411313355831654501100899268274880795218082667",
     "im": "-6.03125050764126235911420926594901153662393914711167051017735e-80"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "538530.224787413143301964525738104136364138174395250980658477",
     "im": "5.90091351167430434431384065594772858948116743803064293625324e-55"
    },
    0,
    0,
    {
     "re": "68539.9769671796313148425225597143770983926183179461014703038",
     "im": "9.58851491983377463724754431714130827268030806816488824181499e-55"
    },
    {
     "re": "-263790.308583041267518109639287154524678380670057932141682111",
     "im": "-1.27125574865337205552044999795022264171039132516250346377256e-54"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-971.868926347908082811767767461679116671206103276578992391529",
     "im": "-49.3416636962671677612426673727091620821773996220827178164283"
    },
    {
     "re": "1698.48819687137663030301140360115550259127161264141172119919",
     "im": "33.6676800771920742706938475904563149215425365683301715623164"
    },
    0,
    {
     "re": "-56998.7091975349807538536183489377156062566751696619652537742",
     "im": "-1.31190916137172331384227571148727787388450471156861591219023e-80"
    },
    {
     "re": "72295.5283039589941612812795846534265097868275217897952009362",
     "im": "1.63971243390672345322234673995221781370576200383904455517843e-80"
    },
    0,
    0,
    {
     "re": "56998.7091975349807538536183489377156062566751696619652537742",
     "im": "1.31190916137172331384227571148727787424408676122438911093146e-80"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-34928941.3515601145978156137710062267931710001389105872036928",
     "im": "2248182.00630156252918951205153601796493966914820727022394519"
    },
    {
     "re": "-26900.4225959314163909824733018731441329731985852306109167521",
     "im": "-2.88472014815161315520091440751954785064151604484374790993257e-55"
    },
    0
   ],
   [
    0,
    {
     "re": "465371873.190372068582849676491419731181185283003245147557610",
     "im": "-263007710.113784977562579730507448910320772569769398390970806"
    },
    {
     "re": "291429493.964165790182444559490501790522393447480238077622969",
     "im": "1470828.48808352602947174994016359446964811921850335604300012"
    },
    0,
    0,
    {
     "re": "-227865135.048978036048693207130549183813871791920371886096654",
     "im": "-1452018.34351912212692825418718761896355208007914963739325190"
    },
    {
     "re": "-279663667.653466118301946924520135302831359076712709506687372",
     "im": "-100887.772057313817933999764656066599322709163642382360303199"
    },
    {
     "re": "-2194289.19610566876032806098962636324706992526031069160901118",
     "im": "-765020.303646214414528852263765202214039701037723714895186803"
    },
    {
     "re": "59569583.1384660520141153953160912702303240591734187728122496",
     "im": "644447.774714553675158783993020010372256911535507950633520683"
    },
    0,
    0,
    0,
    {
     "re": "-3169540891.44365290674768181795916336784698912436748088393147",
     "im": "4.72911200183186837237435919970217166340596255733890951214812e-49"
    },
    0,
    0,
    {
     "re": "-2849505219.99442931586435355960718457962747318549179771427059",
     "im": "4.25877519139160246523686038254911837000759221241919308884844e-49"
    },
    {
     "re": "104545.023035654106107697807069359394484484085817658861403951",
     "im": "-4.16656338128201211738984248099168138158356038477510955814682e-53"
    },
    0,
    0,
    0,
    0,
    {
     "re": "2919323.89564667888382730665490489872653445186435934095563721",
     "im": "-2002306.79322498844425774443366803540746463190523409052587784"
    },
    {
     "re": "84435325.0006471051795345567120007484756720506815390000952851",
     "im": "-4630082.49936087745072694004409363022355652376797885638260862"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "269733.278407869899150784496823751531913153388093589093696606",
     "im": "3.38943995671070232521449018962691392605428909363560764001406e-80"
    },
    {
     "re": "215810.214834358744901603339807611769407872108820133081941287",
     "im": "2.71184560885431795279166769940021853869485140732905101081449e-80"
    },
    0,
    {
     "re": "-269733.278407869899150784496823751531913153388093589093696606",
     "im": "-3.38943995671070232521449018962691395341638077768542329922515e-80"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "539229.681463933069954147758503007939705314343149242764896537",
     "im": "-2.93558024676878350232379487653084230751028006519673450879472e-53"
    },
    0,
    0,
    {
     "re": "68585.6733547909074477966671634889447945844632160954296033693",
     "im": "-4.77776486510779964241480012842969346326489042392961005773734e-53"
    },
    {
     "re": "-263808.990043574018727476620184645150680590049071627382136083",
     "im": "6.33081980698652122675026972415888458676381192947352862203900e-53"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "941.482010593329418964846591618296481194364796865522329353379",
     "im": "-42.5969908239320662023003340224446532772855579458752128865541"
    },
    {
     "re": "-1723.01050586374071706999193800722678883426702909890766512916",
     "im": "21.5245868296199468872215819034444677875677190930475106890515"
    },
    0,
    {
     "re": "-57978.5701890703991978397161157826840433599552412523117739414",
     "im": "-7.37927660151973870441829891797026419882190816970352575633771e-81"
    },
    {
     "re": "71385.9683723441868957825715363790603169950877839138694752212",
     "im": "9.22350339434045429189998061388453219643035149280701971810302e-81"
    },
    0,
    0,
    {
     "re": "57978.5701890703991978397161157826840433599552412523117739414",
     "im": "7.37927660151973870441829891797026400846756261966869993730020e-81"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-14628018.2478309744340109231138953118856369605497483275638857",
     "im": "2323001.37092917502300807239742960374907344433650329213082689"
    },
    {
     "re": "-26899.2290864958327327140645031644274856908873273764131588600",
     "im": "1.44096716901937330146738719545596815642069340498742159165826e-53"
    },
    0
   ],
   [
    {
     "re": "10390669.8514612373934660290829362658486164761826221678999377",
     "im": "-6043591.20743804466370137443446291821919696419115949801752035"
    },
    0,
    {
     "re": "5957264.78143887669314894361189991659090253224713537779685359",
     "im": "-38862892.9214022488287051643368017811362949144898631890977679"
    },
    {
     "re": "-3984805.55749056803923571387026301272231305905204657111877579",
     "im": "-20108118.3556285074685939706158306429205144724514901550736840"
    },
    {
     "re": "-5155740.20833191293124706444511650050523800850998088740632480",
     "im": "-32593044.7081928036116597099477010047496556225988852894578892"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-5957264.78143887669314894361189991659090253224713537779685359",
     "im": "38862892.9214022488287051643368017811362949144898631890977679"
    },
    0,
    0,
    0,
    {
     "re": "5042756.66876963030512072629611406231168525114523333495618003",
     "im": "2.02809043689447842669567003579334354294970288397657436433674e-75"
    },
    {
     "re": "-21902205.8142201582058732575089208448598157518055076501772075",
     "im": "5.98435226805374459276477260250813240079007613317412026319570e-75"
    },
    0,
    0,
    {
     "re": "-4989.44252138375573249769893932656673100108779801890698827875",
     "im": "1.32669671789444180679726093032885785671085634162198072214847e-75"
    },
    0,
    0,
    {
     "re": "6323006.93657968163386389600455748056535562241566856144551622",
     "im": "17983239.9204722366865972060157126403868638742004136038139026"
    },
    0,
    0,
    {
     "re": "-3043350.16303406651588773344088169428800787487755394342209659",
     "im": "-14204079.4639920935111649149856461620287215606227045045890516"
    },
    {
     "re": "455.315967352356785100525168521632384303988435411736995230096",
     "im": "17102.7279008434382929450678408786016841534776738888054125482"
    },
    0,
    0,
    0,
    {
     "re": "-2233.55543033692327252108969961894448626132323005572584279198",
     "im": "1.31648970237838446886108247103797897007856293996884342536820e-81"
    },
    0,
    {
     "re": "2747.30654013358211155565513146630218107177059279375598295562",
     "im": "-1.61655679844562797329607546361824225759255092270157749019266e-81"
    },
    0,
    {
     "re": "819.568846863580065792055405305757537591099083775000063249932",
     "im": "30784.9110348528530250303246928696055117805707480828128768745"
    },
    0,
    {
     "re": "-819.568846863580065792055405305757537591099083775000063249932",
     "im": "-30784.9110348528530250303246928696055117805707480828128768745"
    },
    0,
    0,
    0,
    0,
    {
     "re": "6529.49303827652750420883990217093808742639608059131638246367",
     "im": "-8.13768056383960267686329732512829882102144917522132234748101e-78"
    },
    {
     "re": "234.109964968811538412974062015836909458125607835674396339676",
     "im": "8.12348875439305595490315827148731718783987450262608553850765e-79"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "455.316026035322258773364114058754187550610602097222257361074",
     "im": "17102.7283526960294583501803849275586176558726378237849315970"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-1054.58761945307706010197660394432412836599299952380044760000",
     "im": "5.52473305086227816766059029244326705290315796319424505108994e-81"
    },
    0,
    {
     "re": "-1052.96196125927860910203210720001592939707229732451078799605",
     "im": "5.53743159941702081220005075289527426369796202292795020642748e-81"
    },
    {
     "re": "2109.23855100213895965265419244605734185244640587959391188685",
     "im": "-1.10750482567105208074492803987900651063313975833309253434553e-80"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "14888246.2020147662780596407992541394391241592300788310105692",
     "im": "2252038.29659484639797506049012946206216387609911266161679328"
    },
    {
     "re": "2033399.91449365036457720591281431020435805056751711515869829",
     "im": "15495779.4148027613131845387415033985452755199895048792945940"
    },
    {
     "re": "0.000507858333702000932176995642275839411013610967412636316458604",
     "im": "0.00180795686458324566789012891475426579569098062148121356976627"
    },
    {
     "re": "-941917.214380083305478126706507747784670047575280919180279482",
     "im": "4243910.32095726616848310943041224094297782088385829950188871"
    },
    0,
    0,
    {
     "re": "-422.060590351894004106488326858309400193610186803410043475443",
     "im": "-3.85606935749222623667456495230566116979393047530927738969286e-79"
    }
   ],
   [
    {
     "re": "-54004764.8786689401338673687439773255437005025237225124451817",
     "im": "16394.0948870807544916207439640270888975761241078128569949988"
    },
    0,
    {
     "re": "-30512848.5928870607848075588908379244040420286391717569768168",
     "im": "-36.3057089194507013769263582626056762958392254312181174754890"
    },
    {
     "re": "21025703.2870406054456937626306591089380113064072208138951528",
     "im": "-79.4437359265012996608384473106414048731696724992327369776433"
    },
    {
     "re": "27326881.7258505473263138664984535289630814270848784316680682",
     "im": "-75.2747958753511693262773757229460940109069702133054270222935"
    },
    0,
    0,
    0,
    0,
    {
     "re": "30512848.5928870607848075588908379244040420286391717569768168",
     "im": "36.3057089194507013769263582626056762958392254312181174754890"
    },
    0,
    0,
    0,
    {
     "re": "-26347.2375203113727948334778576330347957957085457602594480773",
     "im": "1.15091698868210970138043804808436684210487715869264468263974e-73"
    },
    {
     "re": "48445547.1243595696109390379216580018147024549964323774818877",
     "im": "-8.24403403542872579496355904077476998203505994729677463359994e-74"
    },
    0,
    0,
    {
     "re": "26454.2699656602308347443846729334169803317912210122184936181",
     "im": "-2.88231442141842395347471988950250482388262539942348364585413e-74"
    },
    0,
    0,
    {
     "re": "-33284974.3705042245851619504680869332099581583122659983751111",
     "im": "-24.2254832724892877064450210896814251127664698492249193797929"
    },
    0,
    0,
    {
     "re": "16108131.7882912493462488750190805932853609134753871304458845",
     "im": "14.7479832151481198887191701640467066721065438217074835744420"
    },
    {
     "re": "-1.31070075418090075220397866177396739357179247340080391281186",
     "im": "-0.00310889196481455409959147630054704160878004307831833270941193"
    },
    0,
    0,
    0,
    {
     "re": "13.0754040038009284002306028460663367565052590534841830328638",
     "im": "1.94007838546129201146976124279908419975909502355116151009357e-81"
    },
    0,
    {
     "re": "-9.94614151409212885206118900608178541075052945673172198797737",
     "im": "-2.38628516008948835000899677952242855365506794263920819385672e-81"
    },
    0,
    {
     "re": "-9.99645362097117673301005674874681717266418643853386526289874",
     "im": "-0.00567161214477822831167849027356391027284417139389516090557805"
    },
    0,
    {
     "re": "9.99645362097117673301005674874681717266418643853386526289874",
     "im": "0.00567161214477822831167849027356391027284417139389516090557805"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-34106.2106283713973398523230048296825533230669210407364381180",
     "im": "2.75166458826169463059739961042836415225859951053153668276932e-76"
    },
    {
     "re": "-1228.60524228157827345045269899019405598802778414203354871082",
     "im": "-2.73380131274974826926168357338434453277909287714707825147423e-77"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-5.55358534498398707389447597152600954036899246585214736827708",
     "im": "-0.00315089563598790461759916126309106126269120632994175605865447"
    },
    0,
    0,
    0,
    0,
    {
     "re": "5485.44745203386054338135337830752303572199259040819267103131",
     "im": "9.85301866288395859076250007770692995247763079309137186460364e-82"
    },
    0,
    {
     "re": "5498.75913250106290051565551406322744956823196023080688837904",
     "im": "9.86666746453145161291933378660425157381773765252167331247702e-82"
    },
    {
     "re": "-10997.5159986252710220900928372793773002372520130634128556390",
     "im": "-1.97360443827878319718607553646665898311031625965169171870142e-81"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-77617481.3276413871055320291708710875198353716415486114766362",
     "im": "75.2648978936747632377807922761807165804591431073421616634362"
    },
    {
     "re": "-10792556.6002876235184204399110282610243252458177464292876212",
     "im": "57.4891470630709043305635201492363849042665075124470529948367"
    },
    {
     "re": "1.65595731345703593598448980288931890357423706729232873001376",
     "im": "-0.000168065486666109592852837251941627514707635106216710431390934"
    },
    {
     "re": "4845072.22392063574185559699109931171995723581430971570055876",
     "im": "-0.260311991713293815769654822420405958480698307287357170156134"
    },
    0,
    0,
    {
     "re": "2204.99466213404504902336067550730236765969839662542556216832",
     "im": "-2.07941685601369418168919959204030786740284040752013252313065e-78"
    }
   ],
   [
    0,
    {
     "re": "-5154715672.45506019897003480981912157123424278212479317510556",
     "im": "1301933553758.91048595041584563598910881669332066050563945798"
    },
    {
     "re": "24319351.3155969445859510121061342538188515611984371371947767",
     "im": "-7312097910.38556882814736938881895743638908186267259016213341"
    },
    0,
    0,
    {
     "re": "-25838662.5695219804243118949524367198380613065961489375039974",
     "im": "7160351619.36319738835813206892901762540700226818183313575800"
    },
    {
     "re": "671715.266661033621701224561704328738413289348036242208150711",
     "im": "622052985.071320421816691960513116805496862261243214596907150"
    },
    {
     "re": "-14294290.6807075395651419580155022876681530638251613347430901",
     "im": "3738422478.49019794325005226127899362199155145337209834844510"
    },
    {
     "re": "12808900.4196006349482424140968252705499567951964628459700713",
     "im": "-3168018669.80091677532839022688747628730694790188186468475204"
    },
    0,
    0,
    0,
    {
     "re": "52801601.8052279349747903041324912149303782277999878029742785",
     "im": "-3.19317082485455960431952727515530048023511145676134192047640e-49"
    },
    0,
    0,
    {
     "re": "47469264.9629325338026877996554978464161005446216731681762625",
     "im": "-2.87501763727855326202193543707480172055134897184422972644044e-49"
    },
    {
     "re": "-2010.11582142235815056088649575710301675502055543433234925075",
     "im": "2.81408424623807871731585136761495839857046680760158925215429e-53"
    },
    0,
    {
     "re": "-2152.54794901417933216597992762367158313937427608676445016425",
     "im": "-1.08231461481973275698825306763796930565804576521521286507960e-85"
    },
    0,
    0,
    {
     "re": "-37408137.7531585561975374748088543433268621974123474735786043",
     "im": "9765038529.24299346474743799419714147738179250072198761304505"
    },
    {
     "re": "-88305417.9056170067789063412790716661540302997597247328178124",
     "im": "22539762536.9548221536759128116106542570861955956593833142331"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-5209.79828661058593332851599794967486699867648644584484523746",
     "im": "-2.49874445075371563216398427591442577108720690648122218796610e-79"
    },
    {
     "re": "-4168.96237371279183814869459889210770549239297767477597324165",
     "im": "-1.99921081781571729135585746547497973919423923880778602630989e-79"
    },
    0,
    {
     "re": "5209.79828661058593332851599794967486699867648644584484523746",
     "im": "2.49874445075371563216398425700652489905288775518674904926685e-79"
    },
    {
     "re": "1.30526276949173130748992019768499963090740274989259247284432",
     "im": "6.56294310306987256739042504467166017355300595199679291684503e-89"
    },
    {
     "re": "-1151.56370386736974708154222389143511276010821795500997302553",
     "im": "8.08756510121458408164887309377613089774480393809551778994648e-85"
    },
    0,
    {
     "re": "-1.30526276949173130748992019768499963090740274989259247284432",
     "im": "-6.56294310306987256739042504467166017355300595199679291684503e-89"
    },
    0,
    {
     "re": "3457.02644753779210643449503244075777105753474559931969670480",
     "im": "1.70884209868891969419997615818827662311401727308689118505572e-85"
    },
    {
     "re": "-1816.76129783562279177847906616898391261870417816927167140802",
     "im": "1.98115738832503228362595957997098420107619328213953314803463e-53"
    },
    0,
    0,
    {
     "re": "91.5823755459825262029093227530046873924992835572331619339972",
     "im": "3.22503870032038810073749255319136631599511586785866961057280e-53"
    },
    {
     "re": "194.056313826418823792653305746199325520376154219378556421423",
     "im": "-4.27303666170351347474314723205501261828385948730698805527716e-53"
    },
    0,
    0,
    {
     "re": "-16.9534428358044499052289359536390574728542023596686054771158",
     "im": "-8.52429743137916142658515379126052942156670845045338160600349e-88"
    },
    0,
    {
     "re": "11.7379082822127763120150378951441663917129774711289843123313",
     "im": "5.90189393322024765868428811726072563552666091048433875098382e-88"
    },
    {
     "re": "-252.532480446239033045850809921836058768696756635382594716190",
     "im": "227480.722758617527378815783045365369872258420579733866736722"
    },
    {
     "re": "151.349323487996105005384122226448870408231408981796051810790",
     "im": "-136312.235306481129706869420912333575253945204556699247453831"
    },
    0,
    {
     "re": "189.694053033388406302320318660123311088131857319810699668521",
     "im": "5.32744449695364213622558489414749232242029224893951732087057e-80"
    },
    {
     "re": "-236.506661918879196678816645814836526692535288109931789265377",
     "im": "-6.65867310174071598101608950935522523843574254135648060581518e-80"
    },
    0,
    0,
    {
     "re": "-189.694053033388406302320318660123311088131857319810699668521",
     "im": "-5.32744449695364213622558487083965794272151606344228842571745e-80"
    },
    0,
    0,
    {
     "re": "-1052.18314107740572741340962002144203128404786423797400181385",
     "im": "1.97963280122115618121989766611409765625371793349391853530471e-85"
    },
    {
     "re": "-1.17615815501142193663814025377849141838891311624131741992886",
     "im": "-5.91379700085783918024878956269205713816828482600102623098474e-89"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "43659273.1366355274932860059314179686649989986413885436661888",
     "im": "-11323173485.0684365690497442387655633610147584740284171172015"
    },
    {
     "re": "42.6885218720843760867322023285433959442890843814664455346392",
     "im": "-9.73155256544328824936420651363103033000737340683707037820329e-54"
    },
    0
   ]
  ],
  [
   [
    {
     "re": "5.74674413763095086306709215431880505165727428348908267572815",
     "im": "0.0128801345355344432120019375409944363843707205682149162185870"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-5.45387390342268185253323730703775739109560687936197284029260",
     "im": "-0.0146693915706171159516785424970819677397544671916461689055151"
    },
    0,
    0,
    {
     "re": "2.87245915805628602082292356822367264307789763200053391946556",
     "im": "0.00664060572162061462751297048797708464506161390914913745206093"
    },
    {
     "re": "-0.000364792138901088155090823989397289867740889432274320437294678",
     "im": "0.000741398208195312705784790406958065420056091212730378231152631"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-0.890456913257411438970288448676380224005379041762182924576819",
     "im": "-0.00296647807052419742623724980200048931893643499706419601998964"
    },
    {
     "re": "0.000518494393988029093328713168239329869775536436874796826980126",
     "im": "-0.0000758721225168872075876053697153775381262983086933983242060448"
    },
    0,
    0,
    0
   ],
   [
    0,
    {
     "re": "-0.00454691853816503181239286994630589976423994322814169093302818",
     "im": "1.21287508568029517892386219059074076718878186143275065505849"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-0.00397730784964813831974304295346290613455115535395967129878790",
     "im": "1.06093336804438887515106060400928774571816360178191092217500"
    },
    {
     "re": "-0.0428028705107639774082189267262119269021812687258518208950289",
     "im": "11.4175204157178997340700050574787901779509346878251076007785"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "0.00943844549194927293017633453587522063122193835860980838949624",
     "im": "-2.51767329646433925147570582345564775755467046662641567907692"
    },
    0,
    0
   ],
   [
    {
     "re": "-0.810668699273792632241252241984899610055042417498910639135780",
     "im": "-0.00238335423216925257641126824021330400599132263456816826926870"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "2.91652485873548803407656318528295737253404627284513241086505",
     "im": "0.0104518062901482079934600741583099623475760209787133156978458"
    },
    0,
    0,
    {
     "re": "-0.404820085135548863216156178097284180542386873755344944475334",
     "im": "-0.00121650677435888151192434328397197669306269147378934556433801"
    },
    {
     "re": "-0.444709577809675253637645923289814298719513617344183651472139",
     "im": "-0.00168778454142638136405323195690926720545136595780039576822134"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1.80413906816323874769773053795039159580255820969935353385500",
     "im": "0.00675315339930268955489808996863275713862487772898287105465393"
    },
    {
     "re": "-0.00127321834003497316411010754305548293514140314425764080545601",
     "im": "0.00000538928464393258514709813209005451653318860698903587869226997"
    },
    0,
    0,
    0
   ],
   [
    {
     "re": "-1.98951681248881999809648855116778800849766164784047747072678",
     "im": "-0.00509629873660311725071304005917642382880974807042948609391235"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "4.30369182296917688568611557851290655493122834683114386977804",
     "im": "0.0145087929959074432335823101463015765922269861994861368298606"
    },
    0,
    0,
    {
     "re": "-0.994008687913046100022473869401383323687291038974863172434543",
     "im": "-0.00261368369395760694357356816096417715064458051597847703214169"
    },
    {
     "re": "-0.500229876509840706313272134203029094209251402743655172824163",
     "im": "-0.00203776977314130016689453415282756287239330380491239115759013"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "2.19661712291940823596687593932101183727888655624218202394503",
     "im": "0.00815351221243881276667983555258694352825356900705526669023373"
    },
    {
     "re": "-0.00152958833141210026462300470498229265261699161920387031119679",
     "im": "0.0000202889681963405097131614054229446194985181157426775493174371"
    },
    0,
    0,
    0
   ],
   [
    {
     "re": "-15.9875348655734698191004918710750859010542626607950197293337",
     "im": "-0.0453753947568356252573136096369869738425263607693490045445327"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "13.3178269370932466617010089802052661155747912939482439189429",
     "im": "0.0386474461603734158395587311736508976776449430984208104045049"
    },
    0,
    0,
    {
     "re": "-7.99005898970242669651393428550469564125499214138190907461403",
     "im": "-0.0234148528248765986840938421838246311243379396315373921506859"
    },
    {
     "re": "-0.00119573151936758604253626032343492031554386596491400215083504",
     "im": "-0.000000347934977570518608474158399370653403192991901184167843470522"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-0.000000938058794135949276250501526615438707794565854058905028683238",
     "im": "0.00000139215534853217007278132248610165895112129378874811081686954"
    },
    {
     "re": "0.000201028878380657429257372078747749752699133225770413795238864",
     "im": "0.000281858394909693696641516273133608626545504613831965703165484"
    },
    0,
    0,
    0
   ],
   [
    0,
    {
     "re": "-607.187856613088458092499946946009867862763524967507804174661",
     "im": "-0.101207675488949272973395419078490378980953401380424294158932"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "357.811124404695385557198489017909273158434313290096894498202",
     "im": "8.93683529637626023175835539084890987941783568003421734147764e-87"
    },
    0,
    0,
    {
     "re": "-18.2877081637100490833294223356845839712424946042483894489198",
     "im": "-0.0885289848032525561127733344749236197736414105757141967413296"
    },
    {
     "re": "-177.354307402519871612748289677690721074063732820509352562548",
     "im": "-0.952728533024729225559599226890490565927536949733858211145904"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-2.54588601558985108036264355938163134566148222558947118121422",
     "im": "-6.46060356092644353555874542244061553623456950304743546538263e-89"
    },
    0,
    {
     "re": "1.91017570278871610163975937324781260668289308173237554511409",
     "im": "4.81780207947222057573292943918899090248365735756346765940222e-89"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "40.6519452289521234106857286668726270352844293233389029075085",
     "im": "0.210085824157922784446500423732193633935333012893874028412663"
    },
    0,
    0
   ],
   [
    0,
    {
     "re": "179.906925303300690509127676361301628707645156449685052763098",
     "im": "0.187247779771231066801672752899872960184456258505996402099962"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-106.018111984976925492986822883591548531330038311053747744881",
     "im": "-1.95867579258473542534788810622849791481950421717162312542459e-81"
    },
    0,
    0,
    {
     "re": "5.41806455608498839311039672451630464566393654602945259441951",
     "im": "0.163790500767109314889851587762481484714511695937407228925758"
    },
    {
     "re": "52.5438751534766828788489481614525320630869521592835830932944",
     "im": "1.76267562387658423807381761843242419422968556348543581367819"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "0.754336604684529035296077055169877598704254888659194547679498",
     "im": "1.31663553974135423477401182130647185080554504562862294364146e-83"
    },
    0,
    {
     "re": "-0.565977991618246677430104321491163649017164959863216830163287",
     "im": "-1.05107079046139263925201112124238048634428290214146668865749e-83"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-12.0437971473344285332025889537490396911278873663324643906999",
     "im": "-0.388686964154962480745864980563232116064369895981056826559506"
    },
    0,
    0
   ],
   [
    0,
    {
     "re": "44.9631122387436207684059497901524348042393395478736554928754",
     "im": "0.0973193393981190094187244451604209993274467879783143742756208"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-26.4966139582525834464556852013005429122933105885477522553558",
     "im": "-3.92140240314562413400799450758054681762113935490511790334431e-81"
    },
    0,
    0,
    {
     "re": "1.35394601976469813231879926506669096814120144502455940397820",
     "im": "0.0851277561411770507581239463417437453493973825786022166104831"
    },
    {
     "re": "13.1302635737703966820517720465628569604201796183874829233201",
     "im": "0.916125293973672078300748295131912242898143146039741943127686"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "0.188527841466722412220302011132017676256031798122432385994831",
     "im": "2.61895941530016594812411368738973912879700782285385750445498e-83"
    },
    0,
    {
     "re": "-0.141452248790290155942257516858460942726544511812109778404314",
     "im": "-2.09028397371850701584617580549601905578557164152388908527097e-83"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-3.00965709055962063530484505040587375608905896924076536881185",
     "im": "-0.202014457156372925722459006430555575111548917393134900987429"
    },
    0,
    0
   ],
   [
    0,
    {
     "re": "291606.313382429718077709950469022001748926460063921952316059",
     "im": "985544.807274550371661441393568164302276239167992427382474920"
    },
    {
     "re": "1119.92330473988978245559111820319739691019686144256754898443",
     "im": "1065.68450919985525952276410680570872274881360504235679907118"
    },
    0,
    0,
    {
     "re": "-1571.54614926086113485844623903316293549627428553054763346293",
     "im": "-2953.67950042320173955807426931622976813555901859819358577158"
    },
    {
     "re": "-265.198927155135015645106553978345240868341690836915968934586",
     "im": "-2513.87988725185239591660062505945034546047435731614059325095"
    },
    {
     "re": "-339.060415253068450563417142788632273550812670811846168721938",
     "im": "848.566656425467751840964067513687979502126029395994903143179"
    },
    {
     "re": "344.061358791030749616721772988616680134111473122581490273427",
     "im": "1175.17073021302551674840166651454821157567105298422440622750"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1243.92860622322703123307706021805438536724351335098306295868",
     "im": "1628.35398386501297960636912786286766659191893679859660413698"
    },
    {
     "re": "-2869.32803038543233858737909116685029383818858642714163599816",
     "im": "3867.91328564701120246807762448017154158179048252089895836349"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-0.0906775762791844844735807282628953611018790967844970794503391",
     "im": "-2.33411942331193696375700723693933277394813542558085230983478"
    },
    {
     "re": "0.0544377204172265135014104314742042789960056643587985664043683",
     "im": "1.40048007971371239187723116533526424849903396958215754688629"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1442.14219079587215723277029992194269554045096252591832762547",
     "im": "-1903.63933543463664355291020357573318238490838579080912628598"
    },
    0,
    0
   ],
   [
    {
     "re": "18338.5660856006250975708269713699485170481894790270742758770",
     "im": "-332.268733019276267805922265102283323471419717467309327998477"
    },
    0,
    {
     "re": "16434.3665619514762318119840548402077386287672128553106396631",
     "im": "58.8194307793843872959338784565605140614537636824418746577771"
    },
    {
     "re": "284.189591509046556345195359233191404814982853329192894623350",
     "im": "-1.28194786495935957131373736060223353821934584755993736509140"
    },
    {
     "re": "14339.7216966321304889426305061843823309371808096696178343500",
     "im": "49.8187576021252980859117840404883586465383996320344721711503"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-16434.3665619514762318119840548402077386287672128553106396631",
     "im": "-58.8194307793843872959338784565605140614537636824418746577771"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-3294.99074298569523796107976432925992026068235150475160465318",
     "im": "-12.2010251296751884636701447776847188159999959316677309114116"
    },
    0,
    0,
    {
     "re": "9915.84160066187097969575866292424672977298451484418618051188",
     "im": "37.0539489808918139686301254924574654459205869260262812401460"
    },
    {
     "re": "-6617.65353160413445729767908082374913782983192409773053815829",
     "im": "-24.8091859876667536189753892804821513782559287549297740278805"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-11911.7767826480258715298541355079645727325169630420982795281",
     "im": "-44.6565524191431586927835499185326703831389749254865788032772"
    },
    0,
    {
     "re": "11911.7767826480258715298541355079645727325169630420982795281",
     "im": "44.6565524191431586927835499185326703831389749254865788032772"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-6617.65376813779215084991896417109142929584275724561015529341",
     "im": "-24.8091957884128659404353055102959279906327638474925437795984"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1786.82163877071397857453892810333818210416580203676750959084",
     "im": "-4.28413596616416745512164163839360052821761411974840879347860"
    },
    {
     "re": "-1479.13769337220509014847318549318237279944989645211021710925",
     "im": "-3.29706267036816762872350431424004051405955237137518516091036"
    },
    {
     "re": "-0.000119596087454478396205051866564805000442012368958576143238624",
     "im": "-0.0000392146866496307568133767874400434663959282433274327382397236"
    },
    {
     "re": "2.92248788846599702288778562378683541790377566716173383424291",
     "im": "0.0471100698301889175343021893415290853229844919020183525656688"
    },
    0,
    0,
    0
   ],
   [
    {
     "re": "-32627.6738625434979458925249455564187385088536894238649616890",
     "im": "-509.669264316984842884039346079069525246479236833536473356929"
    },
    0,
    {
     "re": "-24769.8780434762623604530838034541744795380435933165476932779",
     "im": "-95.5550196423075389626379984545562797776238607989295285396692"
    },
    {
     "re": "2408.80468493014232256830921774294892494049536854314606437553",
     "im": "6.76300622505416861678502731141060097868286613849207929626528"
    },
    {
     "re": "-19814.0044716394180723172613872973183175453877399434504434007",
     "im": "-78.0850260318720207209780666006795724809545429161507887226062"
    },
    0,
    0,
    0,
    0,
    {
     "re": "24769.8780434762623604530838034541744795380435933165476932779",
     "im": "95.5550196423075389626379984545562797776238607989295285396692"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "5436.59353959684461307507245629360161825791719655408148077967",
     "im": "20.5323537562380814320689882197904846950060577629630350641819"
    },
    0,
    0,
    {
     "re": "-16362.6109256109777534861664054710109323867241750800808384056",
     "im": "-61.4602765205749895872614859246256472843710017696300166224834"
    },
    {
     "re": "10920.0925678285947480016667442643553949862121181935891860340",
     "im": "40.9384100983156711318364691567299120645116723336464499032032"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "19656.1674336300728787793398760447224931889957224564034866568",
     "im": "73.6877886869687544291315349576375315350905173684673690728674"
    },
    0,
    {
     "re": "-19656.1674336300728787793398760447224931889957224564034866568",
     "im": "-73.6877886869687544291315349576375315350905173684673690728674"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "10920.0930186833738215440777089137347184383309569202241592538",
     "im": "40.9376603816493080161841860875764064083836207602596494849264"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-4.93223542104925066147309118155677259913281441096379100672694",
     "im": "2.31362389386748517941360758733320547013750350884466851741510"
    },
    {
     "re": "-19.8610263515206243609007087409361637329311988746156857228206",
     "im": "2.09693542823735048205495559120454391824653343342237486058759"
    },
    {
     "re": "-0.889337496829451490035148957580999626861522908043815484267386",
     "im": "-0.00299976183552738933175217816203938142019943962671811603442586"
    },
    {
     "re": "-4.82185136270258399571500671279583323743574154090066581289984",
     "im": "0.0167884050841102732271547835830483069209517958788158542861370"
    },
    0,
    0,
    0
   ],
   [
    0,
    {
     "re": "-9434.66114708392396640420965943793643459618352621444305978895",
     "im": "-205418.181282759183190406991931520929613471167224456158541838"
    },
    {
     "re": "17.5360152342358361857536840943872209648070356802193285348838",
     "im": "-14652.9903127452744411825176605049127055667765274219978551741"
    },
    0,
    0,
    {
     "re": "-17.7425351203669053385945398237718210670677642155155527381065",
     "im": "18968.4279679113219044514583941242238460343982656164126369219"
    },
    {
     "re": "-17.4437401390805425732362900419261193200690680032128622076546",
     "im": "7107.08555765238095626357926904307563846150705276525184244110"
    },
    {
     "re": "-4.38264923692772682504341650891530336371955238455260471481818",
     "im": "4121.62418267478299468605496800493510427083189091156029806870"
    },
    {
     "re": "18.4923239199804534229071636059023615268389114568859430833385",
     "im": "-8073.99898755975662488287497733560254104340456661846080168568"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-4.46944202103682280114191579126580389948735054334300226960416",
     "im": "12188.6272906888229038042977549462173300382076676931099144714"
    },
    {
     "re": "-9.23704067694056871435760842864323700182203050374566007628374",
     "im": "27869.6992751588723502813494853044863251644250826884849913471"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-0.0191162251088980239914687761991335925527664664023928692744663",
     "im": "6.01587791187092528756233099211712018554419043860786883653869"
    },
    {
     "re": "0.0114676148401133618194506443178605790206477346264289968222954",
     "im": "-3.60926353345514797423230827159106400127397059488735111378920"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "5.02939506933509119619813080428447836487030529834456857934344",
     "im": "-14096.0903134412492023037614896779318040359086375207161328572"
    },
    0,
    0
   ],
   [
    0,
    {
     "re": "-445169989.998025284643530993550710439383501179407211255393414",
     "im": "-961805.198292958513530472910845440476870335288826275281619340"
    },
    {
     "re": "-1707682.51794469651497715612552604446968134050466880036104983",
     "im": "4050.82002573619980424750526820612641083567439896572320350028"
    },
    0,
    0,
    {
     "re": "2398073.49221215399530796572972521673781061936754584168260501",
     "im": "-3591.86278800371062306885632229535138044399639314340153533074"
    },
    {
     "re": "416683.011604240224621601418175961826453289547033657616215641",
     "im": "130.963693952367179812523560017438134713398073248662566057156"
    },
    {
     "re": "511327.286681845377260984329675134807506524335809526837349245",
     "im": "-2344.51624207212752080542759288915852022177082064433977050730"
    },
    {
     "re": "-527785.212726037424680844665254849385519228265553014684707983",
     "im": "1615.02710305219198142313497424635641143094117689706663519395"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1880405.77058221552692710207188725204988534443048941106960117",
     "im": "-6013.31650998089878402830349191960637616006389144842824548925"
    },
    {
     "re": "4335293.68217375766157879361030628761189875205329437327992315",
     "im": "-13940.7344084297080439365440665332236423474371778921587548127"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "149.883117211303743935949509363202419357005872113701613504615",
     "im": "0.327265829919130071720500386411507625120976194260149367011845"
    },
    {
     "re": "-89.9764053384447495079151757707570650543892640812564543997858",
     "im": "-0.196461195031901429651890116780334205180636009139791887949663"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-2179726.94850298211344009170771165155362476933231643158768964",
     "im": "6981.48186562001855350987460872889809498161194628426711271239"
    },
    0,
    0
   ],
   [
    0,
    {
     "re": "-306173.592411176235769482121254074988980513502235485564006681",
     "im": "36.3737303113961915544427974522249287953236645185932046943622"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "7070491.93693294649621213396745789679176509941501359642061672",
     "im": "-2.70612169250920367794860180331738365710597836095408930146937e-52"
    },
    0,
    0,
    {
     "re": "6357256.32964428259414530012001152530541085838285791466118758",
     "im": "-2.43277491969650142762747737720552408191970796705854729050309e-52"
    },
    {
     "re": "-118.100905564366075341512656408152555913727487034368865644019",
     "im": "2.35602738038651203961812532556539469418854637449257799428622e-56"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-10856.0952174986459911265167272071225897616896491603725996629",
     "im": "33.9607458077794730192707532684809007357206810217830720248229"
    },
    {
     "re": "-128107.240627170889135130148491391481373583416952534993112968",
     "im": "350.352565951205366462556245334114570335166767609356894174858"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1598.73098893476731340178179864355476086162918632559029035740",
     "im": "1.64845350598062064599271068001296584162108304183805345127677e-56"
    },
    0,
    0,
    {
     "re": "-205.693533188564340722006313941025538936504851710820150881018",
     "im": "2.69685893928140141074768805703235000114792185293512177700499e-56"
    },
    {
     "re": "1068.97702919118949390970808964191306469444387558014823331764",
     "im": "-3.56823579226211117688209095203168086204973411520461414256884e-56"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "28101.6087113280895609268631058349264545166473532089384891261",
     "im": "-77.2663416963381652350859318303303429687825664848138649622744"
    },
    {
     "re": "53.9779736958189597553055284259783981570919618872361341963252",
     "im": "-8.12769720350596250370846522126042025427901111188097038552278e-57"
    },
    0
   ],
   [
    {
     "re": "-5.68958595298932612377890468571232877349424369584077721875161",
     "im": "-2.62498854241617561273970469518716147726735518886695107762195"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1230.83192546689529425369549241586631509786432567089309416261",
     "im": "-5.23015330057229462974015655602164416603430102285545029890070e-81"
    },
    {
     "re": "-2113.24477285300126927207054841170038627057866558449112761136",
     "im": "8.90512577021336967757183978086279338739508388902848970742244e-81"
    },
    0,
    0,
    {
     "re": "-386.732270924364847796867690121719411825043438025608453339126",
     "im": "1.66861636394527293893404439136173413195016989223862682976277e-81"
    },
    0,
    0,
    {
     "re": "13.5556247430526905591989594869598026491458000943093633131053",
     "im": "7.01425392944873497866534914437711489670526204089018081680744"
    },
    0,
    0,
    {
     "re": "-4.24030195846655935907756197936306285872013374101895213050371",
     "im": "-0.740720683475341425383821243587720787338240988978118290894141"
    },
    {
     "re": "-0.400616895610932887470862059884247198267156603769003432716017",
     "im": "-1.36549399119509550582366017742988387137950205587209506829904"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-13.7988812766640167201644442637922078363792733056421040572688",
     "im": "6.80248454013812639599969920548206054557949709110545288948209e-84"
    },
    {
     "re": "-4.33854564170311068180566973632071823992195310604893277148277",
     "im": "6.04919855852731375810876950763454332553441430504496001833944e-85"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-0.174369844456950147412028398694736091905006876169506145934311",
     "im": "5.46360637986017441239190323202627362457510816621762559417904"
    },
    {
     "re": "-0.735007568258633052252217093838229100350064336073862101568011",
     "im": "-2.09699933854337539778834064721306005399712556977991405523278"
    },
    0,
    0,
    {
     "re": "1.19397939407057474914107737887177198767798067082217028127906",
     "im": "-4.86832418078562442041007744131711461176626461820154946875722e-85"
    }
   ],
   [
    {
     "re": "-5.22947022157528411504712751192868631682628243294096384054675",
     "im": "3.81476784451552060614667826377210281420157000467517339162596"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-644.875968251621082971267985088273674349682186099785823373309",
     "im": "-1.05120470589698656898084990323547573937895226538416670737399e-81"
    },
    {
     "re": "1086.03714988979550188180342337333162913153145052917631471519",
     "im": "1.79123912407168986608977269953563241044082820103246711567061e-81"
    },
    0,
    0,
    {
     "re": "209.927170660722615630258968980611331205154791087424783517814",
     "im": "3.34812769076054978584644433959914308940702489505226704816439e-82"
    },
    0,
    0,
    {
     "re": "9.51775955216055328286456686196482847990293851849718779486232",
     "im": "-1.80108939718793898562384435010375923337535868935601195341006"
    },
    0,
    0,
    {
     "re": "-4.14175605614612613251349143673936372310390516244532225219897",
     "im": "2.15451946921090969604477261240915577799627873008737492791391"
    },
    {
     "re": "0.210692822071319152809115791092812209908297286158149545218712",
     "im": "-0.413749696341501361115124371575306895306775240966323968769047"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-6.62096603486153435995158836365475706688964492258927508416482",
     "im": "1.37727898515481710529052389492118281236452451526444919429646e-84"
    },
    {
     "re": "-1.49237169517601566702011393570311099231100884015616520920764",
     "im": "1.24910087283663436780617944466378240356565679877510289441765e-85"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "0.0770165729884730234137978525424120165850044250547762857924019",
     "im": "1.65549280712554779331875181665860274062164629655385660675033"
    },
    {
     "re": "-0.406264930712991370262214459240121751178955801131352133005307",
     "im": "-0.664058731329528648471778669673909521032329535120827134351787"
    },
    0,
    0,
    {
     "re": "0.536392149445452793801371463008221803912025163582896437545010",
     "im": "-9.85266997241940854586283110497435126891630774511196889119578e-86"
    }
   ],
   [
    0,
    {
     "re": "14124.2775288635242515774434806429962768912359201168429670515",
     "im": "-3.36577542794738525392627463609579756336357356704979048141111"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1395227.03810765354669539258860087721376055809942554778419509",
     "im": "2.62219532515721356702778349135907278991061118536711579574194e-52"
    },
    0,
    0,
    {
     "re": "-1255258.23426768403460779303339406090289633449479380527252021",
     "im": "2.35732630388532330280308432374859496790602083576997249296917e-52"
    },
    {
     "re": "-376.178596300390306931233670490031804235783287650725869911232",
     "im": "-2.28295913311137466359947058559461965339199879589850181978072e-56"
    },
    0,
    0,
    0,
    0,
    {
     "re": "1690.76073307134857403120996016381145689961342876000140053304",
     "im": "-9.32199500919467291048837860772831195045578689977393152563534"
    },
    {
     "re": "31170.5524755873460150749649191618785059802510937384508515683",
     "im": "-55.3212793163203481038070188317293130591469013753409809652119"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1253.42971997763101350809115043493033134350492736220379897225",
     "im": "-1.59732940375310333409364011489343115219791338364689328920242e-56"
    },
    0,
    0,
    {
     "re": "-360.065370610386341063621426152586533430739538584749060586150",
     "im": "-2.61322057653077886985805622067273636736175820092828404958838e-56"
    },
    {
     "re": "-320.697401400964488792596318697052846583948611203424200071071",
     "im": "3.45757319685569130229862102040872348201025914169577980420020e-56"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-7146.12748621302245309571489121381631944992033326701774716437",
     "im": "12.2292937752242081534987192813028761778745998175014995391099"
    },
    {
     "re": "116.531266479105698535805013284964926945938893297780899572590",
     "im": "7.87563019743844157819216265028500011055880059294594276000766e-57"
    },
    0
   ],
   [
    0,
    {
     "re": "14695.9707708022741945874676459737669381520596564657959589611",
     "im": "-42.6514951627164064696151318413759449005648443687206100239839"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-7923654.13019674989345984834051543456209456010225904596690368",
     "im": "-2.34425965632970021404019548308011190611233859135150374093497e-51"
    },
    0,
    0,
    {
     "re": "-7122681.66106335413449676633695986477759192102618234986538498",
     "im": "-2.10746276260533663895561562785632086815813929617929888848544e-51"
    },
    {
     "re": "395.379666266968291002350488544064678911026809044487304125843",
     "im": "2.04097628620936477605701148661141721484438829219905661520604e-55"
    },
    0,
    0,
    0,
    0,
    {
     "re": "13349.4816111095302182475159599720509004083617466431120049416",
     "im": "-36.7073450929014204337705384677482246922362543503268458591945"
    },
    {
     "re": "142072.658190035852949975305128836173622911911220450855011714",
     "im": "-399.276612839427227732026118833160309598663012699054295673740"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-810.964179845554223949516272130627165750879321319233530922887",
     "im": "1.42802099855165674908322787401323687826092304357456111567186e-55"
    },
    0,
    0,
    {
     "re": "-92.3839592353653176934228522283834137262495312723244818006259",
     "im": "2.33622941521158654734758829416651442471253589477090741970434e-55"
    },
    {
     "re": "393.424402572356556079804696601964032649010815642217917877611",
     "im": "-3.09108407697645283474773675383961781052254769338314642807370e-55"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-31395.4170228846588724046232305592224937275486819865094786307",
     "im": "88.0414749280677467256851818621876091612877226365934717786534"
    },
    {
     "re": "42.0198919730519026970119615854490682772357669273888719021959",
     "im": "-7.04085154486685983822109475854355952896245103282194331694850e-56"
    },
    0
   ],
   [
    {
     "re": "-6168.86202490934902821727217892625281948312457815814629352376",
     "im": "-8438.70081705858437226151144253966335875219516313604672179807"
    },
    0,
    {
     "re": "16.8780941696304077030817715998000297689727277635746813351671",
     "im": "-2.45664694947644749762733299338648821271243280449378662396935"
    },
    {
     "re": "29.3952453189430493008843382556174261584854251517534725901138",
     "im": "37.7512829992795249825039861076377613692853021273350471699710"
    },
    {
     "re": "30.4440176114089759565747760395486090629898451584777885171283",
     "im": "20.8577688997960372364837045192687483053130267993949213162825"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-16.8780941696304077030817715998000297689727277635746813351671",
     "im": "2.45664694947644749762733299338648821271243280449378662396935"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-11.2252258692762803356428093448273950744077444062292950118842",
     "im": "-9.98236108970651883874084128562521320237164818462090544977013e-88"
    },
    {
     "re": "-26.4022374943695492749899312126725251382233101425979123110332",
     "im": "6.17577545091803587006560819098779191739929471706249030650709"
    },
    0,
    0,
    {
     "re": "15.7423089185433707393267604956657908365201762866818787783163",
     "im": "-11.6753423812140674156069558433820678333316812689690658680175"
    },
    {
     "re": "0.566093966920278909609386968241055629751845185411756874424297",
     "im": "6.14217528488802210743602902438276769484285671388489787082658"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1.02490610795592947860597516379496385940639368334004210981278",
     "im": "11.0555561454703247396058174306480898900891248280186299795639"
    },
    0,
    {
     "re": "-1.02365065842985965994147097712553522843240319777331737422106",
     "im": "-11.0555561454703247396058174306480898900891248280186299795639"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "0.568694810238810922189706098403075126906890665429620763456143",
     "im": "6.14197563637240263311434301702671660560506934889923887753547"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1.00331283035878698332484255915356350866892307432219685457676",
     "im": "9.84013909542747313091328151861691037828496735435845660964156e-86"
    },
    {
     "re": "-2.35285399805930959046064202298037068139810351484853863131225e-85",
     "im": "-9.84606449174653537486731548290770871512025869708873175774323e-86"
    },
    0,
    0,
    0,
    {
     "re": "-27.6256472479885542702810382754941922403293383237473405419037",
     "im": "-37.2428939423175882042503097549029384158385462578897799076530"
    },
    {
     "re": "-22.6679316207178617055475827132456316074107178618187115129636",
     "im": "-26.1138632584837848304737008433513860538652632642639019184141"
    },
    {
     "re": "-0.00166327454996827061231287753351946836345036474744766120505715",
     "im": "-0.000798832445035874907241272241488373381094503066705205271943608"
    },
    {
     "re": "-0.725194076760291187513914716956728372090220612183057744505482",
     "im": "0.748969561583966449658848466124379461826380440807048874047550"
    },
    0,
    0,
    0
   ],
   [
    {
     "re": "5198.87627468501937777935104175960849605798183470564065047446",
     "im": "1433.61701708116083203194648301523439191644901250424209372888"
    },
    0,
    {
     "re": "2101.27947245319810515618810544747142724439777120974212602503",
     "im": "10.7110131392856044869594725544749458837173255188528327976971"
    },
    {
     "re": "-1149.32487937652150720230861515210807137537378961211670153618",
     "im": "-6.89704890058212995845765505682305484972215610521995672492440"
    },
    {
     "re": "1082.05962130462095890897626551510803094019615103579922701768",
     "im": "5.01728961387627641209976982050332496382430084924091497851476"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-2101.27947245319810515618810544747142724439777120974212602503",
     "im": "-10.7110131392856044869594725544749458837173255188528327976971"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1.40357245423407110666512703499681057537246738185962678013052",
     "im": "6.21861683681470015651212351616218059817743242916927823615820e-84"
    },
    {
     "re": "-616.663768374485615464453136950013225494262038264455267395782",
     "im": "-3.23270981939861141421481293163622268825065988380458391703641"
    },
    0,
    0,
    {
     "re": "1858.87866028069399730143600400358233188803287451327361322497",
     "im": "8.54339311330733272771730050055275064528143779133065486096071"
    },
    {
     "re": "-1241.15938679818101188235495285199950696278306245200876228728",
     "im": "-5.42030727642705150814791105029095616569586742530891830723434"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-2234.08715472406773603225002258387898190012149408304814266962",
     "im": "-9.75649291284699828696744823079082105459376730253192909349236"
    },
    0,
    {
     "re": "2234.08699774599059143177887811833600206272258821897561450448",
     "im": "9.75649291284699828696744823079082105459376730253192909349236"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1241.15944319221699523987715451018666781262366012165311916916",
     "im": "-5.42027384047055460387080457266156725255209294585107171860686"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-0.125451573809802248733959764602277725927444940194760118757854",
     "im": "1.52896272447916855605760441875775805656864161973758405399472e-81"
    },
    {
     "re": "2.66619282112616867836893728641635601120986521949366656126918e-82",
     "im": "-1.52986882124471455265498569846519036581709734053492582963895e-81"
    },
    0,
    0,
    0,
    {
     "re": "898.831028802114405033757886150958291548532051403265814758207",
     "im": "5.83469340125304047569541881880584815914290970998219046452130"
    },
    {
     "re": "750.604178928298139263992026931678113586220072954115576090197",
     "im": "4.03993928622393542410289506945239131382699716031915883171844"
    },
    {
     "re": "-0.000163561630749494383574914134978942033989559296710230740829301",
     "im": "0.000133783748893196592779819114754475949068122405179472528101970"
    },
    {
     "re": "0.638698520923231394317670669338710550273852676873639698863002",
     "im": "-0.124227981266849401455085562980224604369060349481810414075872"
    },
    0,
    0,
    0
   ],
   [
    {
     "re": "19952554.7286808043281469989673027182502017786408307559211030",
     "im": "56652.3975946305934193880953889617727453203271646143815667236"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-14951444.5492268720682271248460343284625954202792807352483435",
     "im": "-1.05391227695057940505935340919091170916545587943107838949389e-79"
    },
    {
     "re": "37367422.1181328877654823778261104404317153339097175579215097",
     "im": "2.64717820231958725723053226126481224492245424987510768054321e-79"
    },
    0,
    0,
    {
     "re": "11.8169777355111835203497795495502733857956005118454094325451",
     "im": "-5.28039487634407763185446221099708991309190351708890833816319e-82"
    },
    0,
    {
     "re": "-4.30979834357893753524738786761636768835786397456279663228840e-133",
     "im": "1.25501774386044803565340631218243491612025260498633285180219e-133"
    },
    {
     "re": "-16617752.9241353650466596403375250380367305770975176521044642",
     "im": "-48251.1363064549356930904148886284861215534969273216203659349"
    },
    0,
    0,
    {
     "re": "9971644.38668402135852218291652541319703059402601253110554169",
     "im": "29234.0738702273794525970960688544732920959081048146661652363"
    },
    {
     "re": "4.60625617200361095030434863732339123333877437958730834297999",
     "im": "0.186491598570160100219115106392124107667520212263821955976972"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1674.14006544900338943821570226235426864673513376061367678519",
     "im": "-1.19857429826656710213108914001980260845441512986788769660256e-83"
    },
    0,
    0,
    {
     "re": "-11.8865770970302821249827657881451376615737011719651149504200",
     "im": "-2.48959257438384458269896051921334273079348663701973112841514e-84"
    },
    {
     "re": "-0.767987439243038758127367805532491937987494280061105782956657",
     "im": "-2.65763123213282797880050840390235780123847813910258451904804e-85"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1.23009036017811037525360942947077905748581123220588183733511",
     "im": "-1.06635846527974646987583294421453050244433678069747506200941e-83"
    },
    0,
    0,
    0,
    {
     "re": "-1.00165387159603983197578968439862647885727476531186288837248",
     "im": "1.53183810698859013027133471039747746146731462542554250792526e-86"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1.31889852704877663597278778334649282204261542093366736782110",
     "im": "-0.746189067332681634842284715734971139714589908062343407582357"
    },
    {
     "re": "-251.484996232500596094374226312688908693387382297999271845988",
     "im": "-351.909248843862535836794413666589162242467937349256578820069"
    },
    0,
    0,
    {
     "re": "0.841143097862095987122597757072510521845999509964194328551902",
     "im": "1.77868342519374194564815988474953934864947960497377474347622e-85"
    }
   ],
   [
    {
     "re": "-3822383.23999095286143255849148085335501588341423255382431702",
     "im": "8521849.99248182813048230282425477579808065385984230740344472"
    },
    0,
    {
     "re": "-2179234.96296682054129297878944229877083750075812183396247571",
     "im": "14338498.9078980647912490651871240437806467077514851562543667"
    },
    {
     "re": "1464937.65077436217661410271352524621301169425953694936033631",
     "im": "7396040.97223172311258659487940993748575616184003744079742242"
    },
    {
     "re": "1893149.09682018967385973248159383524552817554607721267016219",
     "im": "12008256.4992647059352787978533149720881711698175350722568251"
    },
    0,
    0,
    0,
    0,
    {
     "re": "2179234.96296682054129297878944229877083750075812183396247571",
     "im": "-14338498.9078980647912490651871240437806467077514851562543667"
    },
    0,
    0,
    0,
    {
     "re": "-13811415.3060344847275701324081396256475345319129794382224457",
     "im": "-2.87374779206317832396345229077733109337328582710742745965166e-75"
    },
    {
     "re": "37937517.8530131428999868726755242345413741149031328855962932",
     "im": "-3.26016417039021516493839960681930313347272471464552076156760e-75"
    },
    0,
    0,
    {
     "re": "311.620887935803395878568972008962509700031103145152890088497",
     "im": "4.15702647107479373730524965571195676753780724756058970117223e-77"
    },
    0,
    0,
    {
     "re": "-2324668.18638795758033188988270317888433208995377572477371594",
     "im": "-6641447.07014336531728683688522407304020114364787658916499748"
    },
    0,
    0,
    {
     "re": "1121378.35845450189035601660463839712359337843295751630479012",
     "im": "5245676.81729789168138439884498254895637378017855355030022444"
    },
    {
     "re": "-1360.25777919920204051263018133358091548884202488270868462568",
     "im": "-6240.09650833548703226331173973072594449527122867823543893846"
    },
    0,
    0,
    0,
    {
     "re": "6041.40515710272271939276560539430844560455602831562368350912",
     "im": "-2.21957081572707338580053194535319910056710255627272761597534e-81"
    },
    0,
    {
     "re": "-7432.43616155794539048565972753104935600468674269455128592556",
     "im": "2.73191626968483940171261906608397371355106880268034163209329e-81"
    },
    0,
    {
     "re": "-2448.46114667919238245813449143606897575942910353879950911130",
     "im": "-11232.1739547875906522873476264851007230867908951421832519577"
    },
    0,
    {
     "re": "2448.46114667919238245813449143606897575942910353879950911130",
     "im": "11232.1739547875906522873476264851007230867908951421832519577"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-2367.91341637887424297896953761902136781890146686700217173229",
     "im": "5.22628773336917137955309513050043444885655231509513272463496e-79"
    },
    {
     "re": "-85.1883586997330434745301263821384188246799086768693726693949",
     "im": "6.16001073433489663362486089682552677820970196459712523772785e-79"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1360.25619259955132358785249524226054208857172418822194950628",
     "im": "-6240.09664154866147349297090360283373504821716396787958442094"
    },
    0,
    0,
    0,
    0,
    {
     "re": "381.077675283370094629327733780935591790300132573621151871139",
     "im": "2.19404778207026667516472390529261091022805523563077416458133e-81"
    },
    0,
    {
     "re": "381.849691286259368019909407036834364189622082671376294437991",
     "im": "2.20045480118774351450397925589982530710530454557257182830378e-81"
    },
    {
     "re": "-764.531678364230901666233979616604046538149574666822014364840",
     "im": "-4.40060437954137046965025846473441139252984219667661003744468e-81"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-5465537.27312243756107218853890769396026767158889025085738784",
     "im": "-803189.855888213857997684345473928112302650250591499113060866"
    },
    {
     "re": "-746004.835234864122830693448305578193901796775449621114953405",
     "im": "-5700958.20051273288952542196097022840476585682829940713978164"
    },
    {
     "re": "-0.00203576793784679078677399750699379247277126461565144613262728",
     "im": "-0.000533011755783362134440223995938222392770516213786915905550712"
    },
    {
     "re": "344966.238056053450377708167056815862702204838964974453958358",
     "im": "-1567341.81441674295697774826087971503352266409519566521878423"
    },
    0,
    0,
    {
     "re": "153.075039838136747532168927552715388691211870399351682449848",
     "im": "4.67530052106830474132050506327188627637169738447049745614981e-79"
    }
   ],
   [
    0,
    {
     "re": "478160196.710483100973675337336107909730535192880674279665680",
     "im": "-273046057.798131814252706470429119990576157300548156940645589"
    },
    {
     "re": "307995986.098717631392996419307805471643742657990994508918998",
     "im": "1520364.42736294520430136045128613254823032467378507480008421"
    },
    0,
    0,
    {
     "re": "-234682775.381014441846504857283988314718938289503466478284538",
     "im": "-1476648.20962181376314150152498758189675893499206963465705519"
    },
    {
     "re": "-306528716.861835753628434599310732718121354274266662932461915",
     "im": "-154514.145199043524660435900882621746975750747059074193879126"
    },
    {
     "re": "3452194.38801408544092012202685503994363476817816521037479605",
     "im": "-763771.202679290953945491630219018395958589119794599103182139"
    },
    {
     "re": "59589349.0671628708479803399636971737327962461229554614735589",
     "im": "651234.050706295704311662186217877381106393645385063601528896"
    },
    0,
    0,
    0,
    {
     "re": "-3286494893.25213923254555842958122908530002835509938413867637",
     "im": "8.42049065626212370328247630207261141401240231669656148959370e-52"
    },
    0,
    0,
    {
     "re": "-2954643154.23447497300866687434098337480252394114557808457459",
     "im": "7.53120662046604767857882364272028575995101104326422684409261e-52"
    },
    {
     "re": "108660.228599042390298804723491014229924783343502355039839001",
     "im": "-7.23962616252183830155993531249083390183464889431875442901560e-56"
    },
    0,
    0,
    0,
    0,
    {
     "re": "20419273.9900880201333468534505508086544411469944965443060253",
     "im": "-1990870.87723153487934504357133864594687255529841886169543975"
    },
    {
     "re": "133267341.047696240697209986842611604171469408528585990493317",
     "im": "-4586666.85465719975548908054865102163744505617157858753625741"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "275725.944865378367000749893002701371159367866930943889892333",
     "im": "1.95315256971877537161237952150855989408483891502709177481090e-79"
    },
    {
     "re": "220604.616148224108895135626878410018654856274355285166422626",
     "im": "1.56268797771641054930499142534125114239486843738381477250140e-79"
    },
    0,
    {
     "re": "-275725.944865378367000749893002701371159367866930943889892333",
     "im": "-1.95315256971877537161237952150855989416215624165327791482630e-79"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "552562.001676799168736920048467474695549985050066421808187898",
     "im": "-5.12891706207430847628416362203982158190080606382772397865654e-56"
    },
    0,
    0,
    {
     "re": "70325.1930287743450045788905795685419888957382217100072941269",
     "im": "-8.16307872192163347336248107383887304340239996404041100823335e-56"
    },
    {
     "re": "-270661.956397498489744783228038350720509846540797211498318116",
     "im": "1.10429637904302186971907360319109323295304967722775227677358e-55"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-984.327266086747596901172382718934005305449342247881929931340",
     "im": "-49.9358257075802882880990124066004567736078207609055016292561"
    },
    {
     "re": "1720.40272529570061725680049593855060870927867232448221057556",
     "im": "34.0241998831638665192497303871081684510685237533939526268032"
    },
    0,
    {
     "re": "-58487.8063055496721413185286370562662526004673326775160468302",
     "im": "-4.14479813714560385862004827177114273265965877490239288114712e-80"
    },
    {
     "re": "74170.4367415124788758412067986728022852364248696441602768935",
     "im": "5.18050505214266526065893293786836572887751088536003849444620e-80"
    },
    0,
    0,
    {
     "re": "58487.8063055496721413185286370562662526004673326775160468302",
     "im": "4.14479813714560385862004827177114273247614292384626442110466e-80"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-36136726.0797512031297251240918465010869369234571943267117967",
     "im": "2307287.21720806610390137237646254921114510179895518861071960"
    },
    {
     "re": "-27600.7922047638029764445924673950675841011471437775895460222",
     "im": "2.52328122757686449849489772648943910212276717878035464627809e-56"
    },
    0
   ],
   [
    0,
    {
     "re": "483632129.253308842586036193930781652124464273659806533542397",
     "im": "-273374614.962410742632565455204053791719673387668199351719232"
    },
    {
     "re": "302923966.627760408665462751782575037859711611375559770219150",
     "im": "1509233.42083866300489091331557576197669707071366365754256427"
    },
    0,
    0,
    {
     "re": "-236822729.003704919880431975409935479556909395030312542634624",
     "im": "-1489775.40926918888193695226992047283522118034211537870150106"
    },
    {
     "re": "-290753516.894731040939889283879081178681293675472664372785109",
     "im": "-103846.025599147043431857815717119102337474419169330970396538"
    },
    {
     "re": "-2251561.17574998672702549005349135890398749613532792665357467",
     "im": "-784823.081387388921138401528232309462198050229700323338102536"
    },
    {
     "re": "61904861.0292533455261290234909032081447772212634105713786522",
     "im": "661182.144598537545899344978043261878153782324835585795292161"
    },
    0,
    0,
    0,
    {
     "re": "-3294121808.53212449184311056855464381416450733731290252339729",
     "im": "7.56178672654089654467500220221137817242629763351421033774195e-50"
    },
    0,
    0,
    {
     "re": "-2961500546.01122553357121248385209185392560554331368994472382",
     "im": "6.76351052101816397279246341266588117327112390867454408222309e-50"
    },
    {
     "re": "107271.729270429676442078788569419176009317726568736546886939",
     "im": "-6.56340593175071613964148397441189636958917197353788388055684e-54"
    },
    0,
    0,
    0,
    0,
    {
     "re": "3120004.39460695356645294931320315317757451194355784715208951",
     "im": "-2054104.62298718456899565432267550671988035654682138433328542"
    },
    {
     "re": "87983656.8433222235832245986296074252708491731721047178375218",
     "im": "-4749752.11946421370422510560801331884433757986518287407458075"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "276746.407797476474666211362497486579420255677596634113952471",
     "im": "1.48960486803692085250852204530264820157677411960401350976597e-79"
    },
    {
     "re": "221421.021127516024232714261231789413415859054823608926675821",
     "im": "1.19181050551054938255853265363543371333700966107300639908340e-79"
    },
    0,
    {
     "re": "-276746.407797476474666211362497486579420255677596634113952471",
     "im": "-1.48960486803692085250852204530264819943103439911366719944135e-79"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "553270.530838608022756939085156725661276891022561288680512096",
     "im": "-4.57849532884233518386594989016063256292322736103555075725515e-54"
    },
    0,
    0,
    {
     "re": "70371.4870560198980163028995721504389419288473428245362644926",
     "im": "-7.51575465764413471288680877535774636419909147806599700974467e-54"
    },
    {
     "re": "-270680.900413035673644561222078426613984357892224898427030784",
     "im": "9.94834579281107054803111863014640480582172152041716724373629e-54"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "953.549621383793433352210892431027591912160259921475884404332",
     "im": "-43.1918446296820660453932841115182828436890659579088450926044"
    },
    {
     "re": "-1745.24233839734687146950856023768442148067579731152965419629",
     "im": "21.8814741436545742235154380400698727993629848238532031785310"
    },
    0,
    {
     "re": "-59480.3348414049792862844084881797426437090231625431599241434",
     "im": "-3.16743123890625215730579885998900134217214305838571641034223e-80"
    },
    {
     "re": "73249.1198797891741398700374058230741335881357807973319249416",
     "im": "3.95895310494064659053223548120475882336549968752265530433317e-80"
    },
    0,
    0,
    {
     "re": "59480.3348414049792862844084881797426437090231625431599241434",
     "im": "3.16743123890625215730579885998900134453491214080174538524574e-80"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-15306277.2776416383616914395234613932000460296972057321928369",
     "im": "2383077.09784063780637344584754641546618209316187753022423566"
    },
    {
     "re": "-27599.5852082564812883682181071353901573322803017963549631781",
     "im": "2.24437895188818611443524137115031790706044418702540579826623e-54"
    },
    0
   ],
   [
    {
     "re": "10660825.6958146600497983045774017717177858692977519656541872",
     "im": "-6200192.25698110565162368320286096163841566183616513551337472"
    },
    0,
    {
     "re": "6111134.85144533075259221312414301182908718138540258570252884",
     "im": "-39874919.0490642965676836808032332296488983236944914867224020"
    },
    {
     "re": "-4089212.61987913635525217005510902002840856983633444137713445",
     "im": "-20632182.0921398092469213892235003268154919754463497398212750"
    },
    {
     "re": "-5291108.65322068009578064709611958703492700115587529645188668",
     "im": "-33441890.5219907524065304538171288333660346150656797845509993"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-6111134.85144533075259221312414301182908718138540258570252884",
     "im": "39874919.0490642965676836808032332296488983236944914867224020"
    },
    0,
    0,
    0,
    {
     "re": "5173985.64591012971654457156474285691947560021419359135985356",
     "im": "3.80696995588484530257044458453880016653974366509317845837617e-75"
    },
    {
     "re": "-22472509.3915436884790050486326361919073277924319513246296356",
     "im": "1.17614157629737827493320192010066451514867965955430222305721e-76"
    },
    0,
    0,
    {
     "re": "-5053.97449700320183577486283873634703039229396975434600635055",
     "im": "-7.03082782053602799618506841965054487715540558296280205872716e-76"
    },
    0,
    0,
    {
     "re": "6488667.28135235198255698597619075582705021005234482159203171",
     "im": "18451597.8337340048939851342040344238530857780931734968536874"
    },
    0,
    0,
    {
     "re": "-3123280.21260960596234598858434970523631393589466299261807558",
     "im": "-14573777.1593593178963485112425552790828657988572796832818140"
    },
    {
     "re": "461.878804968327465005201307382936501944865747192968849672899",
     "im": "17324.0892326088507390031399411548174400443662358423297141869"
    },
    0,
    0,
    0,
    {
     "re": "-2262.35150804149457894286451369977472805687551532456349807765",
     "im": "3.10019865223089406627359806487337292100131337012347656413784e-81"
    },
    0,
    {
     "re": "2782.74790214344781906727740743161310896117245027913517901613",
     "im": "-3.81636051373225093088477471434241478551828819522003551769802e-81"
    },
    0,
    {
     "re": "831.381953250278576592420800468791091220745950634380401055638",
     "im": "31183.3614216357455004530453936169114275029951283143305999434"
    },
    0,
    {
     "re": "-831.381953250278576592420800468791091220745950634380401055638",
     "im": "-31183.3614216357455004530453936169114275029951283143305999434"
    },
    0,
    0,
    0,
    0,
    {
     "re": "6613.95866726305395135255844821549164843172461858405957643994",
     "im": "6.57533927009665443449974867086742336114974343951377304035111e-79"
    },
    {
     "re": "237.142857985297098651920023674354039086367929491432191315277",
     "im": "-8.91085625165637313742696426139166579495720133287563953468757e-79"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "461.878862916821431440233778038217272900414417019100222808688",
     "im": "17324.0896786865252780294696631205063486127750712857392221908"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-1068.23554457434102225276249556307323207235222023555733353607",
     "im": "-4.04248196218052457120695198582409872190178584843341772894260e-81"
    },
    0,
    {
     "re": "-1066.60992978684794738466388505580821873132221469007168387427",
     "im": "-4.05377139061067835127630107465606848991845128747677457023085e-81"
    },
    {
     "re": "2136.53443523800892669283428582432193847011387752385267547514",
     "im": "8.10711668997504411684612303568835695268445086017523338092151e-81"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "15276019.3239955487618134754718450926265684171028837141456785",
     "im": "2310849.10077283104584973508710085158146760735422915544748956"
    },
    {
     "re": "2086811.26130087714085810386261503723865034345195354045449872",
     "im": "15899584.6047714312776956359349311603462945950601894875801516"
    },
    {
     "re": "0.000501425379331417709565437922086118097061117079525044749135367",
     "im": "0.00178484331988276016572169204081335870239998592884381031824148"
    },
    {
     "re": "-966300.668822756175351942135401493312720931014535998632908418",
     "im": "4354456.49743822571850336326173873734009773768683710758072744"
    },
    0,
    0,
    {
     "re": "-427.519769547917378942728956726260503425907593575464409163300",
     "im": "-5.04994794047993233523292168499046293683575092737115346408292e-79"
    }
   ],
   [
    {
     "re": "-55412946.9493847844833803001072369663216193215979739021086013",
     "im": "16605.7745826273793816458730331015944264284530008560242281989"
    },
    0,
    {
     "re": "-31309053.0668587269453712242156975978977217714451071542992543",
     "im": "-36.3076055175787384143642826615851908685142722071932639393890"
    },
    {
     "re": "21574012.1059546641291016134385777874543763980765471140741196",
     "im": "-79.4474545379106082973864809740663204974891133168915970454477"
    },
    {
     "re": "28039362.7506587155733723897812159390044945643734533570699169",
     "im": "-75.2783137279324330267996354875164522130720922554066041298479"
    },
    0,
    0,
    0,
    0,
    {
     "re": "31309053.0668587269453712242156975978977217714451071542992543",
     "im": "36.3076055175787384143642826615851908685142722071932639393890"
    },
    0,
    0,
    0,
    {
     "re": "-26689.6756654840447854988667218966713858800542990368506513111",
     "im": "1.03566078526201665366797751514219654351951090983168308905744e-73"
    },
    {
     "re": "49709901.9478716313308292536752059978672251505400212721473363",
     "im": "-4.80425349869873312620590506737509004494094683213454567926982e-73"
    },
    0,
    0,
    {
     "re": "26796.7117822500152296516235105934532180302890550878551696027",
     "im": "-9.40102166148040044860676781626823215825491455345849085885693e-74"
    },
    0,
    0,
    {
     "re": "-34153940.0107833491793884674904702801299547438402046924803930",
     "im": "-24.2274537145650967796061492914424937138371010448695948800546"
    },
    0,
    0,
    {
     "re": "16528528.6796468631340723143203336234931222212142055836430878",
     "im": "14.7491241982454216993898316090997363091223694921986671726840"
    },
    {
     "re": "-1.31061145585063086756377573692554914849842078181460621464743",
     "im": "-0.00306936049415701252857999151188439615488093074503597749756546"
    },
    0,
    0,
    0,
    {
     "re": "13.0760370808531359596945049349845996673050227400760636750464",
     "im": "1.95284131962797486480650853038685012210241193823349096927431e-81"
    },
    0,
    {
     "re": "-9.94682876716569487368404417532910876996523487357479772298552",
     "im": "-2.40198039380201811836401330040521976760327872232095871308763e-81"
    },
    0,
    {
     "re": "-9.99649915230891480649097328434264108785804864363037514311179",
     "im": "-0.00559949430005298147380145483254911942575337497676279922094051"
    },
    0,
    {
     "re": "9.99649915230891480649097328434264108785804864363037514311179",
     "im": "0.00559949430005298147380145483254911942575337497676279922094051"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-34547.7384335540527231856796268526671127305924955741883369730",
     "im": "1.72156984886385593351984448791008174408164703540155714153569e-76"
    },
    {
     "re": "-1244.45906550482399351770242866143520300525128934880864959982",
     "im": "-3.29468052241770063231941130374567918144767797068550744244951e-77"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-5.55361064017161933693942960241257838214336035757243063506210",
     "im": "-0.00311083016669610081877858601808284412541854165375711067830028"
    },
    0,
    0,
    0,
    0,
    {
     "re": "5556.78892598825832344087190692966899280609394625135254439322",
     "im": "1.03240350194630765380168450661418483508702381578051659883675e-81"
    },
    0,
    {
     "re": "5570.10088291365276570015814222757321313747932013372466723575",
     "im": "1.03385696287351541107976647104929027775799968282379639031355e-81"
    },
    {
     "re": "-11140.1995283917053002575924287863660458437955870613919496599",
     "im": "-2.06798317594460024286984692652682381862752884676224984074756e-81"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-79641800.4301788182319884942028445797942217618792306334300255",
     "im": "75.2680847609039385538677710726497186760039798895930704987066"
    },
    {
     "re": "-11073872.2402998859277444757881394309602153467384913569336443",
     "im": "57.4918834660377573319062455739393484460773561203634416515088"
    },
    {
     "re": "1.65599953178552202750541142871054398371987760105260864773094",
     "im": "-0.000165928205408633843791868748263743442163673741729856163556919"
    },
    {
     "re": "4971514.20702777980628440949894500056068965838397249747103410",
     "im": "-0.260330983094795088144446305479679120584707203597676978387418"
    },
    0,
    0,
    {
     "re": "2233.53147714303445850359671474388244398036434333742062536292",
     "im": "-4.06109421988982465907798289187030465024211345762288970483224e-79"
    }
   ],
   [
    0,
    {
     "re": "-5357985277.67544568740104799755757497554465178345287736061018",
     "im": "1370803560150.52466011780782763396615339009335280323818225648"
    },
    {
     "re": "24953774.0427810017882543402602895370323020143193242274276473",
     "im": "-7599924841.06354053675473855694706694895928545133350242376766"
    },
    0,
    0,
    {
     "re": "-26512586.3886365495517337832622803854462924340218505761655463",
     "im": "7442190530.41550069435654151580743015472812711041959614576657"
    },
    {
     "re": "689111.431080367939650112799094699416012110927106165909339531",
     "im": "646562609.281824974404147612077942963968580078750343563997464"
    },
    {
     "re": "-14667117.8647957951054029554668529583359936328893873802507241",
     "im": "3885573465.66512525802455901147276249179522608798867786088638"
    },
    {
     "re": "13142960.9892498271465422700406584607688934711308544274153389",
     "im": "-3292730527.08527521234302694927767577285816371573443397639661"
    },
    0,
    0,
    0,
    {
     "re": "54178741.2377738867657983687325270445550020338435952497443866",
     "im": "-5.07316776446928120610664156106515785360507761060605186994873e-50"
    },
    0,
    0,
    {
     "re": "48707235.8187085785520888277064145929347646292750997807001935",
     "im": "-4.52982272981141750791092383800551650449741699907586037146545e-50"
    },
    {
     "re": "-2036.16754527183634441687576579534656923583957029417494673484",
     "im": "4.39428012027300190716677044129279558323086849103678885464418e-54"
    },
    0,
    {
     "re": "-2180.56357687369167498387648352695328358179030854668743853828",
     "im": "-1.09787789800850116459310389457476181664660421755810799557130e-85"
    },
    0,
    0,
    {
     "re": "-38384283.3438162319035986971449936749723375927940866387714082",
     "im": "10149504385.2829827922723464836795270461907616187972287944845"
    },
    {
     "re": "-90609665.4758820549109927889311359493845467921728520701874401",
     "im": "23427197587.2761074667037194434794151212033681869599398161491"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-5277.30642309882752202174637783155392404911835969079439551703",
     "im": "3.80901168288313623005523924513699546772111603945668101439237e-79"
    },
    {
     "re": "-4222.96889147391862895149257569072694088445832731898161148618",
     "im": "3.04753359214123532842263335520784681784249283160392841852354e-79"
    },
    0,
    {
     "re": "5277.30642309882752202174637783155392404911835969079439551703",
     "im": "-3.80901168288313623005523930483045392265906326357144263859809e-79"
    },
    {
     "re": "1.30531050621423731114123983244789593730569549301446867371879",
     "im": "6.57202371904935100674336902772696977308511777789963904521126e-89"
    },
    {
     "re": "-1166.50556608475643537187338156336700410277575369215852684206",
     "im": "8.22883483249090119437017647541679179999549522147276696786376e-85"
    },
    0,
    {
     "re": "-1.30531050621423731114123983244789593730569549301446867371879",
     "im": "-6.57202371904935100674336902772696977308511777789963904521126e-89"
    },
    0,
    {
     "re": "3501.85204250437538613367138338040657824112255025732831487124",
     "im": "1.73333670165464235869261904429521026293921947498264010067920e-85"
    },
    {
     "re": "-1840.27877176182380527336175295459919978193619811938842000137",
     "im": "3.06743377511019776458080201700368600407154221745239563885986e-54"
    },
    0,
    0,
    {
     "re": "92.7799661209998582596678676986149000694441332097457165644723",
     "im": "5.02418316318406701664589316545978826091107902285590953960869e-54"
    },
    {
     "re": "196.541068818245023230688922942850057220360611781685473922426",
     "im": "-6.66692762643965832532635214677050621223150451526504996914665e-54"
    },
    0,
    0,
    {
     "re": "-16.9542538867803675335250841417490946522916206667034710129452",
     "im": "-8.53618799145844964530590235734771594106389798173656456716415e-88"
    },
    0,
    {
     "re": "11.7384582094317744647451611628647993374975889786562760704166",
     "im": "5.91012065023504165824491100395465255885301739856415706743917e-88"
    },
    {
     "re": "-255.795245633382682918680327715299892562442703696126146891385",
     "im": "233412.511474827102847669126619902596556901842286560158143152"
    },
    {
     "re": "153.306970586940040340136006200692722501155272127376071314998",
     "im": "-139869.025592614986909758290949362719620568676304828676786101"
    },
    0,
    {
     "re": "192.142301172068319646385619914100018354210715912607316247093",
     "im": "-8.14523170045584068445378682559163902702032538898970266490368e-80"
    },
    {
     "re": "-239.566963564920637351791187174238199414698451573745863019923",
     "im": "1.01805797216797824172222401560385493064959641874278935339345e-79"
    },
    0,
    0,
    {
     "re": "-192.142301172068319646385619914100018354210715912607316247093",
     "im": "8.14523170045584068445378687443109160245656538622358980391074e-80"
    },
    0,
    0,
    {
     "re": "-1065.80850755745891275510006666654969305057567555298596336559",
     "im": "2.01188894853704236693201604886837462511648442594361025058708e-85"
    },
    {
     "re": "-1.17618299330642748006376907076492492800134920466755388505804",
     "im": "-5.92188792869764590881385397032662796538899549498452168111139e-89"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "44798477.5637079073850163148442673871340733616542047508264927",
     "im": "-11768972731.7177698477340988017118176833764839273871102495014"
    },
    {
     "re": "43.2384461028817918119416419970710535134027782542675261390249",
     "im": "-1.50129762466855862358438762574909589579020809383431927981512e-54"
    },
    0
   ]
  ],
  [
   [
    {
     "re": "5.74656439686020207575457459410967823312070482506404816888584",
     "im": "0.0127073462209720954645035618015872123526904512812224696233658"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-5.45374766803685852617920301419632362129583415971844819916731",
     "im": "-0.0144727223438328490747411970273581867523448283086536017872453"
    },
    0,
    0,
    {
     "re": "2.87238154698411254618126681021457568470887709921952074804669",
     "im": "0.00655156377631288791042864056102299390987495449336572291647133"
    },
    {
     "re": "-0.000359880306100429739965103450566985678291469132905816690525300",
     "im": "0.000731458266171194397053656762229057506339778742063247087751104"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-0.890435966642121191182670452469281920229690293926280245571423",
     "im": "-0.00292669473157708813897690251144194519316313521234971894481719"
    },
    {
     "re": "0.000511550723035519022805180890299473192912166144988266411913206",
     "im": "-0.0000748789081800733318437129169393091362138396390561604695148944"
    },
    0,
    0,
    0
   ],
   [
    0,
    {
     "re": "-0.00448623142120835354129397810036344464947261990927665004804599",
     "im": "1.21292987296112810486143823717774413629309632268106778741792"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-0.00392395556907855881450465935746378011141436762695402018584121",
     "im": "1.06090891954602164294207686970857408349672971720907765676727"
    },
    {
     "re": "-0.0422305868481434361340346464181521450143800093529063957947995",
     "im": "11.4177659446279317038398240186845937790209685391041545943508"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "0.00931225002848339844081760516874974249114102978206853691928988",
     "im": "-2.51772705942760430279965376589376089958737053523469273450216"
    },
    0,
    0
   ],
   [
    {
     "re": "-0.810674619879719197642597231742865977721407941351448064667343",
     "im": "-0.00235148136340266433693786410464411245842657667224259257387969"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "2.91652697054350983459370380129172036725693209845797578217404",
     "im": "0.0103118626092631748877553151569540197190437961443596044188018"
    },
    0,
    0,
    {
     "re": "-0.404829933351580601270148531928815250980860707321578492272897",
     "im": "-0.00120026082913673226399356208657709917129787737363984241267263"
    },
    {
     "re": "-0.444706071656972053513521388875616431997578766206111284585029",
     "im": "-0.00166516901245517632499619122086239502599611412491840844089270"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1.80411687315008985072512435537547482247141459899377271329396",
     "im": "0.00666263763953059350215289229360774563511166366087539338830420"
    },
    {
     "re": "-0.00125617357563197606066391641060391362751830715074634877271336",
     "im": "0.00000537982757395906063566203730717497335927223482470498959894636"
    },
    0,
    0,
    0
   ],
   [
    {
     "re": "-1.98948977177597198655190462210628889364671608871988810441686",
     "im": "-0.00502804395026026527864951495552222883185935837150212969999574"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "4.30367052961835953757651734161499609215701751571243179228967",
     "im": "0.0143144808748897309502387039942029321999889259702771053062606"
    },
    0,
    0,
    {
     "re": "-0.994005215080049278837904625335150098236382751840435944065763",
     "im": "-0.00257871164083749028019812745259104792581166601285089576109509"
    },
    {
     "re": "-0.500226853056699729626468105588087176182596461519455354528684",
     "im": "-0.00201046356391917231506827576638814268668433690467006832495762"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "2.19658822603924880541251560963539953532340835397917184850035",
     "im": "0.00804422260664262171598017305120407856321870947080038986399545"
    },
    {
     "re": "-0.00150911103315513288502287737886055405462912669677494232153626",
     "im": "0.0000200921013044676929358159638966923080692761965008232013328573"
    },
    0,
    0,
    0
   ],
   [
    {
     "re": "-15.9877024332363089021254427808341327478567154820916499368571",
     "im": "-0.0447679718705902849480980674888346017010520743789229427637384"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "13.3180350827336964611054183796427441619397332391008906755736",
     "im": "0.0381303309258917880695159148413281378068152746423685743708759"
    },
    0,
    0,
    {
     "re": "-7.99019244320627529017318934988342845070480350306651719633217",
     "im": "-0.0231015328878958320892221416784497149945144520710471897913507"
    },
    {
     "re": "-0.00117968693870291420151694303440767093918887859776686794518486",
     "im": "-0.000000338678829975704541944309316449311204642639817041395059841379"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-0.000000913051423186064185010427787111957817596275249177993105651644",
     "im": "0.00000135511428775705284488694055089364085827748154774667229102249"
    },
    {
     "re": "0.000198338045048915914227786552382759735087285761701746790460499",
     "im": "0.000278074781307729007875057302492699787804449855975590121332082"
    },
    0,
    0,
    0
   ],
   [
    0,
    {
     "re": "-615.364183954356521413402324876196510737720805953853289869100",
     "im": "-0.101210439860413658815370353744619252056069127683711124794547"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "362.638559762533425196053774947178416427962335551712464012814",
     "im": "9.05526607833276182704521035282187917373912076534854538751473e-87"
    },
    0,
    0,
    {
     "re": "-18.5007414707039492408010017396980637102390005633211944022551",
     "im": "-0.0885253639082646330247221115739934318205979715411030726862416"
    },
    {
     "re": "-179.654576546500532743589803226695939693425041667377565730246",
     "im": "-0.952732008040895971925835887621269979436314485508675473549050"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-2.54589403905926450843721179480553562713195701578212528366738",
     "im": "-6.46018202729533087744057513618279039864839396561490698895054e-89"
    },
    0,
    {
     "re": "1.91017150702564415633251533747868250034611828727960294211201",
     "im": "4.81732427869937122677646779382593671191722784981619755711721e-89"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "41.1591674463521077446363456362716623997198659835361842159194",
     "im": "0.210086558847001152218082279776935322039801281861424320759829"
    },
    0,
    0
   ],
   [
    0,
    {
     "re": "182.329548658142074474277020730443026239283263199124527183431",
     "im": "0.187255222982073140843819948276759417898474912060294721957962"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-107.448463187941693712028693909426761150848261792213184908906",
     "im": "-2.02954685275422365907216298797120161765659174287101830708377e-81"
    },
    0,
    0,
    {
     "re": "5.48119245427563679047714354075770307260498381303894308079073",
     "im": "0.163785838507109835750032748336567731603218848579891340026084"
    },
    {
     "re": "53.2255105925272011654940990375467281559182718737299561160307",
     "im": "1.76270397454951953790550029087511611075070185247053641206018"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "0.754338981809849094110857947766828831598638746341199733860905",
     "im": "1.34498834505105167330647838521434126596657781970999616732686e-83"
    },
    0,
    {
     "re": "-0.565976748279886712340845196710909974508413219892630571574420",
     "im": "-1.07458730645355693389638970065828699899529064554452489758055e-83"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-12.1941015760959349631324097191678332899645222740307594433172",
     "im": "-0.388693157313493421841555445222396093950911061740840479689149"
    },
    0,
    0
   ],
   [
    0,
    {
     "re": "45.5687721845866685547910658481440436008963604979923992201715",
     "im": "0.0973238713787647795035239118463540116347298716010536989907182"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-26.8542024902579991978915766065807154276937534141891044315534",
     "im": "-4.06323663796943685731670909731692671370258810534803053257332e-81"
    },
    0,
    0,
    {
     "re": "1.36973098766609125859367331321235656813705990046267344266123",
     "im": "0.0851259133212809637035566345874887341239811144618020568540567"
    },
    {
     "re": "13.3006986348818959462429835062821734641751408286613692066960",
     "im": "0.916146274404952272530444581173812159531592488794955855586264"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "0.188529190300137078393352185233332919813541756840945430996022",
     "im": "2.67532201230027794130969427351363068484126882541535707390111e-83"
    },
    0,
    {
     "re": "-0.141452504318289180862043703008798258692591767676499316255449",
     "im": "-2.13703502878889846852127133634778269393279986534694895667519e-83"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-3.04723943326423982466810546280343573634258227884552062528076",
     "im": "-0.202019053171114941259039914248116596950889769977445691506267"
    },
    0,
    0
   ],
   [
    0,
    {
     "re": "299588.014782876165211211801823292327040777877101178909453606",
     "im": "1012492.64618838565971350509880955070504356510356467275564097"
    },
    {
     "re": "1135.22642599968281511520837094793927104676037756119982354038",
     "im": "1080.22660726501565316515141902221067792792918505410851769527"
    },
    0,
    0,
    {
     "re": "-1593.04097706227655447460930900806608546561365269988671884143",
     "im": "-2993.82277381302418620362970129899090701303892913983774693498"
    },
    {
     "re": "-268.929333382811960236837136406420457795937729973740114762252",
     "im": "-2548.03142524139502491075153007702048443794234637090787698632"
    },
    {
     "re": "-343.649484201930917805249616305683909054831561733096017529944",
     "im": "860.050230759542028317386711954342083441337237728336796718899"
    },
    {
     "re": "348.798435518348928060552932776000523263161326726290289140972",
     "im": "1191.14815794166106095986368301495481260875612725048635611406"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1260.80384957117707733894474839183469442907152319144109456378",
     "im": "1650.42978546580568653127592670314589353789359277325588860544"
    },
    {
     "re": "-2908.23570533347624080830938256478820611429284264269343961615",
     "im": "3920.38518631887950543474236919663913465687127846956602428559"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-0.0907867985179543658518516123988318160786772609434647781867477",
     "im": "-2.33410909703520942386339884153823778710695305515142128151176"
    },
    {
     "re": "0.0545028295388835482838788550846083610615390397707601026035983",
     "im": "1.40047376488312621144073734979774792437095700676565791654759"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1461.70195785488915865562202686043108977095732139120548640674",
     "im": "-1929.45340154767432284007105934748558793697785335396421060692"
    },
    0,
    0
   ],
   [
    {
     "re": "18587.6957066728397622134162179914867454704236116812588425333",
     "im": "-337.732115995780434262769100061275403889135542838775529063741"
    },
    0,
    {
     "re": "16657.9241375426074268755121415263759009459004811880412753667",
     "im": "58.8212894440812060848109802565046031114618429450181575676307"
    },
    {
     "re": "288.233580807414705676101348188054412434897669485903664321597",
     "im": "-1.28122651345645455566579296001744190883801739407227412790213"
    },
    {
     "re": "14534.7447452376925187142827348547808830615411753794483334278",
     "im": "49.8202588562885891959342773193033289623962276370475659932126"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-16657.9241375426074268755121415263759009459004811880412753667",
     "im": "-58.8212894440812060848109802565046031114618429450181575676307"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-3339.92694887398336135769522165220351190931726586228775350513",
     "im": "-12.2017963004521965155505903901075964483862595573168478861723"
    },
    0,
    0,
    {
     "re": "10050.6503837858063074985480472205592616685146635628965869329",
     "im": "37.0547447606067572060580247044846806572475719877025797723962"
    },
    {
     "re": "-6707.52610799014832672164761609790776765437460719079677035300",
     "im": "-24.8093647045363948966946029147017422868992574822420864890374"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-12073.5474144328957455331366217933016659529926040466974590256",
     "im": "-44.6568738674076031315549842540994194295800389650862962912677"
    },
    0,
    {
     "re": "12073.5474144328957455331366217933016659529926040466974590256",
     "im": "44.6568738674076031315549842540994194295800389650862962912677"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-6707.52634135160874751840923432961203664055144669260969945868",
     "im": "-24.8093743707820017397527690300552330164333549806034979395932"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1811.08710990802842258162082124507900148672336577904104089178",
     "im": "-4.28422165252838297054354576775444897828425292212308095670033"
    },
    {
     "re": "-1499.35879858801197013665216167902761024915321211258543040065",
     "im": "-3.29763322367816777617920953921278348666876308672257681194208"
    },
    {
     "re": "-0.000118003872370955046419507086726074204071491448068073986126188",
     "im": "-0.0000386763693843560636306538117676920740949296326269948156762668"
    },
    {
     "re": "2.92251280147715888765886782182161630716958806933009483554162",
     "im": "0.0469617652294596344453715867241468367392214193832055185722592"
    },
    0,
    0,
    0
   ],
   [
    {
     "re": "-33070.8007991770432550548673462539640564652420027680428795639",
     "im": "-514.947987469418840736026281634810722029186055843067126050490"
    },
    0,
    {
     "re": "-25106.8996816152040301899510063457870352794141722047242824078",
     "im": "-95.5579921259080349798593776662557945723024608691981896097521"
    },
    {
     "re": "2441.15901515756969268873286424865639344428181858043794828715",
     "im": "6.76177572663592889058470094046499875816215135411829680964330"
    },
    {
     "re": "-20083.6218400061624484451382449309211785313847572739030583901",
     "im": "-78.0874663792955646190341663350414631351399985686158753059170"
    },
    0,
    0,
    0,
    0,
    {
     "re": "25106.8996816152040301899510063457870352794141722047242824078",
     "im": "95.5579921259080349798593776662557945723024608691981896097521"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "5510.73823229338593967928629263989919100130679350243161093682",
     "im": "20.5336071390508185034616085772972109291383962907443566454798"
    },
    0,
    0,
    {
     "re": "-16585.0453703666349790296241167757927019835296641725709274946",
     "im": "-61.4615049066805040188381212183541813965186199759136206606324"
    },
    {
     "re": "11068.3823018145950696054090653940671694254734727615821754328",
     "im": "40.9386613852446958503126174559163588277586363694071044239427"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "19923.0889438947821418549105670931971739907847606289900805997",
     "im": "73.6882590741986754513055074742033397233670144615089253639606"
    },
    0,
    {
     "re": "-19923.0889438947821418549105670931971739907847606289900805997",
     "im": "-73.6882590741986754513055074742033397233670144615089253639606"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "11068.3827466082123010305058706073317633282137559049944892221",
     "im": "40.9379217078881530285030597078907442907594524786160696466448"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-4.93217687268884714378220940518970356611875383943081617212921",
     "im": "2.31383373265591878038454890806913093094234606427546152651292"
    },
    {
     "re": "-19.8611668463637754678416444871905323361917887758548154486079",
     "im": "2.09789685930991916220649651430397622438720953305234587832015"
    },
    {
     "re": "-0.889331559063051264236913408231539410406547711698874141928791",
     "im": "-0.00295958077525380012409898728691033414222287472023678847735581"
    },
    {
     "re": "-4.82189585894579791870853264094962242105386386051206341651642",
     "im": "0.0170294431145229781327743042310887924757515815240345767990462"
    },
    0,
    0,
    0
   ],
   [
    0,
    {
     "re": "-9700.24235226921731622913613117554929483463245095948491704577",
     "im": "-210887.079454282207558295736712885698313246313070408110891347"
    },
    {
     "re": "17.0156424064787230690585559745052976407880203036042990960364",
     "im": "-14852.0429231539626185742783726816810325114914356409548287718"
    },
    0,
    0,
    {
     "re": "-17.0112044482376499070217046123550001493349097238060155112495",
     "im": "19226.0034801190570920521002156443527329372972478436441617274"
    },
    {
     "re": "-17.3173106239366782779204456469205439889872132670692685487816",
     "im": "7203.70404505966632348955528639829562728261585639184444783590"
    },
    {
     "re": "-4.22655664522608020735934213270956676472243730940915163389995",
     "im": "4177.60655574218184255268470342902225384951888851791067140550"
    },
    {
     "re": "18.3313638736995192489813735545185670688661122375743885588616",
     "im": "-8183.67065004484810203293130854508624928195733522228550374154"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-3.89539447929966422818805526566901307534312986456151433648219",
     "im": "12354.1852870764334173687623828764499709098740784660183794985"
    },
    {
     "re": "-7.91326423817627303446375000539441858860526603000834734705386",
     "im": "28248.1847291206340896526696356748647042438817860413982297748"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-0.0188152107893524294415741629778787117845577563648097993433510",
     "im": "6.01588629962010662560768590623183072736029675733783313564074"
    },
    {
     "re": "0.0112870488471898733829790277659884885225475245789054563241673",
     "im": "-3.60927208566540549871436735885634076472690914970627315312090"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "4.36389365897396936831031275159830874022898914440805243443672",
     "im": "-14287.5210958881721408611472035013558371823904465826732854583"
    },
    0,
    0
   ],
   [
    0,
    {
     "re": "-463528457.039494698127278913643239447573673373143429325319433",
     "im": "-988218.380092896981616738515591509049110996068939348684597944"
    },
    {
     "re": "-1754409.62507833458761691776520959957365560202095818503193756",
     "im": "4106.02629484612500589349401125793684645184078286585975951751"
    },
    0,
    0,
    {
     "re": "2463698.99406467897947592605276480631589705435087799848207729",
     "im": "-3640.81488127996263990373234493193632164918636418489188281256"
    },
    {
     "re": "428079.258715408059493556884760121173612632728217785418703820",
     "im": "132.733108011616586346645765788856281698584495852655769960681"
    },
    {
     "re": "525329.225549650341101216455534127214232133776267528900564310",
     "im": "-2376.46291298852864063711194892105964895879547424550593526402"
    },
    {
     "re": "-542238.343787613011525473332888978353350534290186611244455986",
     "im": "1637.04568883773445526372269671199909889004705844255091889820"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1931895.96410720805139834329354374508450697442167585739723706",
     "im": "-6095.32451934601742386437878662897140287185975559321000315527"
    },
    {
     "re": "4454007.20092832530507941563639233082137010159626651607487951",
     "im": "-14130.8614766061237220679969518615962110583454468665879697444"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "151.919722667803554772667975937048752270397745005620547427141",
     "im": "0.327277360780916478351516796307820347705034640214133305750944"
    },
    {
     "re": "-91.1983688536811664647753042133372467123541104806075834021719",
     "im": "-0.196466753101717453848729497774896706659776253049979575284828"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-2239410.72141819256833619663448523205895110911121918982911676",
     "im": "7076.68666734997672142702455381781877383743541904278777702033"
    },
    0,
    0
   ],
   [
    0,
    {
     "re": "-314537.849511507855395691807877097894703029638392719780236444",
     "im": "36.8864222279278872508879086222972691619179642401219312085477"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "7263775.81637655300284518168487974029881217420730887691782246",
     "im": "-4.54083256609088178052316675465120308072669487919544698811312e-52"
    },
    0,
    0,
    {
     "re": "6531018.48198104458691289567802565872350666857711533781505930",
     "im": "-4.08214974898812444582361366788909539743857909172361379342331e-52"
    },
    {
     "re": "-119.705787258044689577156111262015024707978451339005854095375",
     "im": "3.90041332682124204766242014757157128423754795405868945635726e-56"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-11164.3003698390089002895075361685503344188592973365089269812",
     "im": "34.4069231031606065892763101353760057075337373069370938467659"
    },
    {
     "re": "-131582.711543049785534880138152070641654218881637648497438330",
     "im": "355.170304850824365402571374655698724313037213077653605769881"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1620.39715521836772335995895209184949189705690342867651467884",
     "im": "2.72885242864226267833175517234418066617814728621107567057320e-56"
    },
    0,
    0,
    {
     "re": "-208.478855330897347396488276175631036181177489522181492151224",
     "im": "4.46459147684851212559233768881765063519153826863307408691011e-56"
    },
    {
     "re": "1083.45744505529310038176389148607249038439670769756138699600",
     "im": "-5.90705290497754047336810236891785779272284556294192786069206e-56"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "28865.9852092381902056636644690530316927655506342245241891580",
     "im": "-78.3286876422010086042453735944994316405810311865952895532871"
    },
    {
     "re": "54.7089508485265603251999092035275408971223969210193937660154",
     "im": "-1.34552524587170600582961011837151263696326378666891556201610e-56"
    },
    0
   ],
   [
    {
     "re": "-5.68965205681616224860070308794253488550586012399189221414571",
     "im": "-2.62507490631007712091035155378051800989692864693068697574749"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1247.63156713940754562670768176903782307931875225701553062808",
     "im": "3.93164880650938362265184536281912524540963202364569552373205e-81"
    },
    {
     "re": "-2141.80391725453056602172433662382304135579377652066450171086",
     "im": "-6.68132615834235435090448754800622800773504089533600111207962e-81"
    },
    0,
    0,
    {
     "re": "-392.108248052834722912759220082476128618614278122343257378070",
     "im": "-1.25948490246953457943015443488054771431176867530052931624341e-81"
    },
    0,
    0,
    {
     "re": "13.5557656705236044060687319233625336002494363533311240155815",
     "im": "7.01435846003615280100733718703047896219852937875998972451675"
    },
    0,
    0,
    {
     "re": "-4.24029805362810854597377761388955708520082775912177334926180",
     "im": "-0.740789111261623019330238029713743075683357702356038932999817"
    },
    {
     "re": "-0.400658234292243404254372618532496767284278941758561966486404",
     "im": "-1.36549062403830856760946279380577541371572971440092579125037"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-13.7987274514143232375030426330955964494872848833044952825193",
     "im": "-4.83415420159102542616933602125469052719305497645570776859007e-84"
    },
    {
     "re": "-4.33848654097023958994727825754893897893852825365176297097218",
     "im": "-3.84921670258940747242522180115144344451485763307059679904162e-85"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-0.174144392366032783032831819997861792533510524910480032708902",
     "im": "5.46357106101183265108076629813845376879810650143929666362466"
    },
    {
     "re": "-0.735077487781318251638579121719832371192290517802925501105045",
     "im": "-2.09696460948453191381970885398096706185320115150059818136866"
    },
    0,
    0,
    {
     "re": "1.19396391836950494897316743516141728101216972493055937104468",
     "im": "3.45578539867612282312494323748506649188729312977714885601929e-85"
    }
   ],
   [
    {
     "re": "-5.22923492352565432399074443575880025255437868292821448709945",
     "im": "3.81474890889243143680483136449740744807598496934954986499905"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-653.572236508476860096028629042622575067629151674060197259725",
     "im": "1.49244195762015725907162266350589059248862080001655674156213e-81"
    },
    {
     "re": "1100.82099282597765882101087822671287577081029413186238853330",
     "im": "-2.53673927761531335645316742728540798729008895577887754940318e-81"
    },
    0,
    0,
    {
     "re": "212.709913645132972647709184964447129503039324848416948718330",
     "im": "-4.77886143870141498846769887789017148955404019764885423904497e-82"
    },
    0,
    0,
    {
     "re": "9.51752482040472591202783373819681635859603237139408576096340",
     "im": "-1.80108929496236793681786965530896057452745026380809300889363"
    },
    0,
    0,
    {
     "re": "-4.14160173013307890106657126343740177621384554256673788225408",
     "im": "2.15451553362082808196907707377127802022276012231986400660858"
    },
    {
     "re": "0.210669858349955186773903642995436542412931376926859624712787",
     "im": "-0.413749161552490730937021910486572438333669558878382513502955"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-6.62083886343618948180655469980381048736941814137617006421802",
     "im": "-1.84521451765544492344873220828418037971970026910391734904021e-84"
    },
    {
     "re": "-1.49234756214445548800059545119781207959956203653108264891017",
     "im": "-1.49129090242129701780814097191309400000636586689146686302063e-85"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "0.0770773360727220873160746574515696651217722664564048806556201",
     "im": "1.65548404784409469288940200939593710610068887106175261629123"
    },
    {
     "re": "-0.406280358228887594056952548552069716758877151980933868259983",
     "im": "-0.664047613622215433870955735855129431439133646462788969038147"
    },
    0,
    0,
    {
     "re": "0.536381506114930927472957191538861529047977503453568358968375",
     "im": "1.31990067095005631424178653887118003994305550469685623083862e-85"
    }
   ],
   [
    0,
    {
     "re": "14489.4582401199838576796500068621064329652523680588285138542",
     "im": "-3.46707883779602788792873771899240705568946612492455810990836"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1433387.40953756845813271411579068855122820119028747984630191",
     "im": "5.01820328785699113729779991274182145918722695199377668199310e-52"
    },
    0,
    0,
    {
     "re": "-1289574.90097310681374328261045533188427671158382800899620121",
     "im": "4.51129986129017914249155425512643320520615973233358448953798e-52"
    },
    {
     "re": "-381.278997698731210332535298313903415321952368970506579212297",
     "im": "-4.31045765734036364715965653471163490118833150924365114666236e-56"
    },
    0,
    0,
    0,
    0,
    {
     "re": "1745.46835593923530296755918714407198437994038332578372840852",
     "im": "-9.41014682181235678275340584436867823992399582578057202392189"
    },
    {
     "re": "31936.5724024374626153251000048118157634714475787691935378343",
     "im": "-56.2731995959331908991146259467398581505104292476570271761380"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1270.42631470544261780050555598061232290078061047515183409633",
     "im": "-3.01573244082161250803194997386144176155885531441744248476637e-56"
    },
    0,
    0,
    {
     "re": "-364.946383966663640912072790436570440603561751663853736398927",
     "im": "-4.93394682761620612124610216030911074946060748887898253511718e-56"
    },
    {
     "re": "-325.045319620909037901589547731298594723273127090420901532648",
     "im": "6.52805191144413363512754360882211127065223701264220387408950e-56"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-7318.73786037741942888289742155735907907177010800040930782522",
     "im": "12.4391991050652749808291613165554559364584461877631314070864"
    },
    {
     "re": "118.111066679688588526482496056835831364200026015744966222283",
     "im": "1.48697820805352435788543474335696989605291667512661478840178e-56"
    },
    0
   ],
   [
    0,
    {
     "re": "15103.3236494357875551934610153250195743107286771485166263100",
     "im": "-43.2282660212480424856779312187507093905219757835716869615939"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-8140681.76621379883791852739336924685267734135028783703312473",
     "im": "3.91064028737566311665462507597302918665763358383653452492396e-52"
    },
    0,
    0,
    {
     "re": "-7317766.75382499657685758258348888945627168119208418857320913",
     "im": "3.51561806599198286264837473256489834616025562041604481182682e-52"
    },
    {
     "re": "400.757455000947386042270008163121561097479742829601851164070",
     "im": "-3.35908994336273590332522721958639995691167527477441131040041e-56"
    },
    0,
    0,
    0,
    0,
    {
     "re": "13711.6092375902402440679233444576459894274007250728413223661",
     "im": "-37.2092812827465269973692557126112452841427052422694564870103"
    },
    {
     "re": "145954.784851283321622319401689288786379260019337020856556700",
     "im": "-404.696468399022166015514537273861819078230608756953829706337"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-821.954729984911138216789263653790090025056379818978100434297",
     "im": "-2.35013263134508348464416975441856123762452730831311460490712e-56"
    },
    0,
    0,
    {
     "re": "-93.6289727740044064001459887341902503874705641304234766752873",
     "im": "-3.84495183065082989176067102607756262101663584972569140173549e-56"
    },
    {
     "re": "398.743157737093384263260710195904298411372597127300694000627",
     "im": "5.08721530849770593174324785971471289036660779187886134410336e-56"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-32252.3615849888082761974103374321108571564980926418287062348",
     "im": "89.2365918191619795094924878377659402405646388545219099489172"
    },
    {
     "re": "42.5875443550656546566775434676310417998858318278958772728391",
     "im": "1.15878557624896236142194965513410254462457147098308702476423e-56"
    },
    0
   ],
   [
    {
     "re": "-6253.01612553994567190843032395864888885041018460036188886169",
     "im": "-8552.55125175704761271130056995572497947497267064463947290236"
    },
    0,
    {
     "re": "16.8782441018893639793539663302429078192357922411390988639941",
     "im": "-2.45657635037709897299933031750900320309393155263269675125325"
    },
    {
     "re": "29.3962324672637864654315864962987342104616159054423947845291",
     "im": "37.7511164645369952767251839750924076580122431187202313954191"
    },
    {
     "re": "30.4446662037517999471416611645085443516166486303310289385126",
     "im": "20.8577003654726190742489916180584203339138515570154520036683"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-16.8782441018893639793539663302429078192357922411390988639941",
     "im": "2.45657635037709897299933031750900320309393155263269675125325"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-11.2251450434828484019053053663196149773694805072769542482625",
     "im": "-9.99974143753031459615021714631458160158496610138153521679650e-88"
    },
    {
     "re": "-26.4013682709827427148864757705902714682826168830625250740576",
     "im": "6.17674324262709319432069927005029018556927816083165307244881"
    },
    0,
    0,
    {
     "re": "15.7416120500278411012321318936285106175790758047921187369326",
     "im": "-11.6758382477570843318850715015555601337876014697025416394564"
    },
    {
     "re": "0.566217847924524321436110424236131734052251066248216208459647",
     "im": "6.14209015440947945896849817974946318450523449589587330120717"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1.02504938063252244347440656569052539457204272614357476276742",
     "im": "11.0554077368415431221283439144880830214623117426447109515762"
    },
    0,
    {
     "re": "-1.02381074768059907678486810412123640441684464633403528897642",
     "im": "-11.0554077368415431221283439144880830214623117426447109515762"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "0.568783748711443931547148946734020224676024803518908493875792",
     "im": "6.14189318713419062340463550804893501192350652369150608420901"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1.00326841033738271741651294566700889148535733506070609330170",
     "im": "1.00406613846850722054117505991674486298946641050019808215713e-85"
    },
    {
     "re": "-2.38994530560560007854371856720932127275629371924719220906262e-85",
     "im": "-1.00466259699700715274647542584939391979749363388589204421787e-85"
    },
    0,
    0,
    0,
    {
     "re": "-27.6265229959961302484707552771302480724521275985680317237132",
     "im": "-37.2426330095885103307875904941462646299041709945236693663705"
    },
    {
     "re": "-22.6686178669340091385548910772419048831212468749185711716637",
     "im": "-26.1137786680196075134150375218270091274905787533367037339151"
    },
    {
     "re": "-0.00164092589164163484772417280350032223317479275617146043334398",
     "im": "-0.000788101131043900908314726838605822160096504083151509464836439"
    },
    {
     "re": "-0.725162805708046061224538032357035443045537782701671906581854",
     "im": "0.748992731535355030417277053330289713853012741515454423824550"
    },
    0,
    0,
    0
   ],
   [
    {
     "re": "5269.46685009426156262576769490430105520626003476196500503845",
     "im": "1452.77939775206197775805535400842136247244746729942982349018"
    },
    0,
    {
     "re": "2129.92635014487960649439972218577374538583195269571443551036",
     "im": "10.7113261338515531778473521428042495663769492249331291533521"
    },
    {
     "re": "-1164.82795979773250449530216461904500583848457741716645686002",
     "im": "-6.89686005686696275855573544147258457072941157418905821169998"
    },
    {
     "re": "1096.88859385800647612699321085005194077676843705886808362704",
     "im": "5.01758496140142343929787139177647004894015748556855924001312"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-2129.92635014487960649439972218577374538583195269571443551036",
     "im": "-10.7113261338515531778473521428042495663769492249331291533521"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1.40355672584504957598760018627799649310050481951588213594445",
     "im": "6.32222390507858220998936250490159139992034335843270678557908e-84"
    },
    {
     "re": "-625.089324716430644887807057015031635765704451947446966931275",
     "im": "-3.23288558960194566032238182007822872597133487402707830022097"
    },
    0,
    0,
    {
     "re": "1884.15532835674019159637677270935822878671162123671247776430",
     "im": "8.54353545640314717470208783435800065368489756808403763905402"
    },
    {
     "re": "-1258.01049950410233541331977648458114035001623823420853726306",
     "im": "-5.42031924389512126646473686105426498297313100429704461122910"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-2264.41915412924902232486552649665401069677998211751790095943",
     "im": "-9.75651525858330196938942969814487062656740771312492951492163"
    },
    0,
    {
     "re": "2264.41899925449205562611249436067383214900624854762762977826",
     "im": "9.75651525858330196938942969814487062656740771312492951492163"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1258.01055514138447534784027464481879563833680474868201654348",
     "im": "-5.42028625476850109410523872119159479253744872951384973051202"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-0.125445517158324117095330342111313128270507534828313131049951",
     "im": "1.57403304323510045064890682176926791602777956421376333875406e-81"
    },
    {
     "re": "2.76417754472624083566434407982724216303835074260545253281122e-82",
     "im": "-1.57495338981147989972201588858016731323076970540709019403952e-81"
    },
    0,
    0,
    0,
    {
     "re": "910.963838821519729578121354141826775665464728166013843748113",
     "im": "5.83459910812620153819162011320928342368682719928462996412586"
    },
    {
     "re": "760.714869342617105561776882612337435996704686776699156764072",
     "im": "4.03980135540662212432122959634853373683338195103169252725790"
    },
    {
     "re": "-0.000161365699469348254363683700397077680542832221742336195830551",
     "im": "0.000131995368080222158690299464114387710299622681138760723773661"
    },
    {
     "re": "0.638698171598400227216770907946433409504553934696927377025111",
     "im": "-0.124256406757257636907289645804947870756604261894490842613782"
    },
    0,
    0,
    0
   ],
   [
    {
     "re": "20498182.8389901845402088985620549961301614314610261525094772",
     "im": "57421.5847561142737235872254440951589769708585458959013840420"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-15360488.4160635308581520248911386671980108307995773805736018",
     "im": "-1.11994370605904023683547841782031099351986912666024140295837e-79"
    },
    {
     "re": "38389880.1268715436394687134609954652238815309058141307879390",
     "im": "2.79925901518019734728107626307996601213934684398992341691817e-79"
    },
    0,
    0,
    {
     "re": "11.8168582939447272697714567239751033679238418205562814357799",
     "im": "-9.01218566904051174321117153512122068589745916871640774531782e-84"
    },
    0,
    {
     "re": "-3.72220981544607848558490743832314982902077982084155276982966e-133",
     "im": "8.90903439648135492512125195440014261761554093876812458221196e-134"
    },
    {
     "re": "-17072315.7799352409883826104467165510748292919500120206560711",
     "im": "-48906.5856495662392272000667431738836147056772352582763868575"
    },
    0,
    0,
    {
     "re": "10244395.6113084670507308117317835790453893704767165647689923",
     "im": "29631.1550941254944175559115910412498417523129547928022396562"
    },
    {
     "re": "4.60617821315114095860583380163334089486952623168701516529231",
     "im": "0.186487271751930933495403690949966159833083408325693132209106"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1696.88888738197946568388040407391473408291113228884114608275",
     "im": "-1.23757723369183334542070226399468903795158704636040423474392e-83"
    },
    0,
    0,
    {
     "re": "-11.8863771723422171623454878179332977792994121229730752163207",
     "im": "-4.22338529330725221960876285163209536115026909700156052613471e-85"
    },
    {
     "re": "-0.767969723779913590939121855217644770670553786364911193848596",
     "im": "-9.10854951683716617923651153286335595934490265208469718779792e-86"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1.23011943629612955690675208214225154055365259659855725205377",
     "im": "-1.10104561056414675895090235186939273752458953910732411268170e-83"
    },
    0,
    0,
    0,
    {
     "re": "-1.00163172930686923252994443574289540979184319934756449752893",
     "im": "1.55956312799113415018242520142099343406743883297738338343136e-86"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1.31883837082681898792884293683288451042947259563543210773279",
     "im": "-0.746168771322383390535513863441615179838671790452590552934775"
    },
    {
     "re": "-254.893082021860794735425501202945389011620321452113168722788",
     "im": "-356.673751563971174077714078082333060044170597062736793095753"
    },
    0,
    0,
    {
     "re": "0.841127770153954673663869708206997134342944053479472372191438",
     "im": "2.99860175961352319343520887370824653222376082943895060996955e-86"
    }
   ],
   [
    {
     "re": "-3926914.33539777081222604190394399092780876025395147962417540",
     "im": "8754269.33933433272634488761573709199154927447703474181071933"
    },
    0,
    {
     "re": "-2238604.81265685796883184779307589498037756547374606922914374",
     "im": "14730655.0993754732808394877132949780283912891213215608091043"
    },
    {
     "re": "1505322.79810259347984509780356371324693451045297405735402332",
     "im": "7598803.04886356347387274646402202458695471400945569432384534"
    },
    {
     "re": "1945480.15120979102204394954925235492142839083074643911778500",
     "im": "12336950.3105391378646674660099266040337790769777545081572319"
    },
    0,
    0,
    0,
    0,
    {
     "re": "2238604.81265685796883184779307589498037756547374606922914374",
     "im": "-14730655.0993754732808394877132949780283912891213215608091043"
    },
    0,
    0,
    0,
    {
     "re": "-14189361.6271737031572104532952192967819482187031881555927499",
     "im": "-2.64432999687736093300877140172818104465144528669391450253246e-74"
    },
    {
     "re": "38975967.6143980958315104819676813150389705620705924223688863",
     "im": "3.66478046782867502345347448532270132344296584611969472118690e-74"
    },
    0,
    0,
    {
     "re": "315.962072431730885099407267066879669482016161752906513516258",
     "im": "3.28968457869422330685641325582768119443689945179374120790039e-75"
    },
    0,
    0,
    {
     "re": "-2388749.08835870381111045621255856781410941181839033784277494",
     "im": "-6823022.81851123626988483839089599439726722516745197462092550"
    },
    0,
    0,
    {
     "re": "1152330.89164250845157883428458207850348067286606737446910477",
     "im": "5389002.22100523854067601649525686429211364821295379874170568"
    },
    {
     "re": "-1378.94598679681736651477251738502726071754313808128381928935",
     "im": "-6324.79918824540546452893948213406474122724364544827496252028"
    },
    0,
    0,
    0,
    {
     "re": "6123.40013338294335542453221071182046590368036029089629542639",
     "im": "5.71756162867920547755999874222460050196819997423934642618955e-82"
    },
    0,
    {
     "re": "-7533.35303567369717989799688253977379847167493783677540763343",
     "im": "-7.00405574901449364443786099915424076800899538780216980222690e-82"
    },
    0,
    {
     "re": "-2482.09995866704846811095833089032161988927410792076808912874",
     "im": "-11384.6387754051550538732200753173936680396856684843270403009"
    },
    0,
    {
     "re": "2482.09995866704846811095833089032161988927410792076808912874",
     "im": "11384.6387754051550538732200753173936680396856684843270403009"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-2400.23381432285610588097813598098986637407391681261992895828",
     "im": "-3.23516926267798854034971847276261720147294336425220958655824e-77"
    },
    {
     "re": "-86.3488951072135705828108084084107046632461720732830019990261",
     "im": "4.25761378637207346766366896946539381523167544559085850585970e-78"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1378.94442148169359339497685049462312216070783773376004951597",
     "im": "-6324.79931966953058548512226406521870446649203804684835572270"
    },
    0,
    0,
    0,
    0,
    {
     "re": "386.299892599614702419042451675886282633305779589680422677876",
     "im": "5.54217916379520549375918623960758080884856792883259647289831e-81"
    },
    0,
    {
     "re": "387.071961741017571598028733653836878674677960148138703135606",
     "im": "5.55497069069933228741065967857565098384929072317566418965199e-81"
    },
    {
     "re": "-774.976212339687500306757212423797102339815401996634320068144",
     "im": "-1.11100203803111677178319435676433984275732687482195742430081e-80"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-5615423.37101338487210358451987953370372659265301677419226237",
     "im": "-825602.485858266577513045130696331624328528016815696424725907"
    },
    {
     "re": "-766643.740158777277294679453027847261693978198936205014162851",
     "im": "-5857210.76796526826085204289415428277426104952708720742023119"
    },
    {
     "re": "-0.00200848202406668184622738148860490638409953941683491383136975",
     "im": "-0.000525851319730123470901349889096472316890677093597319363143880"
    },
    {
     "re": "354379.935677252944746304622418277888177613713551746871848154",
     "im": "-1610199.09162251469357438675556201832449015193485461316313945"
    },
    0,
    0,
    {
     "re": "155.163973358862251498652109187857670243041327525305998544958",
     "im": "1.24023978611406948889744896791335780481529568265755964386777e-78"
    }
   ],
   [
    0,
    {
     "re": "497936010.766111365805646801606040256490007260593284691386229",
     "im": "-284350621.868155634746427934671249482536244085997530041775115"
    },
    {
     "re": "320678795.335056551052825591959696559624778660005425445129977",
     "im": "1561877.39872005918912441827843743749033186813451328286388654"
    },
    0,
    0,
    {
     "re": "-244398549.017634855144443135452583053743583800011930496199181",
     "im": "-1517130.74807593927766750959513979993110645445543457310371168"
    },
    {
     "re": "-319064641.607343166649081093578979415416091523670603929095539",
     "im": "-158392.579803907560922820375217979119333403819564387572640624"
    },
    {
     "re": "3546655.78485308045925576732480164807706222034399103313061357",
     "im": "-784810.526738628821056225693181535343861396857969525253985506"
    },
    {
     "re": "62073896.3005770322695742060424182680043456568303316701497840",
     "im": "669119.986383304436980162710212005227375920839910817330926376"
    },
    0,
    0,
    0,
    {
     "re": "-3422237478.10762839372152359678235528089003216118029833531905",
     "im": "-4.78419852231324145804634197877369506422072122737958493379775e-50"
    },
    0,
    0,
    {
     "re": "-3076672377.08713770245923397028540714058892059153027395790553",
     "im": "-4.30264962940608199298785979917747882991720186569911149821123e-50"
    },
    {
     "re": "111615.770006312484864672133925351619997749845919772825682736",
     "im": "4.12416053830853801724542020629155435757864854402027955446328e-54"
    },
    0,
    0,
    0,
    0,
    {
     "re": "21114366.1225295235962181978662054453168909102951947448198866",
     "im": "-2045791.14739394792264854220443071430219882793358691683128534"
    },
    {
     "re": "138385744.120166216720276021674826763341355206215493360563740",
     "im": "-4713317.83822602433384839167209039082637678128260409287105569"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "283265.040229007512560541934875556814929917866136966221198453",
     "im": "-2.45883071366725684651875713052302332812456884391658512246067e-79"
    },
    {
     "re": "226636.214266425641256157756413442122606224642912664800567726",
     "im": "-1.96727090800177754640020787575291899013974793102927147193229e-79"
    },
    0,
    {
     "re": "-283265.040229007512560541934875556814929917866136966221198453",
     "im": "2.45883071366725684651875713052302332830764341052869328926393e-79"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "567674.237215897096921194113910187576718074027088547530089557",
     "im": "2.88281315781695634641078335791462765907857225169999980590889e-54"
    },
    0,
    0,
    {
     "re": "72247.8634059754474931159889098659640532321606079156663479474",
     "im": "4.70343468890030569406904688032580770013915226593469413944329e-54"
    },
    {
     "re": "-278062.704902397600510180200159171405730711913037812474390429",
     "im": "-6.24229814943244723990969402344715955290360489917665379117553e-54"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-997.569244114893437130815248138814940340879233690479187212671",
     "im": "-50.5673709475046511698258953563799344421325085850701131569953"
    },
    {
     "re": "1743.69569727088393080471245164791052424445527487727183578564",
     "im": "34.4031504210294656814454287857425459365067607559784166138902"
    },
    0,
    {
     "re": "-60091.6200408843197657823152468819028524812716479010684202821",
     "im": "5.23930142818231841137066355701438794257795840207562779209871e-80"
    },
    {
     "re": "76189.5924574424064652441640225583692315568963112106680653809",
     "im": "-6.54853448177545923309472738964402973475311620095786999761557e-80"
    },
    0,
    0,
    {
     "re": "60091.6200408843197657823152468819028524812716479010684202821",
     "im": "-5.23930142818231841137066355701438794284146716737723062067904e-80"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-37450103.1579007545939970188869626254722240895041433412075158",
     "im": "2370950.94393385974431974604687513609491441364466149760199545"
    },
    {
     "re": "-28355.0833859197853931528417808007946953289508128959613650614",
     "im": "-1.41697948031124254049491845612090204487139430565852673163828e-54"
    },
    0
   ],
   [
    0,
    {
     "re": "503558048.444310519367699454132240995108941084091647559074509",
     "im": "-284688488.369704305669459655583888572071397889385830464919859"
    },
    {
     "re": "315468606.534951445534139104300236188189481016243964519685945",
     "im": "1550596.67805366004185268006459850895390099926207425775934517"
    },
    0,
    0,
    {
     "re": "-246597874.658238674398828341947847889344027918526652783324047",
     "im": "-1530438.70429518675244343910028505685055031545677492594040135"
    },
    {
     "re": "-302858232.658861706603250879693110921395433088739324582735093",
     "im": "-107036.649658856034767103670978886118704559370011307252280842"
    },
    {
     "re": "-2313244.51333337185871638371780142415511668488670218537607183",
     "im": "-806148.866745168545499583688076544197745071556723015606478112"
    },
    {
     "re": "64453094.2024674537605766847416689877594001193679539448458513",
     "im": "679204.264260886200492376318997937883371420168497373963062439"
    },
    0,
    0,
    0,
    {
     "re": "-3430072823.86645884010984633760002901557136245788977329897671",
     "im": "5.57943080478373678877033175263033006138224531048030140041569e-49"
    },
    0,
    0,
    {
     "re": "-3083717145.69255371879166642558753440583812524023889845594732",
     "im": "5.00832946522624427359667637447002876211393516782921394077220e-49"
    },
    {
     "re": "110208.431785683015609934955772171224222073262426171768770562",
     "im": "-4.80966609357946330737018517789772810696666199688620731331986e-53"
    },
    0,
    0,
    0,
    0,
    {
     "re": "3341420.31787345964787631871745513422594591129226464533702987",
     "im": "-2109885.69915125822933481443210593092400764434262822671174313"
    },
    {
     "re": "91862293.9367351944958296447619620257340959266908196252589640",
     "im": "-4878622.82637094618641815573917646416719858649256694716573847"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "284299.346273827822411171491607961171901062584451127827251414",
     "im": "-1.03944786452365086238283575147636058746174240419319061946456e-79"
    },
    {
     "re": "227463.693735450485725107993135723574032494626883272429100201",
     "im": "-8.31645545495707544324455948750154151533661518968857923780311e-80"
    },
    0,
    {
     "re": "-284299.346273827822411171491607961171901062584451127827251414",
     "im": "1.03944786452365086238283575147636060309113625915659076499830e-79"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "568392.409529053263716199531102383041832726384659611801102640",
     "im": "-3.36859557829487042147864283508076492682149699542563611176396e-53"
    },
    0,
    0,
    {
     "re": "72294.7926643830739438338157636279192273899052192802417614437",
     "im": "-5.49871489960443870018501123642664087260770607741293956250926e-53"
    },
    {
     "re": "-278081.927986000444018580752418808756211446440260929997569680",
     "im": "7.26638018700214910561661956443474787460841439924424974099389e-53"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "966.376292719549161654754072032980484319998728381982261108237",
     "im": "-43.8241060957610135923295140919643592382706689897894359655931"
    },
    {
     "re": "-1768.87257297649590749561008793763309490661672988233617131583",
     "im": "22.2608051756533958315013809780594633258447054065724190109397"
    },
    0,
    {
     "re": "-61097.6129223697152595113789736700920357286107361502651219580",
     "im": "2.21739812648738138164335336832966666873007608558926864264950e-80"
    },
    {
     "re": "75255.7791428029945368583217839271549867157897509819614867608",
     "im": "-2.77145745286553062706019817342598276480820481528614728178096e-80"
    },
    0,
    0,
    {
     "re": "61097.6129223697152595113789736700920357286107361502651219580",
     "im": "-2.21739812648738138164335336832966664991173716351367902541965e-80"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-16049346.7970434760871769484533607355395081826261504039030183",
     "im": "2447772.38717191391792410286963816517955605374204193451813812"
    },
    {
     "re": "-28353.8620538129995806903405715352839791456040714950874359917",
     "im": "1.65279169009453140796126272050503206100232714406933908660638e-53"
    },
    0
   ],
   [
    {
     "re": "10951775.7608297116021695793066524596124474793609728242848132",
     "im": "-6368839.62293031203195218916299124193220206749362327112858958"
    },
    0,
    {
     "re": "6276834.26043060754708343399708908676469674295379965494182044",
     "im": "-40964863.9877024509578697921733719508883031311825867857774434"
    },
    {
     "re": "-4201667.21820521700138675035247978707643412937371661517925239",
     "im": "-21196600.9861779871060397954382117961951385333770361439546805"
    },
    {
     "re": "-5436914.93900766764287092206706029200567466300044918694239019",
     "im": "-34356092.7090007328531809421266354819946212230332395592590581"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-6276834.26043060754708343399708908676469674295379965494182044",
     "im": "40964863.9877024509578697921733719508883031311825867857774434"
    },
    0,
    0,
    0,
    {
     "re": "5315317.10018477923304561028938679809069969605004236788960007",
     "im": "2.67419338381703020513751715648962961027896716936136744950230e-74"
    },
    {
     "re": "-23086721.6515197645464741204836393044518741001967244260002787",
     "im": "-4.01782500600948756915529752969438941377163445485771196375368e-74"
    },
    0,
    0,
    {
     "re": "-5122.56560253052029376346577308050207867454313851498457278120",
     "im": "-3.79900314618784252813297866380383954321027941949146140110902e-75"
    },
    0,
    0,
    {
     "re": "6667096.26501735166637677629872230306771995758590444292886474",
     "im": "18956016.7747030270325621472806909781892173510865644162708016"
    },
    0,
    0,
    {
     "re": "-3209373.73203158266292197664517178267510002753396978307302064",
     "im": "-14971936.3035376016823738556647505650168010379370167802411970"
    },
    {
     "re": "468.854464146072131295106758684551358277436892454603263608610",
     "im": "17559.3744128495278097945998910675792641388954606029558360555"
    },
    0,
    0,
    0,
    {
     "re": "-2292.95889762482467197804574986468913848488548946863622169912",
     "im": "-1.53838088822952180397038862800268626616648261790919078541541e-81"
    },
    0,
    {
     "re": "2820.41857233524674578033572990220959340043174094533701613263",
     "im": "1.88870331615202228174881322100700207221748633474133299593900e-81"
    },
    0,
    {
     "re": "843.938138400802153463347987289351562698320618019162954421508",
     "im": "31606.8747353076598504764621219859423446226198331465951906096"
    },
    0,
    {
     "re": "-843.938138400802153463347987289351562698320618019162954421508",
     "im": "-31606.8747353076598504764621219859423446226198331465951906096"
    },
    0,
    0,
    0,
    0,
    {
     "re": "6703.73727378991196059870434260441897232095078121955407690747",
     "im": "3.20843203208786200643435921255952066986052406264266161433666e-77"
    },
    {
     "re": "240.366522746795977988738059423172109765483190219178975478413",
     "im": "-4.54287620912821463788541667107168129578639114082012335488338e-78"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "468.854521333778974146304437382973090387955898899534974678615",
     "im": "17559.3748529486999169313678455477457470125665739703306614498"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-1082.74193925561482156612249507405731571124090926127206746545",
     "im": "-7.25224470277384812442189602284136932470869992482206754416769e-81"
    },
    0,
    {
     "re": "-1081.11636940528415371148417321071407082578522050466772392124",
     "im": "-7.26857699690691820464953294549602953918010554333568870798153e-81"
    },
    {
     "re": "2165.54725979178276445156658236489790284273621534572642729930",
     "im": "1.45373647581327288803068877319792640558563254735976829099417e-80"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "15693649.2179079522585131626348459094301819756534587242043964",
     "im": "2374190.22073697149270564029468017841449349586537772476983124"
    },
    {
     "re": "2144341.32615306678831206255211493038150503200993998595737673",
     "im": "16334483.8272259172187637588659185676378637355466606160285096"
    },
    {
     "re": "0.000494764068126072221359532489324628552622239131550709745315925",
     "im": "0.00176091513070130039982658356887970517552362566878746464940066"
    },
    {
     "re": "-992559.457864504287833395432892590556183782009795789557161474",
     "im": "4473514.37160645387631492783145080985182816170698844437499429"
    },
    0,
    0,
    {
     "re": "-433.322336890016411471165553984052838854204611314494097178816",
     "im": "-1.34639666160340231285466126768027968905558099626847661264835e-78"
    }
   ],
   [
    {
     "re": "-56929574.8744477807160978467016115044083547278522566525836715",
     "im": "16830.7690614512255923983234023794386588614382744906204918427"
    },
    0,
    {
     "re": "-32166582.2841867930653819505553082205550480713608343193203472",
     "im": "-36.3095690785504125323273943592569528195436478182497939466240"
    },
    {
     "re": "22164547.7111519868237953048583049474648864307534053783691040",
     "im": "-79.4513044018076764375870752945745892102915577953368019260496"
    },
    {
     "re": "28806711.8283288858297493883567107999760853961432204956811987",
     "im": "-75.2819557513600090934494271113768392082769149159005001872014"
    },
    0,
    0,
    0,
    0,
    {
     "re": "32166582.2841867930653819505553082205550480713608343193203472",
     "im": "36.3095690785504125323273943592569528195436478182497939466240"
    },
    0,
    0,
    0,
    {
     "re": "-27053.6536423022628539016086016946774762291951511643576986159",
     "im": "-2.30738259725486432385372723646562309709103696113337421032259e-73"
    },
    {
     "re": "51071641.9846898110215812380039011073981209311310044628480910",
     "im": "-1.22489383172072881123591863720780287784581052946827691544106e-73"
    },
    0,
    0,
    {
     "re": "27160.6935601820811376153921639591828267978391569883933340594",
     "im": "-3.84203580871717474978577880843554872342364417313871629401640e-74"
    },
    0,
    0,
    {
     "re": "-35089840.4796246174138109490182715474721590169897581663544079",
     "im": "-24.2294937637833121312414123087790124175632083085461834393379"
    },
    0,
    0,
    {
     "re": "16981306.0859557475382462444807396286969917187637460924559109",
     "im": "14.7503054820643797220023938151607144475262374128018913643407"
    },
    {
     "re": "-1.31051900597741553312481734476451770741800953974444516130410",
     "im": "-0.00302842991085251529470767267917897313972431126387543875598770"
    },
    0,
    0,
    0,
    {
     "re": "13.0766924973809432650379620581810925525693768303627235406865",
     "im": "2.00798511642212501203846909011684661979726236757658486830298e-81"
    },
    0,
    {
     "re": "-9.94754027778880090227838997285991037236093227659964267724722",
     "im": "-2.46981602634879362359805044704270847736326992001544186379910e-81"
    },
    0,
    {
     "re": "-9.99654628316219327966432690729979525713652531063910562446954",
     "im": "-0.00552482402849364703675972171501754529361328171022595738893286"
    },
    0,
    {
     "re": "9.99654628316219327966432690729979525713652531063910562446954",
     "im": "0.00552482402849364703675972171501754529361328171022595738893286"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-35017.0388212396966903153939843022689435920406685195009833015",
     "im": "-3.73879506106658870666158908361857086581949296445490713843725e-76"
    },
    {
     "re": "-1261.31011040866814331184902145599936012549292010835672026307",
     "im": "3.25071664409431970942187592147156556308613618345579700992071e-78"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-5.55363682397899626648018161516655292063140295035505868026086",
     "im": "-0.00306934668249647057597762317500974738534071206123664299385159"
    },
    0,
    0,
    0,
    0,
    {
     "re": "5632.61787173921123758753174989345464473271316047295646839714",
     "im": "1.08307377979539616305691296327046420409986475894874036009870e-81"
    },
    0,
    {
     "re": "5645.93011487641411129219670080051669900171685720185042154582",
     "im": "1.08459900137369126970951425876786506451846997227794284102693e-81"
    },
    {
     "re": "-11291.8580222794197769346018753381538994310156286149628605940",
     "im": "-2.16947114861686107273749094818613626575433640564804103075865e-81"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-81822020.8773600107509695745596655143816619490077309044323205",
     "im": "75.2713840900960140319648930866261434425026661116182093007377"
    },
    {
     "re": "-11376850.9222336640861802879428263327598881259393062792600579",
     "im": "57.4947164574056342126029813701268377805968333187783596853559"
    },
    {
     "re": "1.65604323797225791594266111041574308411171310300230563758044",
     "im": "-0.000163715287039328602570164879850301343666713761462945039030954"
    },
    {
     "re": "5107695.12035075350009058853851184994925119871691870256739818",
     "im": "-0.260350644487601534082888939389125153686803970169820412417519"
    },
    0,
    0,
    {
     "re": "2263.86328882247131031351659751521088754047763805884371019313",
     "im": "-2.22005522076262450576843808082313169797391946535607947715217e-78"
    }
   ],
   [
    0,
    {
     "re": "-5579825176.18472920267606500654752578436060005637824290275708",
     "im": "1446963796383.99680096808913861427459198051845933389682281733"
    },
    {
     "re": "25637058.4978679348849529699022870731538083700084803709010904",
     "im": "-7914032569.20771212545267987470677642427503356954497591029563"
    },
    0,
    0,
    {
     "re": "-27238412.3553510717163743409899929403524760526666811627148706",
     "im": "7749763070.32352476505585478862235758615631707048450191462966"
    },
    {
     "re": "707845.636817647029732216693975242847869040055386106393904113",
     "im": "673310813.207077971486281099027224784044848367009748700591608"
    },
    {
     "re": "-15068658.3338364461902889839670232905317972464764107924009653",
     "im": "4046160323.53722751521236796659707540827724015394504619967814"
    },
    {
     "re": "13502748.8956724157102008960427661557379465292074018348463261",
     "im": "-3428829775.73021948048829242609768956310899669816833788839208"
    },
    0,
    0,
    0,
    {
     "re": "55661940.4817172366191460972042350877407777384065021853023512",
     "im": "-1.42970542248521084663566397309362363873340965997168927775469e-49"
    },
    0,
    0,
    {
     "re": "50040547.1682451111903038625218933491916124755773838991310709",
     "im": "-1.27798169814702468016325572033786304163792255956830396651135e-49"
    },
    {
     "re": "-2063.85795029547385335601110585080067008012766262770557126405",
     "im": "1.23248955633112576038102561236520827456451968090308102270673e-53"
    },
    0,
    {
     "re": "-2210.34142713922267565118921877753910763299422677635752169693",
     "im": "-1.11441794501233678300698355019810391481276642775421836896437e-85"
    },
    0,
    0,
    {
     "re": "-39435613.1823341532143768943275107930920503426113186197907624",
     "im": "10569077259.9784952684076608223825178671006021076539861830029"
    },
    {
     "re": "-93091389.2757632783560343146460357209601960308684370239629465",
     "im": "24395667855.2772815586888310361603297065731224608699793319256"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-5349.06089148708033861798219203817496306288131756055090318995",
     "im": "-3.10574801339034873541488045110890156910678195648641987981994e-80"
    },
    {
     "re": "-4280.37247505564707453814844381358931345233682304051161118075",
     "im": "-2.48486160251723020499277750953311059409151526439900428836914e-80"
    },
    0,
    {
     "re": "5349.06089148708033861798219203817496306288131756055090318995",
     "im": "3.10574801339034873541487987684046026055948118002752474765281e-80"
    },
    {
     "re": "1.30535992549031413585515187310816768711853877333937966006230",
     "im": "6.58141094314631770562408536427622591344541970116519581286026e-89"
    },
    {
     "re": "-1182.38728709881525553579231937388144826164677199150149089202",
     "im": "8.37944537075670349177685038589783333970115707704063364517541e-85"
    },
    0,
    {
     "re": "-1.30535992549031413585515187310816768711853877333937966006230",
     "im": "-6.58141094314631770562408536427622591344541970116519581286026e-89"
    },
    0,
    {
     "re": "3549.49721414635281351269110611573437179585277178788723901345",
     "im": "1.75936824765055848119777346777010580595345675616846023760306e-85"
    },
    {
     "re": "-1865.27552470477790166048282092066223283182627044568956111183",
     "im": "8.66948514708670576677509773769376037770154123285792434974089e-54"
    },
    0,
    0,
    {
     "re": "94.0528850229418571357800253775519342555528513375819581555672",
     "im": "1.41665659472185827559343916559597840598815284680229186039365e-53"
    },
    {
     "re": "199.182121511314871350974629697071739982953214994136010050217",
     "im": "-1.85437334004969159962361733538584655965800940160202286083691e-53"
    },
    0,
    0,
    {
     "re": "-16.9550935500637771623082227081697253446752014432238810777446",
     "im": "-8.54848046530499116009013766400212216970478910057186124948548e-88"
    },
    0,
    {
     "re": "11.7390275358615837727894016757670976838465072512725086625502",
     "im": "5.91862541340048591583923633518843136979748768067608052903127e-88"
    },
    {
     "re": "-259.263240206002783807993468309094045381962626436125753999440",
     "im": "239801.115778883844772752754746772421169331345251580622713374"
    },
    {
     "re": "155.387754893265387372094951232214793955429187688829147181999",
     "im": "-143699.761631780254086773113167251617303986374299056237140291"
    },
    0,
    {
     "re": "194.744546489066946115771638579721043914746746924499927595540",
     "im": "6.86196466803179270740515265178029964171075511043504769062323e-81"
    },
    {
     "re": "-242.819761384113388639699534023803303169164364421963079443131",
     "im": "-8.57660260788097368862160125306662288572820497124268396873201e-81"
    },
    0,
    0,
    {
     "re": "-194.744546489066946115771638579721043914746746924499927595540",
     "im": "-6.86196466803179270740515260172952572759372455720787996180263e-81"
    },
    0,
    0,
    {
     "re": "-1080.29092326006009595063826084740754634716956110186367222173",
     "im": "2.04625665389061112695584628774582441331137770144985642614840e-85"
    },
    {
     "re": "-1.17620870571723179162346036011476434346340946213118969041114",
     "im": "-5.93025164636004121608463107372118236528388205714739179404015e-89"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "46025424.4278902812793213944206403031971417945175885410482883",
     "im": "-12255479214.2070272885782338658811053938760767357703795918160"
    },
    {
     "re": "43.8229615390511767039915050875321622266294691395088579028100",
     "im": "-4.23678760416300103182997922491638777996470067203352134453199e-54"
    },
    0
   ]
  ],
  [
   [
    {
     "re": "5.74639078454529383617598886321404573079032855912861825837716",
     "im": "0.0125404534376912562020852063348423389098903230557903359065848"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-5.45362573305424517534224711357150168516415938185052042249002",
     "im": "-0.0142827603113213228664699356881337037621648503329988938048676"
    },
    0,
    0,
    {
     "re": "2.87230658153056641038253573550477173328013180857152608977825",
     "im": "0.00646555884478995943640162495212223684452358100115703485031383"
    },
    {
     "re": "-0.000355136531036394437416879364588395715288525369740755897115489",
     "im": "0.000721857319261624093609149799565872467022311015953665065436688"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-0.890415732441530133002727523639113280302075186441088114749200",
     "im": "-0.00288826847875191865110156621668864772131702824143814996676210"
    },
    {
     "re": "0.000504843659690629240263682388430176356731750318279363344058939",
     "im": "-0.0000739189488915777329534908203911993812208714147377539242170355"
    },
    0,
    0,
    0
   ],
   [
    0,
    {
     "re": "-0.00442760695467835126204814806794226118796933494713064837387972",
     "im": "1.21298279028014411134107826028426506255546417592813294393405"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-0.00387242356529834579559578442845097759825355217319514374320421",
     "im": "1.06088530202957090225114168370531815693532600579630302645898"
    },
    {
     "re": "-0.0416777799742461655987131008211303585616011628361424242926373",
     "im": "11.4180030800668965452280288343226862403276753327477031772626"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "0.00919034946844439533801799798676910264127756959610477678654397",
     "im": "-2.51777898444762975455047949377977926790470375760188747186179"
    },
    0,
    0
   ],
   [
    {
     "re": "-0.810680338850032844762399756380376670107403086762932080725621",
     "im": "-0.00232069342102531253135396191230688764453469039738439258269458"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "2.91652900491053740621508129936260476647394378325571382843084",
     "im": "0.0101766868809770444919919638511329660490690949378577094047717"
    },
    0,
    0,
    {
     "re": "-0.404839446018783173643024795695748921976461522064006260096796",
     "im": "-0.00118456730089904992750963519033524555637661029985806893036779"
    },
    {
     "re": "-0.444702683830255105661971913905502206650542344372129800641868",
     "im": "-0.00164332444521441463730588870511278101368158618585793743099137"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1.80409543009078096771766162292211214323614171044536202822077",
     "im": "0.00657520824244083774621984324963523771317576169377554260948677"
    },
    {
     "re": "-0.00123970945790089679519620423743655990279141856005357807682912",
     "im": "0.00000536907686505301432162312750711404247373128507013409748844918"
    },
    0,
    0,
    0
   ],
   [
    {
     "re": "-1.98946365330852954464069763778055732839401507744491451426204",
     "im": "-0.00496211511822058713566418333912818714570596227001812963801605"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "4.30364995547202555236863779557758692825146664025965063620157",
     "im": "0.0141267902994719230909540722740496562606086412425272156687809"
    },
    0,
    0,
    {
     "re": "-0.994001860808112272295128345564862237213543926429168184442318",
     "im": "-0.00254493049690954856277364426765007065927185802505727158109761"
    },
    {
     "re": "-0.500223931209467669912702738262829658285243538911819633991392",
     "im": "-0.00198408824822777098452084038067047972795846777458149180963468"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "2.19656030868491548862038073646970990119729852170873630326384",
     "im": "0.00793865961251192721157886732146876387506967470076713855444051"
    },
    {
     "re": "-0.00148933132633050187714517021494678795752754906473765596344381",
     "im": "0.0000199000143903554660406055472688531817618610859672297204651995"
    },
    0,
    0,
    0
   ],
   [
    {
     "re": "-15.9878642745894284847656689219888960125597732582565468974256",
     "im": "-0.0441812409379809942797732330746641515015191041643741745304378"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "13.3182361232365999574927272140647152881355919500579084581496",
     "im": "0.0376308250314002843429138579626708602517900716370118591711798"
    },
    0,
    0,
    {
     "re": "-7.99032134087870065804643261994122141195144115363646779436667",
     "im": "-0.0227988830031530022043942207731959119636899402950889307765476"
    },
    {
     "re": "-0.00116418989368270174933861042354481008770544302602129131022994",
     "im": "-0.000000329856556958839338781061870565422469888738959905783926763547"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-0.000000889218255651767795863030359550468320940925064890004342578485",
     "im": "0.00000131980970553622451403824822905475000669267676187045519920430"
    },
    {
     "re": "0.000195738868579533637822985119998360725567392528304195843782591",
     "im": "0.000274420327091983045607106615436447478854388626777062018376458"
    },
    0,
    0,
    0
   ],
   [
    0,
    {
     "re": "-623.475450330711151576407056082622057295251784664695878088884",
     "im": "-0.101213109692668046580108882425811541234447666712674653982581"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "367.427581977597726673440120281508430119219155331370976211042",
     "im": "9.17268204794336502014448400581469978407517578077458401509615e-87"
    },
    0,
    0,
    {
     "re": "-18.7120795557974848712106891982622585252105416249083450466335",
     "im": "-0.0885218663496943358712913211360078961431858712038969352738833"
    },
    {
     "re": "-181.936540778237106927178859101068181551912921144824800831589",
     "im": "-0.952735362343540929556420357489692681347408044198566333966384"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-2.54590178703400346324687359724713659782694449036868436611003",
     "im": "-6.45973444929677081487267262237655679031698063986684822521345e-89"
    },
    0,
    {
     "re": "1.91016745317008536727925703133831115048788066348837874205120",
     "im": "4.81683060682223567580556535480856900770815801328310672228306e-89"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "41.6623534216222516590263201034130446965054665075356209328527",
     "im": "0.210087267994905018413528647423574837731627021280238188198174"
    },
    0,
    0
   ],
   [
    0,
    {
     "re": "184.732894423325547332861145654694839478833749714898568512842",
     "im": "0.187262412034488869730695319876641876908330605765407324630207"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-108.867432719459210051128157875438608467107545091330029713753",
     "im": "-2.10136023918162455692801988348844262446927301384085127221490e-81"
    },
    0,
    0,
    {
     "re": "5.54381782841795483600868684139388085838965153805443705945178",
     "im": "0.163781334856459340988550945630907316589830190972297713618800"
    },
    {
     "re": "53.9017198277900394117202504349988890523141031786105543636316",
     "im": "1.76273135490795494326282157750873825269014210182696301329056"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "0.754341277316448991480401567548799483280644299265575181682833",
     "im": "1.37328761069124931485745676346427331982865607973789040093503e-83"
    },
    0,
    {
     "re": "-0.565975546995201244798029973388088947309500337353075816348958",
     "im": "-1.09809253843462955738335912129234634648279492078758326687691e-83"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-12.3432095242319600510321512793382759969528307809654706679064",
     "im": "-0.388699138500157295876570648788388304575085293086852409368443"
    },
    0,
    0
   ],
   [
    0,
    {
     "re": "46.1696125932653454129588567931895451307153907112811017761109",
     "im": "0.0973282486938777720835844539560804549073428045718705294889389"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-27.2089455794592599973637597425337443924663333285603648754534",
     "im": "-4.20695553439977472725711694304247294012681194076981814824260e-81"
    },
    0,
    0,
    {
     "re": "1.38539022247522952291772667443732612414024210990023140900078",
     "im": "0.0851241331196188573210563505598830092620013217716224143449667"
    },
    {
     "re": "13.4697762535151874575176175385800402295464275283284072939721",
     "im": "0.916166537785383287932965270332428229499829873684191831274228"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "0.188530493005502756558661664031554160918039793765285865710264",
     "im": "2.73157747932970517970435161980548861635048809804749348198201e-83"
    },
    0,
    {
     "re": "-0.141452751046131344816465162042122035398551448146051016229805",
     "im": "-2.18376349375264367764617937673193781375513318617843927247437e-83"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-3.08452244360595700035564589555807661873157150692638628496856",
     "im": "-0.202023492104073655014464226874232180055214499246060935404611"
    },
    0,
    0
   ],
   [
    0,
    {
     "re": "307612.685820140948724858211811987982439827732678754501420125",
     "im": "1039585.18835037808594146209030912843034513162030511842271905"
    },
    {
     "re": "1150.40778137533689129432275654031924041343261709672925170975",
     "im": "1094.65298044268933241124025973803760115858961148903450574650"
    },
    0,
    0,
    {
     "re": "-1614.36476830498596480316286102919985890619886475289791351425",
     "im": "-3033.64660075010454809036314051509420787363725832928687254191"
    },
    {
     "re": "-272.630059027043866562899502797418350790642263372918149160654",
     "im": "-2581.91120224028825327680739854247095226716623442663820428116"
    },
    {
     "re": "-348.202038687862677206912282801765083518399339442829929084175",
     "im": "871.442427896345208392451270796979968374933829158871281038438"
    },
    {
     "re": "353.497820812045112212834160715547405592070262690469993239193",
     "im": "1206.99844261853745879491090518983899660316186036774342451665"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1277.54481267486943823051202919002857496545063289743185608564",
     "im": "1672.32992710404759449982420723861610942660727472630612308676"
    },
    {
     "re": "-2946.83378084670003959301301425988024341019643942232201075813",
     "im": "3972.43956026773636684758503944899174209613534431976138064259"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-0.0908922985705391319010584337156658055424904130231858965640791",
     "im": "-2.33409911744944510787172587949443188835350937916249309438687"
    },
    {
     "re": "0.0545657199778211644014817121784544171895993866100035029995014",
     "im": "1.40046766228525706766694778169989082413732330334160138718751"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1481.10608278783464440953087922767791842393231600560331535408",
     "im": "-1955.06206169137497681842692898351254256536893027521877462354"
    },
    0,
    0
   ],
   [
    {
     "re": "18834.8428657496929459044865409991803036880735996661406404864",
     "im": "-343.152043586882727235611178101269149418019422731134316294551"
    },
    0,
    {
     "re": "16879.7027578824962157376837338862283702959848668196319692520",
     "im": "58.8230847522684005566642612664476753239073755165602426301643"
    },
    {
     "re": "292.245397178104343414344098480369466622477890704759905290056",
     "im": "-1.28052972118562731130521164874358084824293819103343803686270"
    },
    {
     "re": "14728.2159026634682411651100334574086666836201392635079521029",
     "im": "49.8217089359596948472319140792623395860738851881827110508451"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-16879.7027578824962157376837338862283702959848668196319692520",
     "im": "-58.8230847522684005566642612664476753239073755165602426301643"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-3384.50557549929888538446968390315290998063239050676201280141",
     "im": "-12.2025411927161335653657638022131063203289968885532880598317"
    },
    0,
    0,
    {
     "re": "10184.3864234180232331386091102274364318954985509493096681219",
     "im": "37.0555133973082234233870205832900356981225330601176791653401"
    },
    {
     "re": "-6796.68352018251029779493559814970632078937338317053253983057",
     "im": "-24.8095373071964499481681902896660283793330906444985403408839"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-12234.0307508639722675604290095333082947531534631936192151666",
     "im": "-44.6571843184950488927240655646560561471188086159547739935810"
    },
    0,
    {
     "re": "12234.0307508639722675604290095333082947531534631936192151666",
     "im": "44.6571843184950488927240655646560561471188086159547739935810"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-6796.68375047998459308912722751850460819619636844089956398144",
     "im": "-24.8095468436083604959578142025866978595104492310859855519894"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1835.15949095735037574148905789571207835705050622335108462921",
     "im": "-4.28430441887491650876803258348590910328003364962634028339145"
    },
    {
     "re": "-1519.41899953479037412103649416707631466977419656790768025047",
     "im": "-3.29818434676943477869268403255244247813261338809074132572097"
    },
    {
     "re": "-0.000116465669129585620113686998421901384678489295821457409509448",
     "im": "-0.0000381567342834503025125638580162133186743290791403408951150031"
    },
    {
     "re": "2.92253685833864457575310653436397910973777901751885379164928",
     "im": "0.0468185117201189080633377274567904213476633504175653456949112"
    },
    0,
    0,
    0
   ],
   [
    {
     "re": "-33510.4015403193980357142348068969940260634378102667509003175",
     "im": "-520.184680645044009253866585966590975744463774193433044064512"
    },
    0,
    {
     "re": "-25441.2394719725268423540186265336989625671011079814831724609",
     "im": "-95.5608632842296210981212629211396176930284005824617575359840"
    },
    {
     "re": "2473.25587930498485332114361724618193576105654693153539570725",
     "im": "6.76058712353646423986665706179747488038240646964458663636207"
    },
    {
     "re": "-20351.0937281788836989278582508600384303676831729901715651997",
     "im": "-78.0898235398945082323032544195790080218324458475917247878907"
    },
    0,
    0,
    0,
    0,
    {
     "re": "25441.2394719725268423540186265336989625671011079814831724609",
     "im": "95.5608632842296210981212629211396176930284005824617575359840"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "5584.29292081117522067645535286700953058127926850526271062660",
     "im": "20.5348178128696153705726311651897956422867002082277004399471"
    },
    0,
    0,
    {
     "re": "-16805.7097899751005828738468966068431174607888877096610076211",
     "im": "-61.4626913930197983251431334485144587843345789279514355650324"
    },
    {
     "re": "11215.4920154605338515638440605760951827343176606257019527433",
     "im": "40.9389040700202272117149521163511108982937095276112138467419"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "20187.8864179202290061901513722448951500268634404784913637377",
     "im": "73.6887133618248571526811168099335362112024610615774659456243"
    },
    0,
    {
     "re": "-20187.8864179202290061901513722448951500268634404784913637377",
     "im": "-73.6887133618248571526811168099335362112024610615774659456243"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "11215.4924544001272256611952068027195277927019113769396465210",
     "im": "40.9381740899026984181561760055186312284458117008763699697913"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-4.93212030970668301099243279308491583509603522794361979819381",
     "im": "2.31403642095074546670259229584668408199869484363981878680742"
    },
    {
     "re": "-19.8613025074920168805592453769796385610804399096042859673779",
     "im": "2.09882554820672102542477717886912050294809352160199718173103"
    },
    {
     "re": "-0.889325821824881881784557525810437209647705393810609674492597",
     "im": "-0.00292076911505262688362165421965569242551848210683128123137023"
    },
    {
     "re": "-4.82193882721885546441880728444382380551132185718703423747449",
     "im": "0.0172622721977309839069018042641002793785362316764539554446185"
    },
    0,
    0,
    0
   ],
   [
    0,
    {
     "re": "-9967.33517417862670618601586328797103503152963945168896093020",
     "im": "-216383.400232761821854832020900017024977670691815832671499982"
    },
    {
     "re": "16.4993948889168994382746141626710525660097265270521541292007",
     "im": "-15049.5115665656103147272160328280664640746798466460214808896"
    },
    0,
    0,
    {
     "re": "-16.2856823982905497596185798138742353794789355539513509711688",
     "im": "19481.5293269270162511860673434880268508431260631811268511899"
    },
    {
     "re": "-17.1918723200144795176501437971371210006328688782513462580604",
     "im": "7299.55368955406940760636212058562729865309515292732230233894"
    },
    {
     "re": "-4.07170263448473326422174198119749133310905607737189010108314",
     "im": "4233.14344663713035072124865632980025239650320662417248697222"
    },
    {
     "re": "18.1716766317890205794763188924032458793036551586483526817110",
     "im": "-8292.46959648707657895413348189228537465709438276844032653341"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-3.32590357879757958758938148458780733330774571648111235229241",
     "im": "12518.4258483843729946876875140162382298745252768194233629282"
    },
    {
     "re": "-6.60000215779103145827061269982450058486096549952989804510860",
     "im": "28623.6583677413225161960737019428170228408634139781909159071"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-0.0185244524420687432036483092290822734276949615853968223790549",
     "im": "6.01589438659808311462821854486289844975828556773162701102689"
    },
    {
     "re": "0.0111126346203233183941786484219425788654273874421459010829905",
     "im": "-3.60928033762201376720575529693787455722793013065588029748180"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "3.70367834729806960473991587851805811126587956221037848413395",
     "im": "-14477.4285593063097536379393121825992936732037638329313944185"
    },
    0,
    0
   ],
   [
    0,
    {
     "re": "-482232802.944712707982537310904586007788226838523859773128237",
     "im": "-1014774.90809380035799624710479319478025760090223489187204990"
    },
    {
     "re": "-1801388.09637285216746339392301974333134198074559270098111611",
     "im": "4160.79326906326816449341419190470146561491029487668625746765"
    },
    0,
    0,
    {
     "re": "2529677.61768576376957681641014111510008047088194421962095585",
     "im": "-3689.37744637090468138487602516959353572753786635707932096357"
    },
    {
     "re": "439536.738134565665744529283948106845965944995926064740008198",
     "im": "134.488440651139167142021753368669746987781879685098626419993"
    },
    {
     "re": "539406.627161309957806602328196648453310398692402021086987373",
     "im": "-2408.15537293680011586014075176525569735739712635989797491172"
    },
    {
     "re": "-556769.375721838510690635180397986049640971694200789614924173",
     "im": "1658.88906606027650783449806964091592002159408863448063885539"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1983663.63373681303528633291726332713100980085971555401223786",
     "im": "-6176.67996972110812950987952961961025182142740051196467502818"
    },
    {
     "re": "4573360.48818651426848644084453965819606649958403223930653343",
     "im": "-14319.4756547295393631125907578643659345114850360508455959960"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "153.940121518869337219112862671302964977899592433161737432183",
     "im": "0.327288498083790292603808743349071826694029286665494005457357"
    },
    {
     "re": "-92.4106083973602418335296979060316436422493659789961121446978",
     "im": "-0.196472121355795232697093113961364009090172479941494650281968"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-2299416.09091539362415551528464852745889134991005911138984269",
     "im": "7171.13389889841285847234067626913510194448233547900966310326"
    },
    0,
    0
   ],
   [
    0,
    {
     "re": "-322946.922999554443972136904554051881907310429268292285711154",
     "im": "37.3950339921398151949377298820930716452742028610180486876291"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "7458097.01021081801286906619638466542019760072212316295799168",
     "im": "2.13153250742703306456081270682829356734349522689333086703790e-52"
    },
    0,
    0,
    {
     "re": "6705712.86209440605257950500966974382580491585572791766000111",
     "im": "1.91621405430013368498986235144755712573141402509745042342407e-52"
    },
    {
     "re": "-121.297898486673361209639398075704006301581741350744759478916",
     "im": "-1.80689499600570306905778712894523784646143155041812155174210e-56"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-11474.3095008748287595704288285297362363705693707400806948751",
     "im": "34.8495498891191636086069233138369951383617366015259100928363"
    },
    {
     "re": "-135076.486704921885572051533785208276594350482649884625375074",
     "im": "359.949703784762287259002569781604516691780833780790397704927"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1641.89091603609326221910920706523008196731971476832415705144",
     "im": "-1.26408286188050256871460328847269393864226707725749541426502e-56"
    },
    0,
    0,
    {
     "re": "-211.242013910454319898540051500298474925245559693054495250845",
     "im": "-2.06822393624838131166740083802894152819680305231919615761420e-56"
    },
    {
     "re": "1097.82263550016699759860204851804604954119138813642098168426",
     "im": "2.73640616616021097784755034354787836728232820261314262564051e-56"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "29634.4137574984746671527966914342559651241945768209061349888",
     "im": "-79.3825793511121273028036539876117765304479425501514972403070"
    },
    {
     "re": "55.4341114206185356414394123306234279401363102834767064500973",
     "im": "6.23316100288095928099316068708702460212966436803361767277932e-57"
    },
    0
   ],
   [
    {
     "re": "-5.68971590117213013399831680834326993218885128819996836542248",
     "im": "-2.62515832947153167254239229903434286288805434454549784273425"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1264.29752774907953849210615649334788080425883969678566647224",
     "im": "9.01259354974645479391369805631298906715567254592786051799998e-82"
    },
    {
     "re": "-2170.13581223186082808462498079020137478018558761042095201902",
     "im": "-1.53147405718950001357073890650525493702244570274838448564012e-81"
    },
    0,
    0,
    {
     "re": "-397.441444118211072997730795647949948123149482764641770615561",
     "im": "-2.88744932641497034836082822076941943040320044525112825262194e-82"
    },
    0,
    0,
    {
     "re": "13.5559017846970653705413803509113970344434552667829877034019",
     "im": "7.01445942247025054058696995935845669802468323658967832734309"
    },
    0,
    0,
    {
     "re": "-4.24029427778591590754652653403321827311693907744663487380583",
     "im": "-0.740855209782145515501650534608355973873602850081130655754276"
    },
    {
     "re": "-0.400698164430390650183795769183550903958128611268723073114408",
     "im": "-1.36548736912138955492884580587793115017655733753893800228171"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-13.7985788582283659954008372683803115104807635738841433227705",
     "im": "-9.87868995891284699996845138469478888849853389424868832914960e-85"
    },
    {
     "re": "-4.33842945220545614607085209818500877124391459096514373224456",
     "im": "-5.71282583151318268477517965981489257944576500274312241924459e-86"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-0.173926625419302387415737227527455860295841222538600375473404",
     "im": "5.46353693608224332341054816820010454100484601706656822597408"
    },
    {
     "re": "-0.735145021616749037704211441025418457600813854548607169688047",
     "im": "-2.09693106004593675606866293120737065119848589044278585742203"
    },
    0,
    0,
    {
     "re": "1.19394896929195880555472928702761038385378834665253622576314",
     "im": "7.04387035893874273376105406650378935591366068899036772056175e-86"
    }
   ],
   [
    {
     "re": "-5.22900764662483508606863803799948952068157953102128931558963",
     "im": "3.81473061632896263804155203319033110764394984109360181521857"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-662.199308356062759796737783493685976603265695398490096707363",
     "im": "5.72109372028180873341405205050873534046392948313401998318642e-82"
    },
    {
     "re": "1115.48719549700067869939452937389468109976043502014650919799",
     "im": "-9.74848738676912255156132606298228555441563241792745673144118e-82"
    },
    0,
    0,
    {
     "re": "215.470515920742217746957561439725866791606831973565310135190",
     "im": "-1.82220445872809359398960270897483174315858652043372317924153e-82"
    },
    0,
    0,
    {
     "re": "9.51729809001367498988848950554635400644342104061837373570213",
     "im": "-1.80108919658357952728426497599749210574733771632729239860213"
    },
    0,
    0,
    {
     "re": "-4.14145266466675091430249368055620118837659933908620863715988",
     "im": "2.15451173058884441984167803706757658489843069362669398244659"
    },
    {
     "re": "0.210647677302558465805328179183986813565752293398904462439785",
     "im": "-0.413748644265832213608316532017716689666567164505500980101431"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-6.62071602583353572014858767877865014439465378692664882065605",
     "im": "-6.68681214669105551027711450166581051882478911036345773327276e-85"
    },
    {
     "re": "-1.49232425115621048057678086176587465980845594827805467973993",
     "im": "-4.88318716725847371040175019074325503783661604399650686875690e-86"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "0.0771360282073811331820670026836418597332478928469822674146364",
     "im": "1.65547558426325474199199452951468096752133846620240600495284"
    },
    {
     "re": "-0.406295259374931713887545458383031232747808062188149866135446",
     "im": "-0.664036873567684121399282975286333433967062937285568032384807"
    },
    0,
    0,
    {
     "re": "0.536371225493987420754712429206637872086729532681378573261646",
     "im": "4.78281113023675358582518812495025881799957146565009449438930e-86"
    }
   ],
   [
    0,
    {
     "re": "14856.3241110949448118461973672161855273278468103674836336008",
     "im": "-3.56757524482998752906682234871391905673593251586381478984869"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1471752.83504422013509114734951247341899362334637844423819746",
     "im": "-2.23887144607059312365683272245980286763506085489146617401982e-52"
    },
    0,
    0,
    {
     "re": "-1324075.76492344911199641443534273574782474514903118268826136",
     "im": "-2.01271012987914921222540216948556918631324354944462657148301e-52"
    },
    {
     "re": "-386.338812966515801749757655436234538982522906544985675269663",
     "im": "1.89788575503072117897690389834397377529225014524615814292184e-56"
    },
    0,
    0,
    0,
    0,
    {
     "re": "1800.58143806418745046748913385551175081329920651716016639831",
     "im": "-9.49759668110275988761312562205384873344965571023474557138198"
    },
    {
     "re": "32705.5753018057088257991545508702738503985700029662221701995",
     "im": "-57.2175374416447348323947402009799678392263111935078480313121"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1287.28766011514723017241566256234922246442774714886053645717",
     "im": "1.32773901176265363194159904648475175104599521840537484863206e-56"
    },
    0,
    0,
    {
     "re": "-369.788557036538299925085479539615500433991271470437689696472",
     "im": "2.17237422193359334391241440561294648897843229058305770407232e-56"
    },
    {
     "re": "-329.358639600030000983519744163908006017462607787312802606960",
     "im": "-2.87420431542552863133068200102853784010309161308128810641934e-56"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-7491.97657889687254453063268337656144708331914145372178311200",
     "im": "12.6474324508967105520892456830258843912204487695132050732454"
    },
    {
     "re": "119.678295742987710038383728582117583482923075403306184760204",
     "im": "-6.54704768469060198031304334131869989196775391363346193073821e-57"
    },
    0
   ],
   [
    0,
    {
     "re": "15512.9373272288739047231909136459639490010541876706403223462",
     "im": "-43.8004469625038665171545586472325222215917096190363218404041"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-8358879.69694399701346768678571095371484263597648534740492991",
     "im": "1.66014762690991484736211088515325824383356072998398786080701e-51"
    },
    0,
    0,
    {
     "re": "-7513903.76449439883868652862189463077410744273068743062793608",
     "im": "1.49244660762440743099027321286628557160890596650832786943707e-51"
    },
    {
     "re": "406.092450416679498922205101597452966204368100043713409845629",
     "im": "-1.40730507841347115445854800087208329600880963494043665064772e-55"
    },
    0,
    0,
    0,
    0,
    {
     "re": "14075.6438208563323614558692465257882399095108156733500900757",
     "im": "-37.7072236034925649911811659501162187431435884260555148527926"
    },
    {
     "re": "149857.724834025706644187370777051675202196882567554894287381",
     "im": "-410.073194916690940895543869125701100005834562325747817178315"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-832.857821966685164753099198876530124942265003800542254131143",
     "im": "-9.84534332463143899889810870369952150335130354803069636447939e-56"
    },
    0,
    0,
    {
     "re": "-94.8640789332092284023305586388734020354889763010896360308305",
     "im": "-1.61084446594330326001622682503924467175840040114249339372266e-55"
    },
    {
     "re": "404.019588433945015900089408259787837232940340035340263487389",
     "im": "2.13126129040496120476310620060016943075156763711406566043974e-55"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-33113.8884096117988583263718384210684735867291914129785150290",
     "im": "90.4221984508729339304711766234575702886658345900119248761345"
    },
    {
     "re": "43.1506795853734846228317913870051204087855868271039832125580",
     "im": "4.85471350734979582760541761839788606867557336351578261576195e-56"
    },
    0
   ],
   [
    {
     "re": "-6336.50053147825562593408592868138719409968418578244612150784",
     "im": "-8665.49572023047057605272258219724454985086418844052268623142"
    },
    0,
    {
     "re": "16.8783889331307483208105621929813767829859267460705252254951",
     "im": "-2.45650815304530871785718376511191594849789806777422604066263"
    },
    {
     "re": "29.3971859964994871569607164782303142577144837563746440986920",
     "im": "37.7509555872288911640626051938395546659102809397728297644666"
    },
    {
     "re": "30.4452927103764150130245195865275520349006794843959510335278",
     "im": "20.8576341598790914794667021104496430498314466212556732688121"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-16.8783889331307483208105621929813767829859267460705252254951",
     "im": "2.45650815304530871785718376511191594849789806777422604066263"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-11.2250669743700965064115812790008985676235326464406337270624",
     "im": "-1.00166110720339091176732269582571834298442481939841467187816e-87"
    },
    {
     "re": "-26.4005286803019623672672078499054302829613402501963990204834",
     "im": "6.17767801976344511792453477505542191003086127339943100753265"
    },
    0,
    0,
    {
     "re": "15.7409389400972676421447740940304273698615771491831771986790",
     "im": "-11.6763171894741287259570101606458899347477325260731942409675"
    },
    {
     "re": "0.566337503758974485502225333392812432026952277336856028005116",
     "im": "6.14200792135904063970156215578467100265188913819382817301220"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1.02518776956741972158738765773047582570411952843854968460187",
     "im": "11.0552643787764021153633781477099303805213603534564599453626"
    },
    0,
    {
     "re": "-1.02396538006402712727985067222912254759840976391721965338324",
     "im": "-11.0552643787764021153633781477099303805213603534564599453626"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "0.568869655591126181822139262349512526443560979954010918546243",
     "im": "6.14181354376466784186854341539440576695631130747581108075701"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1.00322550535813078745585287633170463927778823263890079835574",
     "im": "1.02400799091611851413651833430480853302967153201739943093174e-85"
    },
    {
     "re": "-2.42676521524328717329756160990296213928590303194046617507242e-85",
     "im": "-1.02460826317588856434286716002949259596216360272315816308295e-85"
    },
    0,
    0,
    0,
    {
     "re": "-27.6273689145543630733545830682217218576886233013260709561305",
     "im": "-37.2423809542030162649286712036186012853246036462311174791265"
    },
    {
     "re": "-22.6692807437945487048574924168314019031668403518522472031989",
     "im": "-26.1136969481901830944041416060475228556015866306928812685168"
    },
    {
     "re": "-0.00161934068843255044564328422260739941620283497071827665996061",
     "im": "-0.000777736352908134373218733653696737148462298711420928799748150"
    },
    {
     "re": "-0.725132599849228865718110261191504291168393396139885092273702",
     "im": "0.749015110691355615085426249320369731998310625496286227925367"
    },
    0,
    0,
    0
   ],
   [
    {
     "re": "5339.49569996336669722392671756377585136078173337949337993069",
     "im": "1471.78929530005773027604705316146900527754599994589832751863"
    },
    0,
    {
     "re": "2158.34526946775094836914853386280357835736505538301306134533",
     "im": "10.7116284586955762651932299002916215705109608601713982970371"
    },
    {
     "re": "-1180.20767231034329410445311587151709343372239830668210583032",
     "im": "-6.89667764253764268753088849634461728909284150975046788545729"
    },
    {
     "re": "1111.59956441681672522797820172322985942734962404525855887173",
     "im": "5.01787024208071053988956645165213981792602581777045908160345"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-2158.34526946775094836914853386280357835736505538301306134533",
     "im": "-10.7116284586955762651932299002916215705109608601713982970371"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1.40354153400448609733700509900622860812604955354293082745502",
     "im": "6.42512237453850933276930955406956183118936340988237068131743e-84"
    },
    {
     "re": "-633.447834343271119015105665796822187040892961825491610719343",
     "im": "-3.23305536962105984472446162346834949993548030296697835297336"
    },
    0,
    0,
    {
     "re": "1909.23085630446248553812431060090523675995939244827404278744",
     "im": "8.54367294344550024144265672190705553055064182776595289293218"
    },
    {
     "re": "-1274.72751876541169643243019376821392868399447019301881169556",
     "im": "-5.42033079890762586521829889734394893421103204878440253017160"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-2294.50978545231488030662208935680837941546270250741629703866",
     "im": "-9.75653683453676244611594261167564914797498441534728446404230"
    },
    0,
    {
     "re": "2294.50963260917882953929895670625955136322877421415361826570",
     "im": "9.75653683453676244611594261167564914797498441534728446404230"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1274.72757367176601641072164261458863964623820789675201014761",
     "im": "-5.42029824140931247006441256204202730443054689741515803557906"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-0.125439667126956412357999011015376647298110634478483836562954",
     "im": "1.61940251352121232541899069897165299115858682614410882618088e-81"
    },
    {
     "re": "2.86320127238351327360108345177476462273991205032533427946414e-82",
     "im": "-1.62033700488208873610196504874692725641415870239141889807872e-81"
    },
    0,
    0,
    0,
    {
     "re": "923.000101257078618429112050579186843273864134291488076500940",
     "im": "5.83450802705991187456829401237661806765657259354588338379024"
    },
    {
     "re": "770.745102908887086458692458152586870173303400162813304936974",
     "im": "4.03966812130781063020344553593948965928106122627396688067283"
    },
    {
     "re": "-0.000159244737626955647022169254008571560084854662295639429736957",
     "im": "0.000130267843265459461140639107911190648394357919395751295939185"
    },
    {
     "re": "0.638697832851722923062923607605740081177853124683458718514344",
     "im": "-0.124283863964111092887927502885389651167076601766820380286065"
    },
    0,
    0,
    0
   ],
   [
    {
     "re": "21046741.7123742001299870656263877840995536591983698689070767",
     "im": "58184.6512527152487235735018173936774239175357140742806286477"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-15771731.7653612872923806051134745555062513012042077949585806",
     "im": "-1.17362140910129114491283032298655446920316705521991455164249e-79"
    },
    {
     "re": "39417838.0485473463262048898092914529793474899274221984294436",
     "im": "2.93127388297825837189769913168679432746347308985723337940345e-79"
    },
    0,
    0,
    {
     "re": "11.8167429292439698361819888124853974075800424683034189513695",
     "im": "7.71394695400800751408930076220499470410431347726126728806840e-83"
    },
    0,
    {
     "re": "2.99709014359735141410926471310943933207973401132063730541589e-133",
     "im": "-2.84892176758822820363733184420600948444065591736790964553303e-133"
    },
    {
     "re": "-17529321.9507614329289970473425996082347783909527811375330994",
     "im": "-49556.8193770902788547732029261205352537364157965722533363796"
    },
    0,
    0,
    {
     "re": "10518612.7174351471311819628187897184369739711397797178932759",
     "im": "30025.0766179217364977408112867947618775939646283354539586039"
    },
    {
     "re": "4.60610291376894698141302726681443308598092362754572414233530",
     "im": "0.186483092353108534068934262739679273216106927058280197718202"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1719.45668930181641673950212150160683326746576605050910623390",
     "im": "-1.27691029621221426521129437962848832674335118811524998066231e-83"
    },
    0,
    0,
    {
     "re": "-11.8861840664824488953358407054566013523789968446286777038185",
     "im": "-9.43026207037538649240210818839644823849243858632869190523425e-86"
    },
    {
     "re": "-0.767952612693754543488088469792712520397094573705368042024578",
     "im": "-6.43159700176676460943932782258901618045199381218725674907755e-86"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1.23014752167740410741190702336431563398990932671036577833107",
     "im": "-1.13602608956273897963295051655001410964240749127538502853895e-83"
    },
    0,
    0,
    0,
    {
     "re": "-1.00161034136229207463368838036654083774795198444834088768310",
     "im": "1.58710678723677969545072725308860461040974668974933409494182e-86"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1.31878026648156916057760291763699003708790489766244109121613",
     "im": "-0.746149167005198350014281585126587667446216450125990787760915"
    },
    {
     "re": "-258.274049082733355201980881747592113026432563699637505378686",
     "im": "-361.400341521619118591537193177208820665087114859858848809231"
    },
    0,
    0,
    {
     "re": "0.841112965243743617920107419194175818856803112033747732157387",
     "im": "6.51684898469224873893353704366436497475385128922649905449134e-87"
    }
   ],
   [
    {
     "re": "-4032006.98019799872356645654696758574746145490377646959074144",
     "im": "8987928.91637642088560984029560676898862205110348691948421972"
    },
    0,
    {
     "re": "-2298290.61240125488563713856632946830506660721207097148878252",
     "im": "15124918.3762183246497015270365068059664398479054439201893895"
    },
    {
     "re": "1545929.17535062523707235910561721782863350136859136441879952",
     "im": "7802660.91350490505845179047839505472911575318724787679473891"
    },
    {
     "re": "1998099.69063204202639283210604984346120358361793611167236310",
     "im": "12667413.7646568741927711729367583901918471093364522959557589"
    },
    0,
    0,
    0,
    0,
    {
     "re": "2298290.61240125488563713856632946830506660721207097148878252",
     "im": "-15124918.3762183246497015270365068059664398479054439201893895"
    },
    0,
    0,
    0,
    {
     "re": "-14569341.4217187515544360097288357291989797560403509724787843",
     "im": "3.36828751897349636504605194568973783242716887123650581906542e-74"
    },
    {
     "re": "40020008.5067552941941540914499965338975142550804619313483464",
     "im": "-4.48699709344910219527285975825502953479732542853138649207248e-74"
    },
    0,
    0,
    {
     "re": "320.268707824225405802110766626819855649739560897272680705901",
     "im": "-6.00805286934046573494532008257053496540851530449272193634704e-75"
    },
    0,
    0,
    {
     "re": "-2453180.91404331199674259593914634187261136722855806889436927",
     "im": "-7005573.29614780932372318278724727796028215013708738774467959"
    },
    0,
    0,
    {
     "re": "1183453.45720331500312423306587052241814120175033783164954324",
     "im": "5533095.83464806293095761063988209954872156039996126122217413"
    },
    {
     "re": "-1397.48548936887585842400921968978735325759496045100529992258",
     "im": "-6408.82784954142842528222884013823425311241539139923674083566"
    },
    0,
    0,
    0,
    {
     "re": "6204.74265043681174631745546722144492375756557467530654495518",
     "im": "3.08086316017628354846691470285572729825359312897881393016136e-81"
    },
    0,
    {
     "re": "-7633.46688372176068918721997282163117819676280568550586660184",
     "im": "-3.78826794005638282615619341138667216396180529463221626554422e-81"
    },
    0,
    {
     "re": "-2515.47110030168945222294578415673540708271125461629159359900",
     "im": "-11535.8903626276750354429756192478334776524431758729601592199"
    },
    0,
    {
     "re": "2515.47110030168945222294578415673540708271125461629159359900",
     "im": "11535.8903626276750354429756192478334776524431758729601592199"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-2432.29702322587462372584705051573434448267991871722107086983",
     "im": "1.07253183838212517765783818666248041981564799665230261080352e-77"
    },
    {
     "re": "-87.5001960570847650430063884466222052453434242676114548712948",
     "im": "-5.50238178494022048485994756656170953392351716215446664032483e-78"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1397.48394461204969567941432453151967060150625256460644088833",
     "im": "-6408.82797923759724191276423291546304314024620881831119956663"
    },
    0,
    0,
    0,
    0,
    {
     "re": "391.480557056892828103726322861868723687229864173283693372286",
     "im": "3.92279192040055065751547281153587377249632060224088918577850e-81"
    },
    0,
    {
     "re": "392.252677526929525875021596107236778894713148662226043353877",
     "im": "3.93036946630214524708503424933563779004313854983747187250979e-81"
    },
    {
     "re": "-785.337637213249997718431453000323756348231824668018450210997",
     "im": "-7.86115304043576565740438303180934184485452631052658169155349e-81"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-5766120.17716706090466728201408285824535193185665420845383633",
     "im": "-848141.401179675354689424605200613682316772517381798233126992"
    },
    {
     "re": "-787396.664686587291146101619761724707864995466722652381407390",
     "im": "-6014307.26196928719710783178308729868517849053611533698961606"
    },
    {
     "re": "-0.00198212648185394817374350009645130455111337295248019314458396",
     "im": "-0.000518935454711647091959840600187622398435563991130207249392988"
    },
    {
     "re": "363843.937984880651132897523222206014490737309011772722855505",
     "im": "-1653286.52062074075614425568831699329476744300408429413157600"
    },
    0,
    0,
    {
     "re": "157.236284147823607114009997590408037648504306244155356612539",
     "im": "-2.20008591587730761928926322200044462300996480996708181913625e-78"
    }
   ],
   [
    0,
    {
     "re": "518085922.530535015071262719183797241432981926550614180773401",
     "im": "-295869349.334696822015644977196464491102613482972017639296027"
    },
    {
     "re": "333600065.064293729213275925554369786798404543936466234755721",
     "im": "1603612.53671504415287964675390554541821817737671099425596585"
    },
    0,
    0,
    {
     "re": "-254298380.448788344293866804591589731545537513863148751444068",
     "im": "-1557832.10232212604993341406409753436583380622610782316687872"
    },
    {
     "re": "-331833965.882844144604607100300811839071736999558200719551863",
     "im": "-162287.288996206675936809977219284496885447966642693259098147"
    },
    {
     "re": "3641625.31417089963950183696837038390866378281057411649195017",
     "im": "-805964.879528413934681359058154550410110788355967629697111825"
    },
    {
     "re": "64605976.9421582364018249559757644908525548007476836804825315",
     "im": "687103.021813137847551774563249361505065985727037051643044770"
    },
    0,
    0,
    0,
    {
     "re": "-3560543085.09903594234799816800254098927010492765187974826084",
     "im": "1.55592595068448909223191223045589157566129474959005435502585e-50"
    },
    0,
    0,
    {
     "re": "-3201005512.18506773117951145669575246357026916761576158401362",
     "im": "1.39508883590904176444214163654239347962610259692403342778279e-50"
    },
    {
     "re": "114586.977878006277659891454151215678681774344684859746279494",
     "im": "-1.31759728348144933539670843275250138738112645824313864119099e-54"
    },
    0,
    0,
    0,
    0,
    {
     "re": "21818650.8621046108378078937730884114835011765510795626227991",
     "im": "-2101012.71722353391869713972336444121404889644475847143716803"
    },
    {
     "re": "143590557.949146962556008166128038865817063098998576345715879",
     "im": "-4840665.25202234988966851025705965806672254794858200338446446"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "290844.618072440819378270340794145914100203105401949898266806",
     "im": "1.20934765472428822703707581064310719713210996386264611940946e-79"
    },
    {
     "re": "232700.195807653194045445940139994546922611021418708403301168",
     "im": "9.67578225735434894586653100902513092145640547781647771245653e-80"
    },
    0,
    {
     "re": "-290844.618072440819378270340794145914100203105401949898266806",
     "im": "-1.20934765472428822703707581064310719690863065799679235067678e-79"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "582867.669177622989125057600686952168988245451730639292373213",
     "im": "-9.23861850406596902201088895701105055861516809721533135370446e-55"
    },
    0,
    0,
    {
     "re": "74180.8552158167331161404570642509575682605028124622202367921",
     "im": "-1.51018511988217567819657934719147847720924238998287139721699e-54"
    },
    {
     "re": "-285503.194744311168990341074897108732877608765294285973021411",
     "im": "1.98634118549789390131311347844358283973884164956573046025718e-54"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1010.70584600510381282014302022826882929100742957248692779733",
     "im": "-51.1939003282860215744551923444292645496490974317000440486429"
    },
    {
     "re": "1766.80331425351974132783685173817943951453063066669711758493",
     "im": "34.7790906438798972210863929236338258530250234106625425710068"
    },
    0,
    {
     "re": "-61704.1060588926091374634376784856143329180279521985251076357",
     "im": "-2.57073426942619596498928872555430126170035059199596995049478e-80"
    },
    {
     "re": "78219.4740305460854041147678776689721580931117876631131704101",
     "im": "3.21311376423819528610337513417610303084899758434087515795438e-80"
    },
    0,
    0,
    {
     "re": "61704.1060588926091374634376784856143329180279521985251076357",
     "im": "2.57073426942619596498928872555430126155224303330930175052840e-80"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-38783528.4845741518963580695990588202970400099600612469905768",
     "im": "2434964.12983949613052434387364302489243728867885459101399488"
    },
    {
     "re": "-29113.4197782010640394367178780806014279074130863728738578741",
     "im": "4.55245083829676731522588473839712757228157929986948671502353e-55"
    },
    0
   ],
   [
    0,
    {
     "re": "523858877.776906885481415276555430684411513923427765556727019",
     "im": "-296216579.482470716857419494978838907778284975568194361970435"
    },
    {
     "re": "328250971.789066546879896523552511031216744309398225429455990",
     "im": "1592183.29332146895767958247285306202326859967579141826300374"
    },
    0,
    0,
    {
     "re": "-256557408.241613753571807805449109286481471592165996778952073",
     "im": "-1571319.37686340417554615214465400048242843229535973514571126"
    },
    {
     "re": "-315194034.217067859269248823524812587052919238767764164107692",
     "im": "-110249.021526364042512267350506452534523559373218822443044567"
    },
    {
     "re": "-2375260.64279703886133616850114742787760829497797251838604130",
     "im": "-827587.401377445345310146731134050539147803897520107574203496"
    },
    {
     "re": "67049207.6787547645336138354305382275962100744592492581835922",
     "im": "697322.400062161735490666426294982894302195045913988302926396"
    },
    0,
    0,
    0,
    {
     "re": "-3568587979.07601330373932293100007259861395855242035386781223",
     "im": "-3.94553794561790654055353739908849944931675035973337448528615e-49"
    },
    0,
    0,
    {
     "re": "-3208238662.14092138781657419971744881931725154745179514701270",
     "im": "-3.54451860815175995684750933518686963843621016900299581362724e-49"
    },
    {
     "re": "113160.950674667603927058843357605094812919154526040071149150",
     "im": "3.34276733430542770279303017360096050867817447933054779418977e-53"
    },
    0,
    0,
    0,
    0,
    {
     "re": "3569476.59049667002775320517240262497735373643022110705697517",
     "im": "-2165961.22530744550602093049606013538646948973811053467839206"
    },
    {
     "re": "95820663.7927226986929261754501132921519055768737341592534695",
     "im": "-5008172.30051312327855105708717362843259927926111214423140263"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "291892.657074108743156837051162944850936596697010908140402317",
     "im": "8.18818949448328330980188006342744462673769713735464335888994e-81"
    },
    {
     "re": "233538.661641726407760954269254889960111510243841816877103832",
     "im": "6.55121970279544966210924189048658406607109061514277370709573e-81"
    },
    0,
    {
     "re": "-291892.657074108743156837051162944850936596697010908140402317",
     "im": "-8.18818949448328330980188006342744449693869677496540478288191e-81"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "583595.407904868907681154154365927007412436690329039127092141",
     "im": "2.34601171533213579974195533172601842090640038939116420481921e-53"
    },
    0,
    0,
    {
     "re": "74228.4146499713334344335808651953011407403290379843948622623",
     "im": "3.82993442542530269114499434353275360296864174919168536679746e-53"
    },
    {
     "re": "-285522.694673436864541490242893573493198107758679923875949444",
     "im": "-5.03971296927463124889422866634920238362356741450781833635991e-53"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "979.100892210963739998591902274906266922042203755711155627085",
     "im": "-44.4513273247844416234574251775542353391273318791623606299335"
    },
    {
     "re": "-1792.31476856441531907855382826547735922578278790927155145617",
     "im": "22.6371129486603206059588625612109691434658124971764481087158"
    },
    0,
    {
     "re": "-62723.4561441506755403975949723184046818772941900667954554443",
     "im": "-1.64822049039810420636969598362424162832602896494267534673899e-81"
    },
    {
     "re": "77273.2637028416658651921209217779495324621410424336549005935",
     "im": "2.06045538986456520591939473100745638934578578894911640853772e-81"
    },
    0,
    0,
    {
     "re": "62723.4561441506755403975949723184046818772941900667954554443",
     "im": "1.64822049039810420636969598362424174780309800315353228530543e-81"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-16809392.3895319198298612833566557493663405639141665280558377",
     "im": "2512808.92723689419147059254419387618635154327664645468533354"
    },
    {
     "re": "-29112.1842243960831296992176481889968330585548067204913009144",
     "im": "-1.15230212928060643123814511893669311508536082315264875458203e-53"
    },
    0
   ],
   [
    {
     "re": "11244281.0230887678976020288555554111449050577382150921700568",
     "im": "-6538380.95748597676805880144193692473444002399435175058927883"
    },
    0,
    {
     "re": "6443405.07652663031986620846892199087670196238716071225966133",
     "im": "-42060656.9902993844914833167384954825145624824822062079751694"
    },
    {
     "re": "-4314734.16681672467248049066316538520944078013737048993467065",
     "im": "-21764054.2593326476357396544484858061619847211282039385171390"
    },
    {
     "re": "-5583519.05312836788294204246612330402067731372769841856517270",
     "im": "-35275201.3096062942980145299507234200202288892155158015287704"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-6443405.07652663031986620846892199087670196238716071225966133",
     "im": "42060656.9902993844914833167384954825145624824822062079751694"
    },
    0,
    0,
    0,
    {
     "re": "5457405.63740468635834392502445723871269658976655281904810322",
     "im": "-3.90394449526627763470689761658124595933473382209463889295483e-74"
    },
    {
     "re": "-23704228.8092696077366774419955707885235063041497413422733614",
     "im": "5.32840811822147367158484453551137336133725800938503309646052e-74"
    },
    0,
    0,
    {
     "re": "-5190.61090126254405824013827599973590710020619873068910229215",
     "im": "7.70241874931224584269425396324250480187267714018608283554915e-75"
    },
    0,
    0,
    {
     "re": "6846496.64310576128089273207766385421940681491076966625363390",
     "im": "19463142.9638309283133541654994589267267580794735297734096020"
    },
    0,
    0,
    {
     "re": "-3295938.65436594064899971033766585341675688158199305021535181",
     "im": "-15372229.1014130369105485349336679558033123726180149816617384"
    },
    {
     "re": "475.774627057113246626516074182514434525709094566202650960309",
     "im": "17792.7873205913097861107907551460433693769589789570180564922"
    },
    0,
    0,
    0,
    {
     "re": "-2323.32273978852056601554373362619635900655769231035624955495",
     "im": "-3.66876379313175566493257489485461601038758907654411034866139e-81"
    },
    0,
    {
     "re": "2857.78949059911303977655998057205737183481807260416906779429",
     "im": "4.51187205714350387236910763236706766946638573029494880015083e-81"
    },
    0,
    {
     "re": "856.394430317214733557346932935818115033905894946375357556371",
     "im": "32027.0179588484737275360970836234541451289858537655264550957"
    },
    0,
    {
     "re": "-856.394430317214733557346932935818115033905894946375357556371",
     "im": "-32027.0179588484737275360970836234541451289858537655264550957"
    },
    0,
    0,
    0,
    0,
    {
     "re": "6792.80147576240531860980329325388926519282757872485506563460",
     "im": "-1.71078400685386856600338037593510251312197328684335495220248e-77"
    },
    {
     "re": "243.564535079376311709411198017105498274836305437219758499464",
     "im": "6.67334604448740538926268566206310749538963490136980620001099e-78"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "475.774683509563740865192740519898952796614386081319643086873",
     "im": "17792.7877549158187375200539353463634139605476965364035861643"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-1097.13290130724889666556457628428513489049410788872958216019",
     "im": "-3.34377626922424470128220898299520529071547043248725096229295e-81"
    },
    0,
    {
     "re": "-1095.50737486254428569292808172706990484008271795234247186938",
     "im": "-3.34970652032221889836329989825375119547543306552857009497893e-81"
    },
    {
     "re": "2194.32921788593742445004487342188277427844112040527739701703",
     "im": "6.69990586427727182901212299737453625325631181905679295619449e-81"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "16113520.8969312318396922934783513570278186915356838379492343",
     "im": "2437873.50901540853262444716221005673112916828763253654275552"
    },
    {
     "re": "2202186.52255374225354192595610692455023156113260592929829018",
     "im": "16771720.4124412050486958743374852730393466569497554775702502"
    },
    {
     "re": "0.000488328357474227762191223108295697809485580064569626058992388",
     "im": "0.00173780296366172853363058909373771677365575451948685500944379"
    },
    {
     "re": "-1018957.10979298536519949077425908184902232431914288593768682",
     "im": "4593211.47767545148077036397491937405058513335100712901474089"
    },
    0,
    0,
    {
     "re": "-439.078730856994412889009596575297544851371916880385310923049",
     "im": "2.45833593410101236117740542428732073332781883480890131352984e-78"
    }
   ],
   [
    {
     "re": "-58454366.1983386151276971806871381360606613838638878662228053",
     "im": "17053.9730767070996710378663771395684927788242557723433820642"
    },
    0,
    {
     "re": "-33028735.3216863153388905615589336495195715941244340621500664",
     "im": "-36.3114657889304000520316867120717945757051628166988886802554"
    },
    {
     "re": "22758262.7779122910380759628302588795815703477971006650055108",
     "im": "-79.4550231563281631579906039255502843333178482405974944728791"
    },
    {
     "re": "29578190.2350867680039583499434837046634431082253526832837480",
     "im": "-75.2854737477544812427490447881098269083236262630598004837855"
    },
    0,
    0,
    0,
    0,
    {
     "re": "33028735.3216863153388905615589336495195715941244340621500664",
     "im": "36.3114657889304000520316867120717945757051628166988886802554"
    },
    0,
    0,
    0,
    {
     "re": "-27414.7354069086610797544586238167710686762851025657007683591",
     "im": "-4.14428860524446208301014322226778586766260772489601718407036e-73"
    },
    {
     "re": "52440727.4719284895698468411138886958136682704592745902228377",
     "im": "7.33947110656038919031261878363957405748863406626361034244371e-73"
    },
    0,
    0,
    {
     "re": "27521.7789965594487667554627144818885353689710273979184362880",
     "im": "1.79013660813337044192227891957571767207870373215808281311879e-73"
    },
    0,
    0,
    {
     "re": "-36030793.2993194738921546495067650381742693695650967782577249",
     "im": "-24.2314643941641450451559122949225138904644993362048138229885"
    },
    0,
    0,
    {
     "re": "17436525.8636606282674834814631862020310446664390941082890306",
     "im": "14.7514465640665211413308766617102247062389228858141619446701"
    },
    {
     "re": "-1.31042970486727630919809538287051834307722130542958940960909",
     "im": "-0.00298888956647581452752179730262240409420803130367599336206037"
    },
    0,
    0,
    0,
    {
     "re": "13.0773255878323432038173039405038623279920190236114629268083",
     "im": "2.05369416428552836925818165855856040179406090483298668107617e-81"
    },
    0,
    {
     "re": "-9.94822755768979569881433757441879739906229650234846536695019",
     "im": "-2.52603782852285485521112434623319799925397014985595188864297e-81"
    },
    0,
    {
     "re": "-9.99659180164078260488178842595427305168523505448885418860783",
     "im": "-0.00545268998563776646079386244025040270001712745777873826619347"
    },
    0,
    {
     "re": "9.99659180164078260488178842595427305168523505448885418860783",
     "im": "0.00545268998563776646079386244025040270001712745777873826619347"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-35482.6048121018726823741964940667130695340080228637615787859",
     "im": "-7.98117034011312885408352618146952989455421069544307110718989e-76"
    },
    {
     "re": "-1278.02706417506193512198312517132182599130611527854195074492",
     "im": "1.09935398813764561820295796997074059182272493754314570846080e-76"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-5.55366211202265700271210468108570725093624169693825232700435",
     "im": "-0.00302927221424320358932992357791689038889840414321041014788526"
    },
    0,
    0,
    0,
    0,
    {
     "re": "5707.84343314720783634375198674620129958990242334239860389980",
     "im": "1.14677021839157273138762744908232893737378689928905209411941e-81"
    },
    0,
    {
     "re": "5721.15595274497405255942267528845853921298615395029139242059",
     "im": "1.14840060331644396953755166233029625493887256471890056409995e-81"
    },
    {
     "re": "-11442.3097269577948193269981456016585555612328203197761328890",
     "im": "-2.29707691164967501124760426515588554231565633997117302211038e-81"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-84013982.6151086854661805803637508804584051540994597349152835",
     "im": "75.2745710374166096304218583540826543510074815446343889021161"
    },
    {
     "re": "-11681458.9839941432088180491358861745077605325867441706499266",
     "im": "57.4974529734932862104530253648864786405231296454759833318439"
    },
    {
     "re": "1.65608545351276542778734410320128643680869564569237221722957",
     "im": "-0.000161577538279166208218060746709337395505342109538523146365021"
    },
    {
     "re": "5244610.52371416711091972787205699222420990947538997258294723",
     "im": "-0.260369636000211879497021470858772604357951298305739525407338"
    },
    0,
    0,
    {
     "re": "2293.95373881215430202179197432643777323026135996400767040249",
     "im": "1.40519236838076181580193872597688523798587581322972347448792e-77"
    }
   ],
   [
    0,
    {
     "re": "-5805868015.49167720365251584349221203037966822871616434798183",
     "im": "1525610805097.55327175179902497697878550878499340993586805333"
    },
    {
     "re": "26324024.8622958059436006535586142176773706656500629889726549",
     "im": "-8234076585.67251769865570614875426907625739029366900117986265"
    },
    0,
    0,
    {
     "re": "-27968147.5988479954162220506503944173820545166289729989258752",
     "im": "8063147966.43714231980317201877660921803018879643679490288235"
    },
    {
     "re": "726679.014194593918903600332433603046342785186704669529038419",
     "im": "700565204.472297969518669523342905668229518576577707204690241"
    },
    {
     "re": "-15472361.5401041806898485787999039396479440215900580892741272",
     "im": "4209781954.21060269384542049473465625433038225259611588093365"
    },
    {
     "re": "13864474.3167532255237726875575314335310326377888657956429382",
     "im": "-3567501400.11157842730181499015341477265268788511335008190147"
    },
    0,
    0,
    0,
    {
     "re": "57153127.8030076374445651557555001493684459182285171689382405",
     "im": "2.08231787477945060388346260836147699352890603001297004948250e-49"
    },
    0,
    0,
    {
     "re": "51381038.0278670280030254330434725507099786507183248001021696",
     "im": "1.87235977039068803911896868996358829099564017162263311916249e-49"
    },
    {
     "re": "-2091.32801175023387091878853873170953319209292847792051483932",
     "im": "-1.76454124570971531843394655188098268376953002699859296157218e-53"
    },
    0,
    {
     "re": "-2239.88233257821330469830414799589630140713683233232104808059",
     "im": "-1.13082456329563750472980248752577507340033359716569901496123e-85"
    },
    0,
    0,
    {
     "re": "-40492612.0168436404592232408739272069773626729400348324976816",
     "im": "10996581989.5127773740611664907543596319167019189210791040183"
    },
    {
     "re": "-95586494.5670468358448344632524597549481811139334093954926803",
     "im": "25382446860.3420208136185300490241783657827772045821407618156"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-5420.24437928349217502922923372860609416241466650291302735921",
     "im": "-2.70583368303222624698701880836539658272350327756762386642412e-80"
    },
    {
     "re": "-4337.31927385994294678992239952420889564344605741617739543063",
     "im": "-2.16489140577886752054284746930412531134252875954501852184713e-80"
    },
    0,
    {
     "re": "5420.24437928349217502922923372860609416241466650291302735921",
     "im": "2.70583368303222624698701964340922999117303778318927965939964e-80"
    },
    {
     "re": "1.30540765947791145733704146294376767040581241857136181290399",
     "im": "6.59046694096973629798143807337828963497222051954945392360063e-89"
    },
    {
     "re": "-1198.14263069638954763464188819028078002147268431867209563738",
     "im": "8.52930550092940924406400889554710610882790526811387505852222e-85"
    },
    0,
    {
     "re": "-1.30540765947791145733704146294376767040581241857136181290399",
     "im": "-6.59046694096973629798143807337828963497222051954945392360063e-89"
    },
    0,
    {
     "re": "3596.76325323819232317335148699563055918879492680855151463703",
     "im": "1.78518902315718057174941851267476216787015266414113778023582e-85"
    },
    {
     "re": "-1890.07337329851809447481949534834804926556389545996046112362",
     "im": "-1.23921118779497355172360499862746796635686508009243365602301e-53"
    },
    0,
    0,
    {
     "re": "95.3156734367672255841359307459093021551256109032718515030159",
     "im": "-2.02146243342153261565388117337341649583192401838561692517348e-53"
    },
    {
     "re": "201.802162179311890613099649535536231072819820534562901356355",
     "im": "2.65958472206867375664865798583672243342054432006732395754939e-53"
    },
    0,
    0,
    {
     "re": "-16.9559046039888471623912484800392680492852904032334171014696",
     "im": "-8.56033959472227991592577778982368862208131473685368835078945e-88"
    },
    0,
    {
     "re": "11.7395774628464005809681175737397272434759802532028446883668",
     "im": "5.92683033595695905772898413292916816401349103889061660193804e-88"
    },
    {
     "re": "-262.703636589468724898966876381169843030650117951534243534701",
     "im": "246224.108533039783357480865248693919086224872108347877299203"
    },
    {
     "re": "157.451980709771632926827282626123295189924017618064573239971",
     "im": "-147551.150049883459100426105301145536643980310055439161525032"
    },
    0,
    {
     "re": "197.326084473018819708755215937508170534913871646230092330665",
     "im": "5.79977414772883820275286057033365041967702481822160440911582e-81"
    },
    {
     "re": "-246.046675338799819761394119825423654357830309844118327326952",
     "im": "-7.24905053540383408438993220927718594594286020837088841350405e-81"
    },
    0,
    0,
    {
     "re": "-197.326084473018819708755215937508170534913871646230092330665",
     "im": "-5.79977414772883820275286065806823444872969779446290752039055e-81"
    },
    0,
    0,
    {
     "re": "-1094.65809579773216384709477540068888920064413882446451307383",
     "im": "2.08043409126080097069172047851054771099518443430620732256958e-85"
    },
    {
     "re": "-1.17623353998557471004804751315847817990824839749656646809221",
     "im": "-5.93831988333442392689460342826165090938251965514163446121966e-89"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "47258986.3932526653899792883411754958277343760499016427613408",
     "im": "-12751182532.9089658696934599424699709131784879829641156521174"
    },
    {
     "re": "44.4028261307800575038512945933952693589438153048067258603289",
     "im": "6.07543268818460506752063434951327246356471356629325430860341e-54"
    },
    0
   ]
  ],
  [
   [
    {
     "re": "5.74623513129164571468492935803415560149185041966452168207175",
     "im": "0.0123908280717455951391009331952611847196800255632767205749001"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-5.45351640833481794423071024041763333820421385733467772723127",
     "im": "-0.0141124499020750436304891959135922846882571852222305416520359"
    },
    0,
    0,
    {
     "re": "2.87223937025046732458861427554296094650967061145475896762512",
     "im": "0.00638845142481567645409378236415316872679785845764029072050504"
    },
    {
     "re": "-0.000350883956038411199254295895609658820949462881497563708822834",
     "im": "0.000713249596245543390681498580752066768610324946921090008735490"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-0.890397589847555368441366361162738589053447767009936328567773",
     "im": "-0.00285381769767171753434230271692778409399123143630776207413782"
    },
    {
     "re": "0.000498830277729122271819281529405402689208118891657164279003133",
     "im": "-0.0000730577817527759774828038850293739927981448306607122311336974"
    },
    0,
    0,
    0
   ],
   [
    0,
    {
     "re": "-0.00437504134078270511194240709828788791332248582049612635999824",
     "im": "1.21303023203464704646186105733429192664513517550617739937606"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-0.00382622319133603786596535408860259488650365225449214057769163",
     "im": "1.06086412540558027302323727493962256537578631054839927207804"
    },
    {
     "re": "-0.0411821274212776820794286301585380872061090536826958544413484",
     "im": "11.4182156670948786370779299394876219715373107280809638467762"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "0.00908105215331958433765252575844228273400634269057710336464528",
     "im": "-2.51782553412152939304313272842321682221206469418979198669541"
    },
    0,
    0
   ],
   [
    {
     "re": "-0.810685466425405523801772091060841982264020060423154361439405",
     "im": "-0.00229308877518373685571847821344623288150251832380957117364415"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "2.91653082429322963838310896755353427082623359459589066952954",
     "im": "0.0100554912103846087837310457287607963549459108845705646101139"
    },
    0,
    0,
    {
     "re": "-0.404847974860313233043186922801202000471888463820793198210680",
     "im": "-0.00117049590742491178983338322660690474767130610706062615337061"
    },
    {
     "re": "-0.444699645432764929919080702640591764242500177572396456929321",
     "im": "-0.00162373943973001114465482949624478269218172870004087362024217"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1.80407620115821250312421641476701796712857857224847459446457",
     "im": "0.00649682295496710386145519648181064912406806047861491335197052"
    },
    {
     "re": "-0.00122494801724705317912239392097433126977803085652454205010602",
     "im": "0.00000535808799825996623899688809311515552034204809569139475312353"
    },
    0,
    0,
    0
   ],
   [
    {
     "re": "-1.98944023684576478578041785707485140532674452166314647200778",
     "im": "-0.00490300513553400305126471296423848412663033790740015267814344"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "4.30363150389266170772425575857603230559280289217062907707660",
     "im": "0.0139585119683217555624141506786544492783623719743101117461349"
    },
    0,
    0,
    {
     "re": "-0.993998853639815010533950464815657428001437761446159654416725",
     "im": "-0.00251464253800596509870514032321148697740481783125075893263663"
    },
    {
     "re": "-0.500221310370103344059105609990238923743884675478665220850082",
     "im": "-0.00196044116899230192348946416716639304781888071509368719941035"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "2.19653527439940569759749965933090869846717235009389698037909",
     "im": "0.00784401664265143888182627780146093978219992393274948290986768"
    },
    {
     "re": "-0.00147159719647714525247880844785963568272680700577582810868236",
     "im": "0.0000197261830766879577968972275477621736100369598565363624348322"
    },
    0,
    0,
    0
   ],
   [
    {
     "re": "-15.9880093637248570891917797159774096447429517553348534991563",
     "im": "-0.0436551877967979132960379367382156491490196162417734487281436"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "13.3184163605706395502689947988189468734226868511341355263991",
     "im": "0.0371829711624397144016235573359315756721191834516230246833411"
    },
    0,
    0,
    {
     "re": "-7.99043690025731798548561398620357267413893941103396662716929",
     "im": "-0.0225275294718473235184389080147801405508992130421297400709915"
    },
    {
     "re": "-0.00115029631649531066655990240149947102777382054779016078325830",
     "im": "-0.000000322045709715436491618858079337136199883386414085281086680755"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-0.000000868119084056209908878632884723472138897836186350120728504446",
     "im": "0.00000128855277406811966384951481851141252541315305745155632460881"
    },
    {
     "re": "0.000193408484758016748997676806729805849114998351872496493263913",
     "im": "0.000271144030156529591546177682632018511765383403675005979621141"
    },
    0,
    0,
    0
   ],
   [
    0,
    {
     "re": "-630.933253303412171370098909892758016289861469713324882007665",
     "im": "-0.101215503110082850478240113281361184553723088979789912175502"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "371.830788796467715586163840774558550947318520810355107560938",
     "im": "9.28058020613758145326293588370617755500901237443842689718997e-87"
    },
    0,
    0,
    {
     "re": "-18.9063916738360889968752254596450744911841349474817724443243",
     "im": "-0.0885187304889008905325303114443907811740302563822943612206464"
    },
    {
     "re": "-184.034663451662331157282488675829556573617276637162852072495",
     "im": "-0.952738367803044868785786024395453269010049025003693797894091"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-2.54590873192237935060341760194908500622910712905197512111885",
     "im": "-6.45930142159623848668258819876174073411386016895209060855070e-89"
    },
    0,
    {
     "re": "1.91016381769736256319762063175848626682529392149608562233898",
     "im": "4.81636260473522420863331405419956258243822426542447412290931e-89"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "42.1250013761143184289544829689186994396573181164694281236636",
     "im": "0.210087903375721263227186541656279871957911891044255504371978"
    },
    0,
    0
   ],
   [
    0,
    {
     "re": "186.942620618856548585147881755395984591223276155330004189199",
     "im": "0.187268857113720511280903686475111065006920342446595520119907"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-110.172086579448140026976340725750780976547056214042706955652",
     "im": "-2.16872116682238335107016719506638684162861148599160778532797e-81"
    },
    0,
    0,
    {
     "re": "5.60139778018617002183497102128408598927980424972709192779684",
     "im": "0.163777296782142598965737888904490195009428743856590172388936"
    },
    {
     "re": "54.5234500783922022615502646867827495238076495559242108852253",
     "im": "1.76275589988243711879128963081886311396775268884175851063928"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "0.754343334893277556725795351611655754001478381056121817626884",
     "im": "1.39945642152258934692705035865398324193052031532916615538055e-83"
    },
    0,
    {
     "re": "-0.565974469692118740424425020304054891657387779505171301479531",
     "im": "-1.11985758329025018430757964635650890221684095571396846919025e-83"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-12.4803045725644456205588501964588326396820992554661869544995",
     "im": "-0.388704500295763653070951773669494972539191935254992603453785"
    },
    0,
    0
   ],
   [
    0,
    {
     "re": "46.7220476993710138076802676931877692959455923769355353771940",
     "im": "0.0973321730849985360301673827777050791966933995635265280574724"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-27.5351096777063821434360942773347661532232593439398764210589",
     "im": "-4.34176273958556055795149079324523022637586951211887586468481e-81"
    },
    0,
    0,
    {
     "re": "1.39978780259195613457436028703646966720314661479326098140297",
     "im": "0.0851225368888351724074295232016113606765441252247784250064954"
    },
    {
     "re": "13.6252315093783844636275817245447787483980111906322307602903",
     "im": "0.916184703630517311545064686433828855833748220704956978434449"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "0.188531660839106496239156405569977825766044588688143823514537",
     "im": "2.78359724979597916679231370998909835807211001306968808142960e-83"
    },
    0,
    {
     "re": "-0.141452972178356816889973134390755430549018549560996273235297",
     "im": "-2.22703232642658699390883353870309248994589577077177922432531e-83"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-3.11880160625914128559671934703022767978457553989641937152211",
     "im": "-0.202027471544456882996128271303900558152115023350056297863758"
    },
    0,
    0
   ],
   [
    0,
    {
     "re": "315084.454264699953114108071689394597844874607147423193536362",
     "im": "1064810.72336144176657824930683664270476964560153086197245920"
    },
    {
     "re": "1164.36609367311817094839716692963110896002852045617923948552",
     "im": "1107.91712136742079900331905959765793849686264589474614198209"
    },
    0,
    0,
    {
     "re": "-1633.97066532741561980911080782748915375286566177412247635704",
     "im": "-3070.26210871374060892082677998855517515266104595534621050971"
    },
    {
     "re": "-276.032647840504380697468562184646039319754213737977547186189",
     "im": "-2613.06153403111704727749597008529730492073460218383796735131"
    },
    {
     "re": "-352.387829836652439320531720324905095071767161947779470531674",
     "im": "881.916842108649859449254270327461622993631411434123799749475"
    },
    {
     "re": "357.818614364805730157569182794801887562359575323262952442941",
     "im": "1221.57178387392891348262270247139370030009228924581818218831"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1292.93708299689599596618954474521874578425964655401405006960",
     "im": "1692.46574194160690374826091297433182803717219080168873253985"
    },
    {
     "re": "-2982.32229965266292040082023679131161687149340220992266160682",
     "im": "4020.30031074437878575806069408001451735611899472909464655366"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-0.0909868868881099704503320852166564630250299950087562437309056",
     "im": "-2.33409016567959078947027598683480369075218413887810142405606"
    },
    {
     "re": "0.0546221058830396583719471894756354053751721291311780548518535",
     "im": "1.40046218838946063751647858989420899631749860741155514994531"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1498.94696370899999575481158738385634773550190683094380269447",
     "im": "-1978.60762794563263190872167892058443081475227296327210438375"
    },
    0,
    0
   ],
   [
    {
     "re": "19062.0791801981949747813411000104343707824918270902399735190",
     "im": "-348.135343843756022343986061126738749475156851837545131952722"
    },
    0,
    {
     "re": "17083.6143051984120976856900796634637059312845794604753668282",
     "im": "58.8246943614604525831943332735154214379807064107816481354575"
    },
    {
     "re": "295.934016950093789555232095188675411901876572579723285811124",
     "im": "-1.27990497743095056840247101728744346815339994249801356414631"
    },
    {
     "re": "14906.1005121817489706904570505302980721365187918960121454522",
     "im": "49.8230090246976110978759412138839200397502876231564789014122"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-17083.6143051984120976856900796634637059312845794604753668282",
     "im": "-58.8246943614604525831943332735154214379807064107816481354575"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-3425.49282969592736500367151966833205762262918444119342729803",
     "im": "-12.2032090435897299958870730286155918214579908157680624982665"
    },
    0,
    0,
    {
     "re": "10307.3483291872216677952569242276554754464709874479693026680",
     "im": "37.0562025151636839218201613245929045737998040534204160933290"
    },
    {
     "re": "-6878.65817102991695937437074481721496652258381732796036186775",
     "im": "-24.8096920379715699507917895373197919167478593519246055600067"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-12381.5851174447157943334947701942847501331289007676641633890",
     "im": "-44.6574626244860435812170573712069581480281585481917615120166"
    },
    0,
    {
     "re": "12381.5851174447157943334947701942847501331289007676641633890",
     "im": "44.6574626244860435812170573712069581480281585481917615120166"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-6878.65839858039766351860820566349152785173827820425786854947",
     "im": "-24.8097014580478019895650318728927545266823103045509786177870"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1857.29253888166327394957176818238932952144990325578687776492",
     "im": "-4.28437862487887194865025334801305763197685867993508752993248"
    },
    {
     "re": "-1537.86310162265098006620596671558862266831045015322324308838",
     "im": "-3.29867847933230394413570711580612494628329806964455602804156"
    },
    {
     "re": "-0.000115086352038379539002579542593062474050655975989880283913359",
     "im": "-0.0000376911258077377908807312774518063052248501258324556049321723"
    },
    {
     "re": "2.92255842106539405281163229281853972402461327599479443367951",
     "im": "0.0466900722450189470605773626421610508466627222775612937852319"
    },
    0,
    0,
    0
   ],
   [
    {
     "re": "-33914.5868636315596352287751864415887353693175914893973663778",
     "im": "-524.999471122807497175727134733842158949035390251496681767048"
    },
    0,
    {
     "re": "-25748.6439596479391091327424293240924468516693621086194877382",
     "im": "-95.5634374606345548032270388491211778269864279499000871901115"
    },
    {
     "re": "2502.76692906980768406110205389301610449828481772582013031991",
     "im": "6.75952142366827771273857914855204042337180494482167853795510"
    },
    {
     "re": "-20597.0173684282209114927694551504784890664814306844164692184",
     "im": "-78.0919368838581248456505794133481460268780625190940735940808"
    },
    0,
    0,
    0,
    0,
    {
     "re": "25748.6439596479391091327424293240924468516693621086194877382",
     "im": "95.5634374606345548032270388491211778269864279499000871901115"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "5651.92184952106891470509993848162698089590736973387335384638",
     "im": "20.5359032724738907899836807364152242727187884113509628252836"
    },
    0,
    0,
    {
     "re": "-17008.5968934440667650262238490146330085040698338642511379896",
     "im": "-61.4637551312034051184717293533501053911941385693504517373016"
    },
    {
     "re": "11350.7501745895692632945578972043119371625975714874669108781",
     "im": "40.9391216220191791647440998348827704032748138849302371223693"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "20431.3510949059748850529217008641943081704339995146117836322",
     "im": "73.6891206051905105542396010017348599200511590887253576638872"
    },
    0,
    {
     "re": "-20431.3510949059748850529217008641943081704339995146117836322",
     "im": "-73.6891206051905105542396010017348599200511590887253576638872"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "11350.7506082810971583627342782578857267613522219525621020179",
     "im": "40.9384003362169503079108894454082555111395328270696431466040"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-4.93206958869629309576802598255552443434651333776336097811184",
     "im": "2.31421814596120956400420332362779853968243804966478762628676"
    },
    {
     "re": "-19.8614240991070818581587817550774900803696656700308290489094",
     "im": "2.09965820275705199617556157214760604386280468730391923529678"
    },
    {
     "re": "-0.889320676457144294726558963434671570480514883147397960124451",
     "im": "-0.00288597175282721464832661789465711667237539444732145948179969"
    },
    {
     "re": "-4.82197734166183443411965885365511161237900545461001882687992",
     "im": "0.0174710245719212662322672010169097012831199857251529186212291"
    },
    0,
    0,
    0
   ],
   [
    0,
    {
     "re": "-10216.0961948271493094697685842784434845526713706117367447874",
     "im": "-221499.271449167899578698352476570492304753149217115493655509"
    },
    {
     "re": "16.0247244945987049383513649440930265726684653972070537457211",
     "im": "-15231.0716050045684575949439204193895402457595699365769911736"
    },
    0,
    0,
    {
     "re": "-15.6186010882287591249209266096614781259802976736971488538618",
     "im": "19716.4693237369737501724255245880964941979578505274704980308"
    },
    {
     "re": "-17.0765271029526452362976875865728024108471717525268072930534",
     "im": "7387.68143021787128317439043262597497978197874879546973108347"
    },
    {
     "re": "-3.92932109468557456507392370394960098983884359708601962484355",
     "im": "4284.20613557330604936008805295933760887051511764268173707366"
    },
    {
     "re": "18.0248474263880817356845722331882614932173073867951360021263",
     "im": "-8392.50340672879771360437159935408562305122309204284912624039"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-2.80228279385698808304591898783151463340630726987698421891396",
     "im": "12669.4347462970547803704432593295359329066025931428786003005"
    },
    {
     "re": "-5.39252340673427326418577880214357953087428317302099781205198",
     "im": "28968.8828350028196471074290378888671161615652431864903489028"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-0.0182637649367966256765976069854131259765174664805155206555651",
     "im": "6.01590162468074991077995642693633038268627743249434589523238"
    },
    {
     "re": "0.0109562583752425375933916450293912808357150284837229954722335",
     "im": "-3.60928772873477671573866965668108099994520942019335475995092"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "3.09664360039263001851260541646978011539487567026946757538266",
     "im": "-14652.0365642510754163374881299126107572257245280733286496919"
    },
    0,
    0
   ],
   [
    0,
    {
     "re": "-499868255.144175940770365703350483812240853616280408944271815",
     "im": "-1039502.67978727053285399736549595996989237623891394933462060"
    },
    {
     "re": "-1845129.56827234163983084355843647086202857202676323675527685",
     "im": "4211.14807752675556124655432845078597937548697266540638912767"
    },
    0,
    0,
    {
     "re": "2591110.14028007185976994914301815606103363721012936447033605",
     "im": "-3734.02768867954694046516975920861329031632948010398159973656"
    },
    {
     "re": "450204.689566117836763996971642750913541541774097255427268709",
     "im": "136.102357911052764264003240535212004902450715697151493081833"
    },
    {
     "re": "552514.162983877271531726269718828982123916798688006097018072",
     "im": "-2437.29460781867586180959463919225138754907991995297930357666"
    },
    {
     "re": "-570299.294497120451508490330279441978028031697481871621869973",
     "im": "1678.97268628067265702934565591070294994472171092381690593938"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "2031864.73396072774636489317432449476557398505570621678053951",
     "im": "-6251.48122495409630902388414754787334156608738875157689870621"
    },
    {
     "re": "4684490.87577475922407330247311050622970474171781302741658803",
     "im": "-14492.8946111127503568256817183333203140486887507781755285439"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "155.797751387077327667631837463210220662606221432210630560619",
     "im": "0.327298482969648264416539236105892187224732377756249878436563"
    },
    {
     "re": "-93.5251865271611607354884040845492879311498885664490467277549",
     "im": "-0.196476934042199805672584658221019652036603429264477518309827"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-2355287.31949311468074116649820330304109540220705625908398352",
     "im": "7257.97222846407484868055073191476750549268274127538396510738"
    },
    0,
    0
   ],
   [
    0,
    {
     "re": "-330776.423938842489028525153083465937126136095437968463010748",
     "im": "37.8626702938310021827708301117217220633781231386772763435142"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "7639026.60334877949101717924380509465130486758721010689524807",
     "im": "7.43772377412769557287184720195825606844511930607138455110790e-52"
    },
    0,
    0,
    {
     "re": "6868367.94349633188705010286497903873341971624984567112805174",
     "im": "6.68639781398407644623353196373187172947569793985893385070600e-52"
    },
    {
     "re": "-122.761745315062295219343848519194196214700954109514657705399",
     "im": "-6.22982242802215360072209449559508518225083419428896198369911e-56"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-11763.0844259873530081629327537231829566555095935672401730654",
     "im": "35.2565174366565155633693448556968201889766176050225660826659"
    },
    {
     "re": "-138329.187454761432209883405337929953830662920189702035528694",
     "im": "364.344059231972223867601593171573395240341404606129849244525"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1661.65308479781123322900445521400632580029208561342543422013",
     "im": "-4.35807970401735461541412964575049315052742177804842469600622e-56"
    },
    0,
    0,
    {
     "re": "-213.782565612610094046240343265487475270144010740471026744229",
     "im": "-7.13073442904439867881901528437594589965161643464981290964872e-56"
    },
    {
     "re": "1111.03053003531217640478927416958466237768182442079518803124",
     "im": "9.43434908227970841043904995524223132431975134129796998348796e-56"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "30349.8426935424048530901071380454531064469877149355876957900",
     "im": "-80.3515662125511906530702169713324964489534589357038630804621"
    },
    {
     "re": "56.1008512687980233713692876685430454113871111349454031618879",
     "im": "2.14904720562753597061565031225439432299330106702431843983213e-56"
    },
    0
   ],
   [
    {
     "re": "-5.68977313657687066996324139628715980966096070187113876063409",
     "im": "-2.62523312634120287360113031996709998032594673563850103990933"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1279.62083593261543985270298380132740504850335368916388993472",
     "im": "4.36467073034095398195263038109654829001847824644003937650446e-81"
    },
    {
     "re": "-2196.18522269365585672960238340065384324161824208205706133501",
     "im": "-7.43119278861919665446613566157567433530205265433888898253439e-81"
    },
    0,
    0,
    {
     "re": "-402.344982240547819206818667169970110081301885168129743518388",
     "im": "-1.39258781899374668099933170485991061740727639236760239165508e-81"
    },
    0,
    0,
    {
     "re": "13.5560238118775981720748676054615577138534451416711116942470",
     "im": "7.01454993759873141407769523370801523506634006619501505708827"
    },
    0,
    0,
    {
     "re": "-4.24029088906870841041977184362467565363215581659088050234231",
     "im": "-0.740914474061498443681090830620485337273219449025034906481825"
    },
    {
     "re": "-0.400733964844697556913433573286136788555188082873993161562804",
     "im": "-1.36548444875971383869618173564287787597109724429020495385093"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-13.7984456253657089315409067680197005616115511026671136014585",
     "im": "-5.21802429881799106023045982852046326000684698044464590533827e-84"
    },
    {
     "re": "-4.33837826628157805052725895194925476142545314123590988560755",
     "im": "-4.16792555397862360118022720791798664075619811975772034571291e-85"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-0.173731383465187432476888403962521100396174570771994852983459",
     "im": "5.46350633253559253432787324063635098682456950704684830885036"
    },
    {
     "re": "-0.735205568092315007116364804159959381033011899961311154961411",
     "im": "-2.09690097731453569992322678931072828402794212336904027085708"
    },
    0,
    0,
    {
     "re": "1.19393556573240707977249351580475013024851688506125098722545",
     "im": "3.73035099770300169433499358323800536712158996572038054126224e-85"
    }
   ],
   [
    {
     "re": "-5.22880387870621724350815473754992673075149878005355609480655",
     "im": "3.81471421386397444451888085722101994241987618417146147279270"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-670.131363815736473256940884183500595952794062880318637587224",
     "im": "3.07626183805137258372555651446192037504174068513547563621409e-82"
    },
    {
     "re": "1128.97185163653329248184234966268123582488911252273755594946",
     "im": "-5.25314862948049862311995710384411277428847167948906543011444e-82"
    },
    0,
    0,
    {
     "re": "218.008719231986294122156628178813677616838711000684052179355",
     "im": "-9.75254221799886036434598016610434664605847749379498702311967e-83"
    },
    0,
    0,
    {
     "re": "9.51709481167451694708965500058929620286809939447019862025385",
     "im": "-1.80108910868338854744267166229460614485668328694590437169061"
    },
    0,
    0,
    {
     "re": "-4.14131901790965418109012478359435806818801933258547927153226",
     "im": "2.15450831959383769167247666555411302763770174656820954160923"
    },
    {
     "re": "0.210627790490095653666406221108766170608946505751215527150525",
     "im": "-0.413748179877643507025248637248878717647510589347753372348033"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-6.62060589312102223439244982540789275575635907474364829492169",
     "im": "-3.33364205297623505732531926855143837095052422445144923620659e-85"
    },
    {
     "re": "-1.49230335087052745708993088334553542430244625456158364413700",
     "im": "-2.00801066203964056518407440136931418794528196281110371537124e-86"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "0.0771886497197914994135715053889833239694386777664260265778752",
     "im": "1.65546799371449068145069206450476311486682648315198029833740"
    },
    {
     "re": "-0.406308618800451803362995930794183549639891718033883942290484",
     "im": "-0.664027243317490606792701016958515289582083559470542947670648"
    },
    0,
    0,
    {
     "re": "0.536362008180583508822050529361283772852813847281254014073633",
     "im": "2.38416709234550662725284280021702741520821038830097539840262e-86"
    }
   ],
   [
    0,
    {
     "re": "15197.6692860777368108461066238171943248001611569434908495343",
     "im": "-3.65997464844044309764229881762217131225556560604844354578397"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1507474.53741528499824034636729735857450403230653086262278556",
     "im": "-7.24702189018376005090125946008999249856369637055621913393921e-52"
    },
    0,
    0,
    {
     "re": "-1356199.03298151147033974603344266091805061490916206814383161",
     "im": "-6.51495967196769791825679584104396056966327187079668688599502e-52"
    },
    {
     "re": "-390.990996300708253844238765571825198307070718248412780757333",
     "im": "6.07009084915606103745433406152475592693746521417492426576732e-56"
    },
    0,
    0,
    0,
    0,
    {
     "re": "1851.99341837755137630310341249095801900626470090706465410778",
     "im": "-9.57800093655198185913601448633069250021647905571131917613134"
    },
    {
     "re": "33420.6042241944436767296606529014618516849871541742860413742",
     "im": "-58.0857905479737206272226982370849166989184508657228861821454"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1302.79061153225541121319777034785984296808167987509166902053",
     "im": "4.24633926504930408104027552941280460306668487323424426175960e-56"
    },
    0,
    0,
    {
     "re": "-374.240632062097280973788242179155214010257878749846500105338",
     "im": "6.94790367540255604902349001388491634122473732239379775101449e-56"
    },
    {
     "re": "-333.324467298976591281042416676005837786033372984448535359659",
     "im": "-9.19245405909493514013073344786986464668413456545452667800777e-56"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-7653.01813961458518361328218333798218943132738587664383603730",
     "im": "12.8388885577756164485500914211732628496033176881265686536342"
    },
    {
     "re": "121.119264761255163988257900205142949345688515432040966113718",
     "im": "-2.09394600171404534520497944824010837006685900419308624564929e-56"
    },
    0
   ],
   [
    0,
    {
     "re": "15894.3872854143335487356592490322887311017977151987450661082",
     "im": "-44.3265312601645882454969586447849213676927541557680472351002"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-8562045.38241187993008222327248761201885303297524833947703957",
     "im": "3.68525239244501791858518080437938381842732909976556912319705e-51"
    },
    0,
    0,
    {
     "re": "-7696528.31918324785453990421082399313346029743761169830024057",
     "im": "3.31298555164003287822574524912609896888354893481517170825888e-51"
    },
    {
     "re": "410.997644756114830355861172653988817839348080114500803846360",
     "im": "-3.08676094821902572616930193717396674275298416111474853303214e-55"
    },
    0,
    0,
    0,
    0,
    {
     "re": "14414.5593841511973435149006151532095641789706481795576069743",
     "im": "-38.1650506078476650055634574441423004999783745806320131292670"
    },
    {
     "re": "153491.676174874595387230534645216529501451323789906848095135",
     "im": "-415.016757563307587769774769323463933168774926996561989057200"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-842.882531086763170921438341413877695897598376545106634045709",
     "im": "-2.15934744801023073881567437451757949101086435412168610053590e-55"
    },
    0,
    0,
    {
     "re": "-95.9996814938459297135680267209840376052472047487320539349674",
     "im": "-3.53314613036092441339673484454792148700200472927861187104535e-55"
    },
    {
     "re": "408.870935415551484002603620405900564353196383691927041683639",
     "im": "4.67454438469588342447409836713184125289651283835598000796157e-55"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-33916.0287571233790313788536055062438392746172051801886275550",
     "im": "91.5122893548553112906921491777277106649025026046488267620279"
    },
    {
     "re": "43.6684470922519687224260679106597321018894941409411816462942",
     "im": "1.06481285169703918298104879684678380550823375162874047080712e-55"
    },
    0
   ],
   [
    {
     "re": "-6413.25917874967596172601596094662313085324771524116393479690",
     "im": "-8769.34108023410875312653422635433344155102212372869984367876"
    },
    0,
    {
     "re": "16.8785187917872314887355872728197565921537020947160312926247",
     "im": "-2.45644700578330211049275667326952474474206581969114174444742"
    },
    {
     "re": "29.3980409217772492265197233089693872178309995193575723362108",
     "im": "37.7508113342949384174818956447860461832663984376805927232822"
    },
    {
     "re": "30.4458544329898685002952916853352328696477027132564228591412",
     "im": "20.8575747961204877283048179192272926784450445428705406664893"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-16.8785187917872314887355872728197565921537020947160312926247",
     "im": "2.45644700578330211049275667326952474474206581969114174444742"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-11.2249969816981412487120247993565631829263939810525409221441",
     "im": "-1.00318494316414152650343883194399372126080260457650864693260e-87"
    },
    {
     "re": "-26.3997759361186657847880061998599334632225397740837443664221",
     "im": "6.17851608637835751017210167800869145323438935373339502235703"
    },
    0,
    0,
    {
     "re": "15.7403354574096221308448398462779726646690645276040491958356",
     "im": "-11.6767465729909612967920206482592205915538999145095713203537"
    },
    {
     "re": "0.566444780880878906235629226646209614546340757990193527903139",
     "im": "6.14193419044716833963475631364077182449936844106142786881624"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1.02531184415155400943431557098307476283263684951113427372227",
     "im": "11.0551358421566372249282972616993715054938581859797449322984"
    },
    0,
    {
     "re": "-1.02410401802982204434714138724185284457576184345538016885855",
     "im": "-11.0551358421566372249282972616993715054938581859797449322984"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "0.568946676683234469081745215134362691430978801919655649365864",
     "im": "6.14174213453146512496016514538853972527436565887763607349909"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1.00318703903141431835380202566385327576142680132701167823290",
     "im": "1.04238179232441395176156100081212763789639596614419642781979e-85"
    },
    {
     "re": "-2.46063888886425992766481989561059198047122170748144436362135e-85",
     "im": "-1.04298550581808020200695215420979488169950562799769590832716e-85"
    },
    0,
    0,
    0,
    {
     "re": "-27.6281273535264346415878991646068353832740734644575552502553",
     "im": "-37.2421549560615987129013681871910994123339056182144015916552"
    },
    {
     "re": "-22.6698750745570036389719068253861933302915088198629401472291",
     "im": "-26.1136236704079626187281950572690410181839565573220406001161"
    },
    {
     "re": "-0.00159998954791629977455567225649756632709642383114202456208457",
     "im": "-0.000768444278218273467717291191788661635364863797408583585998210"
    },
    {
     "re": "-0.725105517731506814973467653692696340395977253981640526878990",
     "im": "0.749035174208911128529431014322628310010160355658997203622756"
    },
    0,
    0,
    0
   ],
   [
    {
     "re": "5403.88283823395905606708252545123373300506824282234743916589",
     "im": "1489.26770614068017627567050024097559423765879179702187382792"
    },
    0,
    {
     "re": "2184.47468422353285429005576331682594638490251699222874943688",
     "im": "10.7118995118156735921540159212985971246217230575793030143337"
    },
    {
     "re": "-1194.34835239254331771877015465076405900783895524815001195602",
     "im": "-6.89651408989008654316989699639545202165073024157788921474962"
    },
    {
     "re": "1125.12537961615625978800873853617136430456511557772491563771",
     "im": "5.01812601513065723686010058766380077718718429185443917474935"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-2184.47468422353285429005576331682594638490251699222874943688",
     "im": "-10.7118995118156735921540159212985971246217230575793030143337"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1.40352791388803206240475014879345076674665752097690482955922",
     "im": "6.51983127063840152899294628919314352829804541318024292180272e-84"
    },
    {
     "re": "-641.132959868520143193167406748515527460157217258390584322528",
     "im": "-3.23320758941972756581201755355310257692901905793672249842464"
    },
    0,
    0,
    {
     "re": "1932.28623203104029823338354117438722376204458752747179704794",
     "im": "8.54379620608426042935434744282023637515213697983780625262385"
    },
    {
     "re": "-1290.09776981134291709844789367709197026269975895198263140720",
     "im": "-5.42034115494337165515499072594044532325897991844886881746800"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-2322.17623433397799531548126551834579870183380247003867790265",
     "im": "-9.75655617201411283212851097505719071147955646393002364486620"
    },
    0,
    {
     "re": "2322.17608331231805741845424031288183475409395895855997528265",
     "im": "9.75655617201411283212851097505719071147955646393002364486620"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1290.09782406239892078803013350715657486338553275475554182369",
     "im": "-5.42030898445228490673806165280955039526642025773890202492567"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-0.125434422336768180435428480828578936389206242176647786264793",
     "im": "1.66169516973222270359416390970616096052850035647563340753391e-81"
    },
    {
     "re": "2.95584802845091765708772360688035276414842847508684096537407e-82",
     "im": "-1.66264267349551358565717698216861195078970072913065360580314e-81"
    },
    0,
    0,
    0,
    {
     "re": "934.066689690273912502620008540049965400117036002037043464837",
     "im": "5.83442636525820708590812362060306924039303228260739313029123"
    },
    {
     "re": "779.967273265678573099112394980474915754335643271033922374555",
     "im": "4.03954866424281113301571254888182472260840284999814591925318"
    },
    {
     "re": "-0.000157343256321264137644180222431699264840362904221887277924923",
     "im": "0.000128718918719929842936703427640806279234535860583056352135161"
    },
    {
     "re": "0.638697528032898683855646693489102134567285178550233033532162",
     "im": "-0.124308481665830670744215688001769722429819659964440925001784"
    },
    0,
    0,
    0
   ],
   [
    {
     "re": "21557498.9360728071342191553726990485347687294846893388178499",
     "im": "58886.2431993538710722671320749843343388195630025683011674015"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-16154638.0407396843048305779870516777075389301495179500352701",
     "im": "-1.23827410368692063604483124728212467805684370718046148343042e-79"
    },
    {
     "re": "40374965.4061727259370163793742697539916025512072238390843479",
     "im": "3.07977458589919195998577078713245152933471953626124528039329e-79"
    },
    0,
    0,
    {
     "re": "11.8166395019254899442524881367737850792380748940690784564871",
     "im": "6.01553114857527644738937946189393400153265599072467559405408e-82"
    },
    0,
    {
     "re": "5.35342661884570060149669144643271661998550537595550780213084e-134",
     "im": "-3.52220715318175199465174733385925623123335765444870306163974e-133"
    },
    {
     "re": "-17954836.9157495054476422025230424264142123616136086295775882",
     "im": "-50154.6686467490222539521232595124758583678480208576515328579"
    },
    0,
    0,
    {
     "re": "10773934.0202278985894570003781262503526581807594321495645918",
     "im": "30387.2628365908572660892168249511931767884888684534952612816"
    },
    {
     "re": "4.60603540476868070262504041987326189414340100037597377582562",
     "im": "0.186479345195483879227055290113515271937191806363360538018444"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1740.20637213219555983932574418763971762319746801224809795590",
     "im": "-1.31363709331291456292832840895178582810403089027204436673927e-83"
    },
    0,
    0,
    {
     "re": "-11.8860109379855453195578309667849993888381933610991212053242",
     "im": "1.91196778724290541535029722549831285840532022850183664826469e-84"
    },
    {
     "re": "-0.767937271929501649868614010934574630281489057767649956178546",
     "im": "1.05397631501589103811878666175551105136943023907678123553807e-85"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1.23017270234806344142953832895176060682402319915703397162175",
     "im": "-1.16868848237090269716472595708263529394363926827658089368974e-83"
    },
    0,
    0,
    0,
    {
     "re": "-1.00159116534251856186835988136238118261410110004718524509290",
     "im": "1.61246408546403826636098516025978835533271752535322750974855e-86"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1.31872817330785968116153377337537854104732925716376106484303",
     "im": "-0.746131590358303665110946403482667744118200578756038272260981"
    },
    {
     "re": "-261.382637371399226420057646001134956960895846087770916750327",
     "im": "-365.746145448621574711956575308617677363806451509459573538017"
    },
    0,
    0,
    {
     "re": "0.841099691957939751776029826468498486731710700925525068110756",
     "im": "-1.37001766278099601598755092922899321068103859974083026428187e-85"
    }
   ],
   [
    {
     "re": "-4129857.66873548639894104416413580588667920254826941731952673",
     "im": "9205479.72572643050575412865534017305967197107844264300699256"
    },
    0,
    {
     "re": "-2353860.85854385395652614084345261129600808163575379084705504",
     "im": "15492013.2267710658050634060874718065578264318070173815148482"
    },
    {
     "re": "1583741.06831005924200234008109549419035774384811433801790538",
     "im": "7992476.55619163789400376755394053359527832470343481272702483"
    },
    {
     "re": "2047099.58792968496021509975818152884793884098180004004849712",
     "im": "12975108.2717593204531132013336051585502905142695370833148450"
    },
    0,
    0,
    0,
    0,
    {
     "re": "2353860.85854385395652614084345261129600808163575379084705504",
     "im": "-15492013.2267710658050634060874718065578264318070173815148482"
    },
    0,
    0,
    0,
    {
     "re": "-14923139.4305841130780446809309186247476760987138014419103077",
     "im": "-3.40042817361695158332773413993499319379685096102990989839275e-74"
    },
    {
     "re": "40992115.1583173948947183362749956905513176026207739974019951",
     "im": "6.22708803134449095633549209810696794265880053622996702840959e-74"
    },
    0,
    0,
    {
     "re": "324.228385705313796165033861633887409198986349182038765764962",
     "im": "5.71350720032395704588479696579996521206666301724029703489194e-75"
    },
    0,
    0,
    {
     "re": "-2513178.51864292544131062123821540050176865689879064663640358",
     "im": "-7175543.56609857366879426983969328717934484746846821467982914"
    },
    0,
    0,
    {
     "re": "1212434.61482134927995945113464865907914286472029632693726993",
     "im": "5667258.41324768204746398899552722006980248593978499070009455"
    },
    {
     "re": "-1414.53140561879045063346320224355050352475773815300340143655",
     "im": "-6486.08694051124514179464007912682571183975231341574251885761"
    },
    0,
    0,
    0,
    {
     "re": "6279.53201095497187932554310921826339313651474297372170361126",
     "im": "9.70037774583353970630817351128132280299516605831462514031165e-82"
    },
    0,
    {
     "re": "-7725.51531031522637813647192096167594903665495545131595046111",
     "im": "-1.19607170876426662744471970670948114548496968072070619478832e-81"
    },
    0,
    {
     "re": "-2546.15378272778467187830946294846653851838371774072031884166",
     "im": "-11674.9567235849067700133885697551936457106123997900265056659"
    },
    0,
    {
     "re": "2546.15378272778467187830946294846653851838371774072031884166",
     "im": "11674.9567235849067700133885697551936457106123997900265056659"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-2461.77713503898504785701103420809858716884513266289549699208",
     "im": "-2.09206232352044796744518899103148579982744724686071486082714e-77"
    },
    {
     "re": "-88.5587447214797888612168556961895542993135360802720725371817",
     "im": "2.03344843323815366019432038479411811548084834673045891854025e-78"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1414.52987929321370659906081274914807695465762096706684380092",
     "im": "-6486.08706865828153889632698319732980317256244432779250314775"
    },
    0,
    0,
    0,
    0,
    {
     "re": "396.243855864707473517066003612185251023601712971970613956003",
     "im": "-4.95066380548949470322876808390686790094197157397556188817652e-81"
    },
    0,
    {
     "re": "397.016022355382587516959439854960244727551241326219195133643",
     "im": "-4.96254731936141813820625975701613096159019055346958532864278e-81"
    },
    {
     "re": "-794.864320864263263203443609089904569013354043649600700443537",
     "im": "9.92496718241344579471867312115373992005753331447526049638497e-81"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-5906437.21152474728923205904388760306227591306315990095500417",
     "im": "-869132.256908288160176276283827464666247064447899819437377169"
    },
    {
     "re": "-806722.228897241513812071903401649135685631348993139429091377",
     "im": "-6160582.12794960819763291297583990851372730359591406287608853"
    },
    {
     "re": "-0.00195849727266326088334322570115797584745738639551103150238972",
     "im": "-0.000512735348606256692360304622846297308230798219594256461505140"
    },
    {
     "re": "372655.542831327716832646426408181118835480770059853996443743",
     "im": "-1693404.71564206023476857157782171113419308430390354086233296"
    },
    0,
    0,
    {
     "re": "159.141644021837556814441005296410311924415656735224978180319",
     "im": "1.03974167960083896932116411113962368699855773463870077604774e-78"
    }
   ],
   [
    0,
    {
     "re": "537085662.080603997039452210156901995514426032465220499392007",
     "im": "-306730856.368717940730718334390871331522220848753076710851066"
    },
    {
     "re": "345782497.615354999698927488834653785695001033880232718500413",
     "im": "1642470.96532173695283604883404305054750489284465965853063399"
    },
    0,
    0,
    {
     "re": "-263633354.933019476470412746531844267000506617823518126583430",
     "im": "-1595729.88007962749746184381840873155257723178568356854772220"
    },
    {
     "re": "-343871122.089022628702813799590542592921545483577299772378967",
     "im": "-165909.657833676068425051797056108252020787050143609600784219"
    },
    {
     "re": "3730051.06148869872563018808530537056398752891520717189229186",
     "im": "-825663.219161743622818903307568616436515016265072951016477931"
    },
    {
     "re": "66993992.8925873726814638256033090812618883961130418581421145",
     "im": "703847.722788717314968935381382530059618851299795577033349697"
    },
    0,
    0,
    0,
    {
     "re": "-3690949878.74648186120459944541298993151876128209865431857949",
     "im": "-2.90500632387292440391245936260434125134334054148905026420913e-50"
    },
    0,
    0,
    {
     "re": "-3318237660.90193827730141656420477182697063335573260129902752",
     "im": "-2.60916928789981005964435017638488461577392157217601821133504e-50"
    },
    {
     "re": "117353.256257813921156064118695077041126220463503206902761653",
     "im": "2.42495323726885419760035545809133226919826560433817083064738e-54"
    },
    0,
    0,
    0,
    0,
    {
     "re": "22479260.5242580608409408216901965501513053835029010819645636",
     "im": "-2152434.38899476092182353942339618580996038064938740688158510"
    },
    {
     "re": "148489133.166297494955783377837812967833622125092811737986718",
     "im": "-4959251.04858201271234362125501551971171270069874420169553162"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "297901.869878189842089132966562144917270139920287783984918449",
     "im": "-2.96126811872447590353192316264958076773033763914617073533370e-79"
    },
    {
     "re": "238346.290797879354816910281929471577479943659659569315694817",
     "im": "-2.36925687035474171157009379228721315607746745807858599096765e-79"
    },
    0,
    {
     "re": "-297901.869878189842089132966562144917270139920287783984918449",
     "im": "2.96126811872447590353192316264958076785673393910617239708197e-79"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "597014.129201077498325842470681330796516620490326667919816994",
     "im": "1.69512197753187900536942133214346640624984497208272909097088e-54"
    },
    0,
    0,
    {
     "re": "75980.6378172251589278130855574271206887075039504552204581317",
     "im": "2.78141944953509899690029222319022650416133475924418687695087e-54"
    },
    {
     "re": "-292430.944925027082551491698776679175537938230800140293632883",
     "im": "-3.68302324489382121484275984427193990960077759016708526072728e-54"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1022.78412562862590012670675571953826333680556594933632078884",
     "im": "-51.7699630030885725526883985729481107590312015628313348728407"
    },
    {
     "re": "1788.04931905942813618540963332371529099555074494069411269588",
     "im": "35.1247485043236057785628805252710739807507130205663124420087"
    },
    0,
    {
     "re": "-63205.5242958280517824704665451046418621546811425576916105967",
     "im": "6.30945552487648455512996107142875609949974855185278416057395e-80"
    },
    {
     "re": "80109.3709223484255533778563631599706054578205089199870852680",
     "im": "-7.88612246318372234899436278686900656551583575817536714275420e-80"
    },
    0,
    0,
    {
     "re": "63205.5242958280517824704665451046418621546811425576916105967",
     "im": "-6.30945552487648455512996107142875609937250199365166138498916e-80"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-40036628.9844211097047309872119061103963481831160875578827936",
     "im": "2494572.61667299841537741052870860141486077527846489078049607"
    },
    {
     "re": "-29819.4930651201671126268514783539071110801504024224721246907",
     "im": "-8.37564243088966556873935676767220156232877593500005222131595e-55"
    },
    0
   ],
   [
    0,
    {
     "re": "542999140.385700837423541120494503361845573481867268915473912",
     "im": "-307086808.639608928217960085947005234872506177653568844399666"
    },
    {
     "re": "340304077.968179554681005995278999161815278594698812587365891",
     "im": "1630905.16464226128182108993786724571131363749632107394563979"
    },
    0,
    0,
    {
     "re": "-265947980.488435483748735444654678510510094967194666757482285",
     "im": "-1609382.02668311050967946566566618900728850026335323567134840"
    },
    {
     "re": "-326827544.235229833901536754896070006358475603127592425735899",
     "im": "-113244.023924769164540758766655517697337060771502029160479711"
    },
    {
     "re": "-2433004.46271366090877761806785947321497680657704911582074059",
     "im": "-847547.028457484952675187230957199000851320276226639705129395"
    },
    {
     "re": "69496848.0835263985604687841669492580034604944595062771413249",
     "im": "714191.317422641316566534202053943458941671921774420878998298"
    },
    0,
    0,
    0,
    {
     "re": "-3699189879.22494773675722016173730621286516028894478849422041",
     "im": "4.76602958443433290377332096469841832586622660944559883098990e-49"
    },
    0,
    0,
    {
     "re": "-3325646209.00459354260809628840474309681618016839450382496587",
     "im": "4.28576048865177462582081340799331959962979664606012715073411e-49"
    },
    {
     "re": "115910.045705011706469267139423798949358116430448966012644222",
     "im": "-3.98279652171343271792597336324525849888624301944063872551542e-53"
    },
    0,
    0,
    0,
    0,
    {
     "re": "3786668.17146655441154065594893792062435344366215029741092459",
     "im": "-2218168.05656797236917481176186089948422305837030040598320375"
    },
    {
     "re": "99558672.2542194322169805650593707710413895050529506233556801",
     "im": "-5128782.75395616854544158631686567881135145611608455875440509"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "298962.535473700857616969353348995891138184965580588272609329",
     "im": "-2.20548414941274018023487292165539753583451101629853973621359e-79"
    },
    {
     "re": "239194.857906641724903036364331733158006208049699136982516450",
     "im": "-1.76456782055420098708343137521588920950762389525787768040794e-79"
    },
    0,
    {
     "re": "-298962.535473700857616969353348995891138184965580588272609329",
     "im": "2.20548414941274018023487292165539754543570256191592318042798e-79"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "597750.663645016241073228455241144725575018863391551824783715",
     "im": "-2.78186264143705109710903365553951601826987545731798241026716e-53"
    },
    0,
    0,
    {
     "re": "76028.7766580134444506944010636830066849775090269375598900354",
     "im": "-4.56734834034026368311880345093702079390416906542308524643318e-53"
    },
    {
     "re": "-292450.699394691132853381843349270586026218442386999997889464",
     "im": "6.05881962468274131040067353465605841359827135248562372868180e-53"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "990.800361015846481656677153099525160939607472435426154508191",
     "im": "-45.0280103162259500241613279063115405434798844522552988348921"
    },
    {
     "re": "-1813.86839723597342871752007218559105262939392009646444430047",
     "im": "22.9831003631423148872612042602956938705007238484742667150291"
    },
    0,
    {
     "re": "-64237.1554935045230757260129146362599074888968741574559498863",
     "im": "4.69773629162681562292143326787503000717198570398022029388496e-80"
    },
    {
     "re": "79151.7623174115926150951382559206647771520444778115745682314",
     "im": "-5.87160699383168539829725465487073249840389810016440581270977e-80"
    },
    0,
    0,
    {
     "re": "64237.1554935045230757260129146362599074888968741574559498863",
     "im": "-4.69773629162681562292143326787503001576920255803527039852488e-80"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-17528617.5559572586174220065485268352543639605983758856211287",
     "im": "2573358.32427250561085221487407232395308499408424238313154467"
    },
    {
     "re": "-29818.2444352075412119742344231447593866871964884046016021285",
     "im": "1.37677284078886432477793834309931002266615951681618226742275e-53"
    },
    0
   ],
   [
    {
     "re": "11516622.9133852911967025535557306029988037143064681905599719",
     "im": "-6696228.74026263825958955032302611461838399964306148005718024"
    },
    0,
    {
     "re": "6598481.20795660842948188483904227369931425301496689680581468",
     "im": "-43080932.4161826191213195446611560546938832877076764088814070"
    },
    {
     "re": "-4420016.78997488078094507213516271180776683216846452722156723",
     "im": "-22292406.1816155289012364309162788732752600489397115433391970"
    },
    {
     "re": "-5720033.26095121362151836014204921546417721243614676269506591",
     "im": "-36130969.8207522767487024080786998229189821550278727627083595"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-6598481.20795660842948188483904227369931425301496689680581468",
     "im": "43080932.4161826191213195446611560546938832877076764088814070"
    },
    0,
    0,
    0,
    {
     "re": "5589700.94963170410943692149531209335162225056454362927204771",
     "im": "3.61155740571571101805759366393942232679625079845091796418621e-74"
    },
    {
     "re": "-24279179.3432978110734103076620720843156967911844286347927915",
     "im": "-5.98154697097317682022870628491738501021998245448846423075263e-74"
    },
    0,
    0,
    {
     "re": "-5253.17429529392171599495703839826242865093973003188030885867",
     "im": "-5.33724181610226291603187449040133240819912936327627993092811e-75"
    },
    0,
    0,
    {
     "re": "7013545.65561135525443623372860413865460443050752592296193084",
     "im": "19935320.7858993382390901351425875884640372722554251227178140"
    },
    0,
    0,
    {
     "re": "-3376546.08941346647497915408332566183446806552568632489040239",
     "im": "-15744933.0515941484472252826150333197726303298043699923335500"
    },
    {
     "re": "482.137293809882948501382889563165258934007074516538288113296",
     "im": "18007.3958704896836415354833948430402349693979851372267128960"
    },
    0,
    0,
    0,
    {
     "re": "-2351.24039913155571891795237265524836849479861255823824935061",
     "im": "-9.76677375229171790376272831426769712332696656538020310362422e-82"
    },
    0,
    {
     "re": "2892.14971863105875253033356689452580824956118249396034350287",
     "im": "1.20538069299294598281479660953859125682271403552846151369924e-81"
    },
    0,
    {
     "re": "867.847229285027012176152679695521423409814825446629805757228",
     "im": "32413.3133393463788838625497275663458727978158807868737735261"
    },
    0,
    {
     "re": "-867.847229285027012176152679695521423409814825446629805757228",
     "im": "-32413.3133393463788838625497275663458727978158807868737735261"
    },
    0,
    0,
    0,
    0,
    {
     "re": "6874.69043569410591290249586697335449413289082894779166173976",
     "im": "1.75691211918569704915281860180961091713220616207923183916280e-77"
    },
    {
     "re": "246.504906919484668161925692898195746144645009974554503484208",
     "im": "-1.85364191497800284830566323781498466036514102905858681760484e-78"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "482.137349602792784542307044275289679672119347470349892087349",
     "im": "18007.3962996368771577014165153146365959987866004371520964034"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-1110.36449081057991974579158969309611325458384259689252401132",
     "im": "7.09604817428823798837827007021949285180619368154899666928168e-81"
    },
    0,
    {
     "re": "-1108.73900328201117442187327860783040198858920128434322238849",
     "im": "7.11287409399873123820132550852250681173992658619494065372440e-81"
    },
    {
     "re": "2220.79242736696880470901129742103173857012405954151571115791",
     "im": "-1.42256203316747724414020525994035533369239260661846808197444e-80"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "16504457.6073353173942149828121340572037736330518691306145255",
     "im": "2497170.01168020717939992833500197279663104668422957111450983"
    },
    {
     "re": "2256050.86307201296476608193718110239173363077857225273515690",
     "im": "17178827.8426410902719661515327786465410876196900016100642339"
    },
    {
     "re": "0.000482557105802244664967196906938818656343487408846415316307056",
     "im": "0.00171708173717769006405778668971584037937116457991809156175962"
    },
    {
     "re": "-1043533.78484399526776688761817552078023066514777066950245546",
     "im": "4704659.92180809872766335264321850716080255446936595598740474"
    },
    0,
    0,
    {
     "re": "-444.371374858198391918110404003712989860932470379925788696414",
     "im": "-9.90129017546228438349695585238204779283729189186661331488599e-79"
    }
   ],
   [
    {
     "re": "-59874097.6656651258486098272964635351861366334406818453668654",
     "im": "17259.1951226211505290358906304596682956084369225108432642481"
    },
    0,
    {
     "re": "-33831492.0456099519834235908878119604085657141501470909085498",
     "im": "-36.3131663798265881968224580895777382934429695069808894148249"
    },
    {
     "re": "23311070.9346139497566303898169401999862683641111016826131480",
     "im": "-79.4583573601985207307792884290369963511432119442983923654174"
    },
    {
     "re": "30296512.0325360468953279013150342233133792526560372159058451",
     "im": "-75.2886279571069857747617106833696048149520213484950466826871"
    },
    0,
    0,
    0,
    0,
    {
     "re": "33831492.0456099519834235908878119604085657141501470909085498",
     "im": "36.3131663798265881968224580895777382934429695069808894148249"
    },
    0,
    0,
    0,
    {
     "re": "-27746.7275830638467905314051828677126661028135245639912647060",
     "im": "-4.89262631627314396379482834612226118041724186114186340329320e-74"
    },
    {
     "re": "53715495.0712397051614178101319883039186792079405166627820528",
     "im": "9.87627407190027684203889124610090914738590791730824332566124e-73"
    },
    0,
    0,
    {
     "re": "27853.7744648822603991853473891531841103095677735399154062861",
     "im": "1.12467458773982813159602964203574791938315428354681471623727e-73"
    },
    0,
    0,
    {
     "re": "-36906926.2122410479977496061337431562128773075674872210636357",
     "im": "-24.2332312916940606785028928828663307466365417199468951425608"
    },
    0,
    0,
    {
     "re": "17860385.0359622590875241554167289572020677908463168787670308",
     "im": "14.7524696715195621158377852690158946737751819929228233722817"
    },
    {
     "re": "-1.31034963852096781916430571762441497770783841925774286418833",
     "im": "-0.00295343495661793998750380766258622842599535749544318432061480"
    },
    0,
    0,
    0,
    {
     "re": "13.0778932068015493924512907504149498882465822591979258434004",
     "im": "2.12647437190335392816242547198966178872240200808586324484644e-81"
    },
    0,
    {
     "re": "-9.94884376720014226439044809046828860485560785089373154621549",
     "im": "-2.61560477302063721132227912554837664174783941115050915118535e-81"
    },
    0,
    {
     "re": "-9.99663260701989144501204845577803269863525781367289917831396",
     "im": "-0.00538800960545390599285130173262964214059738149553449297537605"
    },
    0,
    {
     "re": "9.99663260701989144501204845577803269863525781367289917831396",
     "im": "0.00538800960545390599285130173262964214059738149553449297537605"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-35910.6636179297531403645380713916655498239737624070055930856",
     "im": "-6.90041720227059642659102465083765918561075867735093256710440e-76"
    },
    {
     "re": "-1293.39725649723665529713252561766803184957382232257242294114",
     "im": "4.64833584702113736450750037211050934346225549130797282617353e-77"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-5.55368478167771746945113803098779594368625434092938843239665",
     "im": "-0.00299333866969661444047294540701646785588743416418582943076447"
    },
    0,
    0,
    0,
    0,
    {
     "re": "5777.00864361599251615891777230911900086920358815233058161945",
     "im": "1.13486232349511432574469274866686276820693239118800340900074e-81"
    },
    0,
    {
     "re": "5790.32141108250978573586596581765124485929896359088307971653",
     "im": "1.13640933466162552821816159723428477001358989877036629370656e-81"
    },
    {
     "re": "-11580.6406695808860396265161790407063694274023857058441421289",
     "im": "-2.27310072851679599845515480363634739513022400835664584442987e-81"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-86054920.9337084064897468312177511507163572615821259571078320",
     "im": "75.2774284096694639939535577711855346859483402317534316439910"
    },
    {
     "re": "-11965077.9613676896021125201331409712577595701027338374840131",
     "im": "57.4999065139497445371175682901682036647448638441930561090265"
    },
    {
     "re": "1.65612330176618419360554892334164378582976289649836346095880",
     "im": "-0.000159660689870943724720975057669835143456075508266601424301673"
    },
    {
     "re": "5372093.58604146993366801582404524736949399387198388609300922",
     "im": "-0.260386663379275540370455753319108583919292623072391136798260"
    },
    0,
    0,
    {
     "re": "2321.62002511121349652239922796692777406721183574918108835320",
     "im": "1.76740940081056879313414950205402800007470402013726847462639e-77"
    }
   ],
   [
    0,
    {
     "re": "-6019013787.05028764622682559358027754651659137502147209266739",
     "im": "1600711119025.40118823811151782247446450233648873340094911621"
    },
    {
     "re": "26963661.9868701714432237085905788051715089790193700470529156",
     "im": "-8535847271.57029122059366369588630624070026181137823863014635"
    },
    0,
    0,
    {
     "re": "-28647605.3762887823233343778274450109588163647467582056843737",
     "im": "8358639370.57151929498945150696758146796288534203670520476320"
    },
    {
     "re": "744213.304746045991707670310910482370438838731096151362321962",
     "im": "726264064.204251899148325715327014398714901148142177842285397"
    },
    {
     "re": "-15848250.3557499551462394060730576610774703127615641939661922",
     "im": "4364061270.63207862197047586178532124627142523534058464846258"
    },
    {
     "re": "14201277.2435008112634443418603743780150973263076608096697931",
     "im": "-3698255607.27525787363490703454884425344849392536675623795726"
    },
    0,
    0,
    0,
    {
     "re": "58541574.6210566051604532903500537381267674903803639572489854",
     "im": "-2.24078111234645265345662491922906299052328553509196272236931e-49"
    },
    0,
    0,
    {
     "re": "52629169.9974030246608842452708295388319363446790314383894348",
     "im": "-2.01696369952183996451380288974749033093248915978781826886367e-49"
    },
    {
     "re": "-2116.58501425840658650604300522784082299058327704206461938380",
     "im": "1.87473273213536075101930061556598898058035868845640698249822e-53"
    },
    0,
    {
     "re": "-2267.04335446882036658353825686598132317661366314566410220712",
     "im": "-1.14590823827908337106570535263874688206632731479307920678533e-85"
    },
    0,
    0,
    {
     "re": "-41476791.1967902775404286174714334704484534890989902662450707",
     "im": "11399679879.3300521401741623372358518131220759941454077648723"
    },
    {
     "re": "-97909704.5318679641409488039687719859427950502941622432768008",
     "im": "26312889454.7859754568507201119678483813973527232905315045503"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-5485.69314037723541426023272288201729484809251516377979299110",
     "im": "-2.27299733757835419722319619433488846143330286040465267110159e-79"
    },
    {
     "re": "-4389.67829041464238603353203739876667647575178710759143414771",
     "im": "-1.81858408813380723577752900544221394196816797757950658075147e-79"
    },
    0,
    {
     "re": "5485.69314037723541426023272288201729484809251516377979299110",
     "im": "2.27299733757835419722319609053781305330889918109277890550507e-79"
    },
    {
     "re": "1.30545045545783506444942877589610091082246006175408817571427",
     "im": "6.59857884334469573906335801689292877056176147913648319280604e-89"
    },
    {
     "re": "-1212.62868300255179157480012931931614721134485468428719130419",
     "im": "8.66747388963253267665250080825724684593665997884213392021773e-85"
    },
    0,
    {
     "re": "-1.30545045545783506444942877589610091082246006175408817571427",
     "im": "-6.59857884334469573906335801689292877056176147913648319280604e-89"
    },
    0,
    {
     "re": "3640.22141759106950251434914551584000926702798717941992500553",
     "im": "1.80892671297681357807316892774128322921458538729179636932902e-85"
    },
    {
     "re": "-1912.87344732411466082847387192353030204200225585350598668085",
     "im": "1.30875337383435718856974808518700671777556623389585428524644e-53"
    },
    0,
    0,
    {
     "re": "96.4767272064767421911195152454319715718991437557840050462787",
     "im": "2.14909937735977243522187031432644213783118636817833644793287e-53"
    },
    {
     "re": "204.211128901099560864469796652739703769319767627825293150871",
     "im": "-2.85451004213386879297173683027738675034934307677385091958283e-53"
    },
    0,
    0,
    {
     "re": "-16.9566317762757578418671692832129212265559468055509266963476",
     "im": "-8.57096270682128117367525208953486607198213650475217010445052e-88"
    },
    0,
    {
     "re": "11.7400705137940322792713972173855349262798546839286266855488",
     "im": "5.93418008227109899286498994243421456744313688074938690764491e-88"
    },
    {
     "re": "-265.866864102293464878530115986870466924267219747121112554485",
     "im": "252204.550786322141398195879152183777497591683017065085670845"
    },
    {
     "re": "159.349906446294835445326837172139512665167843605457956329512",
     "im": "-151137.202100391368460896827996448059416705938548498176917230"
    },
    0,
    {
     "re": "199.699646907888719108489170692275839647817396013908752163203",
     "im": "4.86026951344706746609648670803685956144245401408175215788695e-80"
    },
    {
     "re": "-249.013620739712504505261277178699345811673135991070221382482",
     "im": "-6.07478613582894073737171219405661617363609924172665434663251e-80"
    },
    0,
    0,
    {
     "re": "-199.699646907888719108489170692275839647817396013908752163203",
     "im": "-4.86026951344706746609648683834813785577053866629106683685348e-80"
    },
    0,
    0,
    {
     "re": "-1107.86781119403314045548862977654464884416336116357107470837",
     "im": "2.11193049741774312884170417315252645812791514246774828918697e-85"
    },
    {
     "re": "-1.17625580409940419586090684132445711514978644676482714282197",
     "im": "-5.94554671212677450658299053150723884227992839058635427946018e-89"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "48407564.0226820547804974378977393156561610119280567421531569",
     "im": "-13218585133.5273579287404921396511502651457183876419147067699"
    },
    {
     "re": "44.9359756557079519626816912945679858579833907829543459299302",
     "im": "-6.48375005055612369094577556048825265882272056904940615869092e-54"
    },
    0
   ]
  ],
  [
   [
    {
     "re": "5.74610804324853905782442289988375348861780913771432023331264",
     "im": "0.0122686641062925564691494651106672363642436290037919707995193"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-5.45342714451086555813470342059125087614046246225386757425341",
     "im": "-0.0139733954634961702714158369437048117737505483186706308707205"
    },
    0,
    0,
    {
     "re": "2.87218449310581400448285521143631904287589383812249483065142",
     "im": "0.00632549522725218869015627916864377407096027982849240622101456"
    },
    {
     "re": "-0.000347412147896821591715995693571959964355488060841370055208767",
     "im": "0.000706221595472114670531559161014222228557791711171085303552808"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-0.890382775706165328173276392882027341733623037975332109049847",
     "im": "-0.00282568963244606768212436967027437965885967576213402574101453"
    },
    {
     "re": "0.000493920376517972331606049209419269201705727893347390442238522",
     "im": "-0.0000723542973354222189271797146589639741777804128829023371891618"
    },
    0,
    0,
    0
   ],
   [
    0,
    {
     "re": "-0.00433211864328136613000717918179526493544279087166813421306917",
     "im": "1.21306896623075812766821871727855084767763701322568773896482"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-0.00378850211587750322926442236887319624151511066446275095038668",
     "im": "1.06084683354598428338270873791610411537006882243381289127340"
    },
    {
     "re": "-0.0407774151565729759269109648748955848004702135253873945492435",
     "im": "11.4183892276963385086054803081742557715464524099972098941169"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "0.00899180828042456411903437125216700103385957563648215480838937",
     "im": "-2.51786353824736543818087648650591810011562713196894224420106"
    },
    0,
    0
   ],
   [
    {
     "re": "-0.810689653133979019555530062285194654309561970309897095759717",
     "im": "-0.00227054902281156453453097129628888220847633413901224215414794"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "2.91653230660108134240348307881264696685577547257091313795801",
     "im": "0.00995653505959765434528306902288036845504120634514187810612472"
    },
    0,
    0,
    {
     "re": "-0.404854938642429306427823054521544400808330800994289950021718",
     "im": "-0.00115900598895055740952034342483631266686715692238977704885454"
    },
    {
     "re": "-0.444697163921919656671584754279777703126378441316596953361920",
     "im": "-0.00160774855847672143003274637777814405936888412028512184876629"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1.80406049826838974967556130175793819188503533502152211626488",
     "im": "0.00643282287371961781981509306338038002954584285440036180975847"
    },
    {
     "re": "-0.00121289526978388339420839606557636744650584417370834853888149",
     "im": "0.00000534816904331853122260214556788484827789687209955287383491449"
    },
    0,
    0,
    0
   ],
   [
    {
     "re": "-1.98942111788482747034205061379904776521409642992006927647580",
     "im": "-0.00485474217059286443931286741657509930283155634459976694832630"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "4.30361643452200380235417535502508737698908411831487745037527",
     "im": "0.0138211135914528930643339220776850667194995849480353561576504"
    },
    0,
    0,
    {
     "re": "-0.993996398430073095571836288481047271448602245766543974521573",
     "im": "-0.00248991209267916246511468869706155938853060400553082534640159"
    },
    {
     "re": "-0.500219169634428959707086099372205173523859092469763815646809",
     "im": "-0.00194113367743733310951150701769057873464458058116534057427823"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "2.19651483099684446741749578814306059244571907151958715124484",
     "im": "0.00776674253901820773769029900947937371927526241660053686241850"
    },
    {
     "re": "-0.00145711724910398863066057980053952635263889867542452781416140",
     "im": "0.0000195831209241250136742736102624261994709678085275411712872466"
    },
    0,
    0,
    0
   ],
   [
    {
     "re": "-15.9881278187956045272464857666325371832214056607410932855030",
     "im": "-0.0432256639953143057992791139611238095859645777116322863178757"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "13.3185635162705913349388104413359388908629423906130199538916",
     "im": "0.0368172936039247886300974988219895363117215944383142697068464"
    },
    0,
    0,
    {
     "re": "-7.99053124910769480510893768651714664055417906464562356410868",
     "im": "-0.0223059666877584970901659740515026260560424191531579799468512"
    },
    {
     "re": "-0.00113895274428915912972918968090940589697971097921158675692442",
     "im": "-0.000000315737583131983518276564203147324674049062958348499659757029"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-0.000000851080305965498408609777439819215200239878684469085299014786",
     "im": "0.00000126330944982388611661357520690173726847715450586973499783011"
    },
    {
     "re": "0.000191505716138885827934098902224630934423261813060801898945268",
     "im": "0.000268469083094833149735226395971807692413168844213003631906826"
    },
    0,
    0,
    0
   ],
   [
    0,
    {
     "re": "-637.157184749628792947226344170774555077262061924737557493284",
     "im": "-0.101217457124792430668891134791607069931045447183561274036661"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "375.505497961184332937666283905377545619041254844959258939552",
     "im": "9.37058750886473122804534180285174580619214009905317815798405e-87"
    },
    0,
    0,
    {
     "re": "-19.0685553852891588653975944547974452071306584978060439777396",
     "im": "-0.0885161700443556240344606274345849377484230052302546213535618"
    },
    {
     "re": "-185.785657235821348532280537701876486287464234710782500890677",
     "im": "-0.952740820400060593283141845337855853749281131330854839513866"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-2.54591440116903098843428010605075013083372388629503416554931",
     "im": "-6.45892704638469163938923391915122356808691232286650154639583e-89"
    },
    0,
    {
     "re": "1.91016084872565049221062551590801067468608758339212165370279",
     "im": "4.81596373921032409719614643957188599438811349471980068355270e-89"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "42.5111054968625700040609120109304988703436544982545742098555",
     "im": "0.210088421864838364646220232721227883027137123214751742331682"
    },
    0,
    0
   ],
   [
    0,
    {
     "re": "188.786754004229234410872498415687079166315171715123978874283",
     "im": "0.187274119184155930083611287970575836879457026618615703333534"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-111.260889284903897063827331543145624403226599567410251663170",
     "im": "-2.22592117330947485737641413864491252456312166990031571581542e-81"
    },
    0,
    0,
    {
     "re": "5.64945117860670109520796496327656397699725201965386024836730",
     "im": "0.163773999559916947431887158933722154126994792687739193198401"
    },
    {
     "re": "55.0423155319213888895112434881992131117959529395550607971714",
     "im": "1.76277593825766985040242554060525612111366255253712466125946"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "0.754345014534488564159521109466963462618678722731001333322187",
     "im": "1.42140404171788571547464558830095686149721820070566229118269e-83"
    },
    0,
    {
     "re": "-0.565973589895057417025536866423854469784063125421128743230032",
     "im": "-1.13813348410053401195499977281236451905614434650515392863030e-83"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-12.5947173660076136571841626491528550328617476841221183637815",
     "im": "-0.388708877629864232637574832782367440010149025510812087031311"
    },
    0,
    0
   ],
   [
    0,
    {
     "re": "47.1830839502900845259165265570556611307820981302653799962912",
     "im": "0.0973353771951126947677505079003152708939732151080131829882404"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-27.8073108711019780519321412286871224371489851842648244696241",
     "im": "-4.45623445408555391335769381086939157538542978239632538016530e-81"
    },
    0,
    0,
    {
     "re": "1.41180326864956480806093529955128269596126098951746963073430",
     "im": "0.0851212334697522012345617301075594003402036828827479057947054"
    },
    {
     "re": "13.7549664024281065422944562328670307227977230331156753048109",
     "im": "0.916199534715501206858980930487106377674345582502058050502049"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "0.188532614273042407198670187644538573208756565730863190161893",
     "im": "2.82722546011698622814039367793303110913638276416294928721321e-83"
    },
    0,
    {
     "re": "-0.141453152677441650641477822688384911215587903170333518440815",
     "im": "-2.26336465541287146058881085047645538522364505267828984361269e-83"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-3.14740921432124618907352259642771172012538387255655797030399",
     "im": "-0.202030720464831464001929251794844490472678811296940562239677"
    },
    0,
    0
   ],
   [
    0,
    {
     "re": "321388.674148929349459184302372523119459392732366429074281195",
     "im": "1086094.24946953680743252789877210607363478000104530585287488"
    },
    {
     "re": "1176.01504712106406899208539727981113457481563297364995454160",
     "im": "1118.98674328243488535473358439570882213961597157868270043572"
    },
    0,
    0,
    {
     "re": "-1650.33282616732514322546296947298345660934473645431704934164",
     "im": "-3100.81967862227501545715580853891552185950073445089110490246"
    },
    {
     "re": "-278.872290239861414018949770944653478225611950544868008623842",
     "im": "-2639.05812973723321497516675331497413413086862834125564343153"
    },
    {
     "re": "-355.881095275913116812299178836301916885888807787903464007393",
     "im": "890.658295540545392279966255754190322599991120706361040371861"
    },
    {
     "re": "361.424546914166315398320577334844225862720969517785333730045",
     "im": "1233.73400463440018172002803460331154266125193663088365514974"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1305.78274757694427027675418122309004672466241358991371064200",
     "im": "1709.27014698223103619265845552106400158475727039616659958049"
    },
    {
     "re": "-3011.93934646112336350337907181825830552138639643817901346178",
     "im": "4060.24264381569163798583294511410312541339626967231709722188"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-0.0910641176160504493489237566807809729266885750582921997497693",
     "im": "-2.33408285356256995446132358320893017079650961728234183887357"
    },
    {
     "re": "0.0546681446978153958930670175548005354897077192458738240975170",
     "im": "1.40045771725009144409280615886637171066201412242961579156983"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1513.83612318411474140060562263589198717660845168910457918430",
     "im": "-1998.25765122527190540095202645405809899404368678592259351771"
    },
    0,
    0
   ],
   [
    {
     "re": "19251.7198687898230972247501688103328626775419140153037109819",
     "im": "-352.294182555862684048400740864310187343670603490701008534953"
    },
    0,
    {
     "re": "17253.7892549859097139342626503277074460777310477983403957548",
     "im": "58.8260085877717368627886899215874021656026217513439458089999"
    },
    {
     "re": "299.012369069921170581571357952819253368416006041680149000088",
     "im": "-1.27939486444605160781211953171535442101831280686865765837891"
    },
    {
     "re": "15054.5546091957798017143473360502713240636623603344414000306",
     "im": "49.8240705306961453990558077722054839004897958955537098739431"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-17253.7892549859097139342626503277074460777310477983403957548",
     "im": "-58.8260085877717368627886899215874021656026217513439458089999"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-3459.69885670713127065851318305331576231346455343717968667002",
     "im": "-12.2037543406606004229007290402881692903814823583370705761561"
    },
    0,
    0,
    {
     "re": "10409.9665270882214387022588183916090751024327490707108248596",
     "im": "37.0567651614387781145436785836078218927755117938437133893160"
    },
    {
     "re": "-6947.07034133121838325896776210306523985067606197908734535049",
     "im": "-24.8098183607213256872762602157406451236605295237287888674676"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-12504.7270199499465233454195956668843620041220498709054549772",
     "im": "-44.6576898345461572452299099995490666463974320972274803561445"
    },
    0,
    {
     "re": "12504.7270199499465233454195956668843620041220498709054549772",
     "im": "44.6576898345461572452299099995490666463974320972274803561445"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-6947.07056663885917963634421981493575666895669437272525276512",
     "im": "-24.8098276858589762473499499997494814702207956095708224200803"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1875.76373684248743775672735365518881319530699857687088446648",
     "im": "-4.28443921363635985392292940371421131906400740517438353854886"
    },
    {
     "re": "-1553.25568126720237189338261913361788283970621815770402205757",
     "im": "-3.29908194327210732477519915070993769121623187855835329176503"
    },
    {
     "re": "-0.000113960002883967991943116558452051990849866793460937359797318",
     "im": "-0.0000373111569360958683111615713509394441848161140003723260296392"
    },
    {
     "re": "2.92257602270541368386470300922541821983554700316763677181161",
     "im": "0.0465852005261382237438368007928082106705322499057633680543267"
    },
    0,
    0,
    0
   ],
   [
    {
     "re": "-34251.9008383724647094826473362901647817130235092854047243376",
     "im": "-529.017653182136878213634460257330936254169947254871529956486"
    },
    0,
    {
     "re": "-26005.1892284692937674680696765865707103721936015889030748650",
     "im": "-95.5655392432197769434837159246200410333804214062223105977003"
    },
    {
     "re": "2527.39545360395800203041006282645686761783610799806606910623",
     "im": "6.75865126410151898567693172866307512640578802677801505943000"
    },
    {
     "re": "-20802.2536244006921293230903765135308517522288378695914356474",
     "im": "-78.0936624020540357373346300516843475488778163560552645245994"
    },
    0,
    0,
    0,
    0,
    {
     "re": "26005.1892284692937674680696765865707103721936015889030748650",
     "im": "95.5655392432197769434837159246200410333804214062223105977003"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "5708.36176084803565102453440297335844018025831649495023651687",
     "im": "20.5367895459346439159531667347602967317884708896031926136260"
    },
    0,
    0,
    {
     "re": "-17177.9168864628129591442550127086161128652846026634725945878",
     "im": "-61.4646236442939936065812961388719149047574218633040672922476"
    },
    {
     "re": "11463.6302435268296910196763316609120513974583590573762122096",
     "im": "40.9392992291914617309377034372566772177980047127921463852755"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "20634.5352112806361577716089192938850617328202500712847429420",
     "im": "73.6894530760932060829173550681237690924227313819229432115526"
    },
    0,
    {
     "re": "-20634.5352112806361577716089192938850617328202500712847429420",
     "im": "-73.6894530760932060829173550681237690924227313819229432115526"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "11463.6306729336867543175605107188250342960112500396026349678",
     "im": "40.9385850422740033793985305934020939402348507677349684508626"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-4.93202816953595416843174407806282607393830928570197728878084",
     "im": "2.31436652357008243813517168262026778621657466122028241870628"
    },
    {
     "re": "-19.8615233510224898332187399356688070869843721274340688150346",
     "im": "2.10033807277126600449527377372704822599197426131215479076052"
    },
    {
     "re": "-0.889316474229768485916410451447875924559507368991138281586759",
     "im": "-0.00285755998008186573564862927984979353041511130740138070983075"
    },
    {
     "re": "-4.82200878166172496816006377260392884948711071872115483469533",
     "im": "0.0176414726457323863558567004109751776996170106425213320925298"
    },
    0,
    0,
    0
   ],
   [
    0,
    {
     "re": "-10426.0368925714863749412584886384389496866607385801310597623",
     "im": "-225814.461569443058786835331265699432240884153120061256756776"
    },
    {
     "re": "15.6285776884637428919898609390225333473732223433039393474626",
     "im": "-15382.5930350848738381962181576678668347149767444732701711977"
    },
    0,
    0,
    {
     "re": "-15.0618799827216142937333439499966396926020899881990114653984",
     "im": "19912.5391446662425447733446911916906916650838228743717464032"
    },
    {
     "re": "-16.9802565407637236322957768972427538565347575798502307313368",
     "im": "7461.22867980670070340147489648003483158405593212991294601318"
    },
    {
     "re": "-3.81049407542980659116800310985817700581685474430671005561304",
     "im": "4326.82064277227990229534914896374555951734981557773159000507"
    },
    {
     "re": "17.9023058961510054440924730073338251756593175306005999133957",
     "im": "-8475.98689821208926626003500750038801225847672487846635477741"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-2.36528682683867529718128890029050695522878830823213387994103",
     "im": "12795.4596364442626180576271072341268635143378162869024444769"
    },
    {
     "re": "-4.38480694052132841164838837305246643855932111709014383228572",
     "im": "29256.9908611526693580080975420777553549415011747882245093217"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-0.0180509139876950618756586283876087976443814666827720462968455",
     "im": "6.01590752578379103809537580521683922559629447922638001137298"
    },
    {
     "re": "0.0108285771960960344276370861298893426171935958159508342530608",
     "im": "-3.60929375837221527605676823848303967372193747536926356600967"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "2.59003530626125149618180509217353843692034416098111830780198",
     "im": "-14797.7561538665939428796424893747179171984669138494316193672"
    },
    0,
    0
   ],
   [
    0,
    {
     "re": "-514910947.206706051281334741119625523410132022337322789062440",
     "im": "-1060367.17916608512637724098797411422998247034006399959207038"
    },
    {
     "re": "-1882035.81846195237704703976604601757932788999507315770029501",
     "im": "4253.17182795870537467278723133909749585039475317481894630027"
    },
    0,
    0,
    {
     "re": "2642943.02499967580630283229151951513580078339333617181415159",
     "im": "-3771.29067707017939999119141648091499272531687222541659367815"
    },
    {
     "re": "459205.577484191623076336423748574598513428406182528822641488",
     "im": "137.449256253232113898037581410383130314939005231423306580978"
    },
    {
     "re": "563573.549833125337125365570668125320272622705235871295273297",
     "im": "-2461.61283989174781667483605486789038997581424462039773476464"
    },
    {
     "re": "-581715.067904515861920019752398816291712721151385008598246536",
     "im": "1695.73352982602256743070886510605699369218223181717795397232"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "2072534.04001022454296178524417128146855892018949953934882003",
     "im": "-6313.90683176935018095090959751703863442050421241181561130133"
    },
    {
     "re": "4778256.30202035685310303907488218028072393558832803108031679",
     "im": "-14637.6219096846515889399629344968053627163345536416013479112"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "157.348041355047117781933887974533874818527420237555238428561",
     "im": "0.327306635211449063580879339267289134050255461089010504344901"
    },
    {
     "re": "-94.4553606784465807546665374252328895936059466332238078531382",
     "im": "-0.196480863332798267841267568609688484252309618739633897579133"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-2402428.21575166710517991979590894800892009932573058681550754",
     "im": "7330.44341041220597024661894037796062403841796691285007443434"
    },
    0,
    0
   ],
   [
    0,
    {
     "re": "-337382.342947175141918995602770436441977740647623963476981251",
     "im": "38.2529372228236408632163012129339507218498596392146700044176"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "7791681.86515178880341837281854583424046412559931060717763335",
     "im": "-2.90908716216976688598685748178096561905035899816254547942879e-53"
    },
    0,
    0,
    {
     "re": "7005604.29891113072432284237614463308730423959846638268682026",
     "im": "-2.61521991638031713089484769545746560518014681493653543004361e-53"
    },
    {
     "re": "-123.983402973386614816639953894640838719873663933393950228610",
     "im": "2.41265257703619981849777868593918605995403428162295678823695e-57"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-12006.8259025284522027394379275975639043405859025913982665490",
     "im": "35.5961533000467432021190883999300959086396570506331764966517"
    },
    {
     "re": "-141073.361829655049254471187935767350459460736706519722909534",
     "im": "368.011379075005606558158149416829730166440326263335902380950"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1678.14565937022836938375091530001423131139140048130433232071",
     "im": "1.68768927496924347095732229733118742944293830305174137616149e-57"
    },
    0,
    0,
    {
     "re": "-215.902790463236409641099491883221429312305628325666441679923",
     "im": "2.76151618251909914607928766298638321201267368531161329699180e-57"
    },
    {
     "re": "1122.05321653883095790850992652727565761835542422303822143486",
     "im": "-3.65359261679730651297980924642095217042474805445163141331042e-57"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "30953.4381877538382065232393861736398301012920879810399368237",
     "im": "-81.1602365142067372554857813000415008841151101076757028239282"
    },
    {
     "re": "56.6572809599404062440766815690891205740648669200093217037675",
     "im": "-8.32263616878613145912378777210999395086228381687151569882067e-58"
    },
    0
   ],
   [
    {
     "re": "-5.68981986496779627879608415009190435697387769908967653920949",
     "im": "-2.62529419892803705938179900689352441138854755042437560917393"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1292.40894652055556556022970380895049920731978996454905787014",
     "im": "-3.35932964563978764167016441239323981677819595339255371141437e-81"
    },
    {
     "re": "-2217.92483640319032728165293408250692892460418153672254853590",
     "im": "5.70139029281146024274079159698022982771682216269862301935159e-81"
    },
    0,
    0,
    {
     "re": "-406.437242545919113127747684321999786514587634499898601563486",
     "im": "1.07909550476310463876692758295274400266884271048781480412016e-81"
    },
    0,
    0,
    {
     "re": "13.5561234400287832127276571707696395826808883993782528183131",
     "im": "7.01462383916613697923637567341271104997594569481691819417076"
    },
    0,
    0,
    {
     "re": "-4.24028811981637469030596347217910709460878939261378460501934",
     "im": "-0.740962864522165615288309300635803502701249360439845394280039"
    },
    {
     "re": "-0.400763195782837845605762244677475724140258577477116531870741",
     "im": "-1.36548206283392311109734477543198698052899660607948078901463"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-13.7983368356804340630371886601426821174996684884281002896497",
     "im": "4.24852717648615837552393970207419527044192592259329224882276e-84"
    },
    {
     "re": "-4.33833647207169435187198142009890356528967364457864774678492",
     "im": "3.89156356189441802474868420355636543905956497105492386095447e-85"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-0.173571970864601237201052489079254576039085183504594905063645",
     "im": "5.46348133925513393459162502879049585323148018987973210123218"
    },
    {
     "re": "-0.735255002186054636055275449316932668778700491634940064480968",
     "im": "-2.09687641267436429965492468344943050443881830846485601371687"
    },
    0,
    0,
    {
     "re": "1.19392462136291330687453711953468854514424257764762575562563",
     "im": "-3.04140202388218203728991120595902771732944901133546743134011e-85"
    }
   ],
   [
    {
     "re": "-5.22863750498392022555892423912075643494345189752835481203111",
     "im": "3.81470082004451698039151301141763038719755154709668230433765"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-676.751085178867022952943309646641419688915274661125044642352",
     "im": "-6.70134351955644591461820916579235048416399436265390944307203e-82"
    },
    {
     "re": "1140.22551010987162060504604247642227026984693316030558839372",
     "im": "1.13807775679548719376274075719978919682899718277230213724658e-81"
    },
    0,
    0,
    {
     "re": "220.126985621699561643607963847212496747606497312180024719629",
     "im": "2.14968347764250321627143504708894217121170994805807614126900e-82"
    },
    0,
    0,
    {
     "re": "9.51692883740622381941248282519162602573481147756196262362090",
     "im": "-1.80108903712626311936869790753897077837651821909505071933447"
    },
    0,
    0,
    {
     "re": "-4.14120989696996557502353113763602230221525109770723726656171",
     "im": "2.15450553362377814603922430515495270356994247208597022642980"
    },
    {
     "re": "0.210611553095330962901504368447133286479979165816960919202832",
     "im": "-0.413747800284428519992546037097649206187410698176179492950024"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-6.62051597046669289209443707788801039363647439829059902588706",
     "im": "8.61283473447717104557549697273587264903334013318454820783000e-85"
    },
    {
     "re": "-1.49228628570070378232699604280638063233888602518069004305073",
     "im": "8.17787711902612979706854553369488526476911376091097916094405e-86"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "0.0772316147130622261158664793666951771172597521496481320400420",
     "im": "1.65546179443791724123974527575537224957266696096228201840425"
    },
    {
     "re": "-0.406319526321449176381581892638409128949442547097880137565608",
     "im": "-0.664019379563527233614237939512030286615645366457713513735774"
    },
    0,
    0,
    {
     "re": "0.536354482303169138046927896782262381389801327148939512690078",
     "im": "-6.16154716156692107918707530486092807918474848155567651491237e-86"
    }
   ],
   [
    0,
    {
     "re": "15485.4990553263834629436134877000268010773781377817656857089",
     "im": "-3.73708629917646590300871582215969977455258053009179661276499"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1537614.07812529351454305415645945890115533987115391519059132",
     "im": "-8.56441692901289906701009834114213559279462247128429470803801e-54"
    },
    0,
    0,
    {
     "re": "-1383302.33244260569386307737748456478130089377464628820470128",
     "im": "-7.69925446909798152212050819822380895776067601261799941134715e-54"
    },
    {
     "re": "-394.873488991532456390480948511295245820053685574412605720486",
     "im": "7.10287684628429723281695093405528552353869385048165579643234e-58"
    },
    0,
    0,
    0,
    0,
    {
     "re": "1895.44136780069560823943488857344117444004500474941772150173",
     "im": "-9.64510224054715939103159583057414726023967103364284292428860"
    },
    {
     "re": "34023.1852357990233896328640571329794602304696194597943023248",
     "im": "-58.8103890768274502880419889350401734015110277946965802481093"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1315.72864327977629116352752170390618652173573565730640086440",
     "im": "4.96872606238778723292819658628642358189416370485007551987175e-58"
    },
    0,
    0,
    {
     "re": "-377.956123847212045792723592898289352326924294900880684079579",
     "im": "8.12999118840042610337083211267401538924393938534226669770269e-58"
    },
    {
     "re": "-336.634159993887725914253294064277204722075784303199576884853",
     "im": "-1.07563794088364780932021755038663322700979641517588753398022e-57"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-7788.70614979104686227876815051435499035852126196883070359591",
     "im": "12.9986677870989870608228997277361223487430446317869216914797"
    },
    {
     "re": "122.321829525105564270214540302516161115723394376365044386402",
     "im": "-2.45019330531081973689252848814835435446764814071147352467312e-58"
    },
    0
   ],
   [
    0,
    {
     "re": "16216.2739469791848174208375119453647692253925056875869594957",
     "im": "-44.7655762121595083974827449158115346589219656938818498349927"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-8733465.33269069316645266230415005348667106924012908671835947",
     "im": "-2.20933524195317887263017841225182051157575549078702242479852e-51"
    },
    0,
    0,
    {
     "re": "-7850616.76712852819478956013600495847934501332837749189861116",
     "im": "-1.98614778472306688981739584466446366821492516904847054751444e-51"
    },
    {
     "re": "415.091288556067146321711902213436649517637172152809386353937",
     "im": "1.83230494902622745982796762662046044311021861786799649642706e-55"
    },
    0,
    0,
    0,
    0,
    {
     "re": "14700.4888151981936435558348046317940783267115898734902109608",
     "im": "-38.5471315764989316787096896115048733770283359537882612034952"
    },
    {
     "re": "156557.727280965799384892170332781001106909905221885762642539",
     "im": "-419.142421155538890424928056217936455679177263707920069346391"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-851.248679371873827184357819286490099747772309207727315081555",
     "im": "1.28173526122264294506255830387331527939082947881411048914547e-55"
    },
    0,
    0,
    {
     "re": "-96.9474016498587323802209294296574741633037724212318231500938",
     "im": "2.09725385922825189226232939412983623150581862266968299157209e-55"
    },
    {
     "re": "412.919640209406533607217450890988809972569144952989769037122",
     "im": "-2.77475265224969965465566621534250144497750801908000083390556e-55"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-34592.8060369924079675803225650228450439588051677093777767293",
     "im": "92.4220276719526246894164343463249568349053044900362462586806"
    },
    {
     "re": "44.1005513663615927426680160448919117179330444539008503719192",
     "im": "-6.32068121699961427290452449384675515782809604173966801306584e-56"
    },
    0
   ],
   [
    {
     "re": "-6477.31829768658294945778581288695382916523537951583003055800",
     "im": "-8856.00551258111679134370787221613398356040575811778542389758"
    },
    0,
    {
     "re": "16.8786248255067892721997321882107397949776149531324757574789",
     "im": "-2.45639707700423666229006475712442283831110933983471061490688"
    },
    {
     "re": "29.3987389754077132928377904777077993191105124933106719863013",
     "im": "37.7506935422517844627956433062872211979763227624846058884616"
    },
    {
     "re": "30.4463130860963707260807805284071876560921592485015217340092",
     "im": "20.8575263219954750077708474875812794356875663245844530490806"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-16.8786248255067892721997321882107397949776149531324757574789",
     "im": "2.45639707700423666229006475712442283831110933983471061490688"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-11.2249398344492318892671403228370850794992377452682113390154",
     "im": "-1.00444013329476199803971359773435923058633113943691278624136e-87"
    },
    {
     "re": "-26.3991613316391109273477758921226153765683356492715228056211",
     "im": "6.17920034272294940751172063826694659218736671192813943692645"
    },
    0,
    0,
    {
     "re": "15.7398427236869638097736846311438162424349960070319700107125",
     "im": "-11.6770971464225036489731210971366380222417920825530418866851"
    },
    {
     "re": "0.566532369925267937593045241824701170203254742460344807019786",
     "im": "6.14187398746351558531209163051694023917128586448600386660490"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1.02541314954504359953184618343388663091941493649086792256490",
     "im": "11.0550308887337772426899073505281072168105307709236770560744"
    },
    0,
    {
     "re": "-1.02421721430741918683084781185056281231343941478432896312408",
     "im": "-11.0550308887337772426899073505281072168105307709236770560744"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "0.569009563504121770461582117694757117951910785991293868402268",
     "im": "6.14168382707432069038328186140450400933918376162426503115242"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1.00315563226627400607362561303994417008288314352045051057160",
     "im": "1.05774088490038487900743820722125929169134328869320851851938e-85"
    },
    {
     "re": "-2.48892274144005837235969511991671546639797315126131315554375e-85",
     "im": "-1.05834742234241976453153679760280017539816453326177816154295e-85"
    },
    0,
    0,
    0,
    {
     "re": "-27.6287466227639659089095945335180856508245502085207922668666",
     "im": "-37.2419704213134483251448406438963718193003338286482232116238"
    },
    {
     "re": "-22.6703603517460786340443348096676521641209446121846088515515",
     "im": "-26.1135638324870772444218057579707848707940094783578268522080"
    },
    {
     "re": "-0.00158419054588735397864854577208448746824340911203119437828891",
     "im": "-0.000760857843621606730313040158447619964219486117068337231912545"
    },
    {
     "re": "-0.725083405074743993102872202988140494216396046350190242730880",
     "im": "0.749051555241806318337666283983978203157319598084043710671930"
    },
    0,
    0,
    0
   ],
   [
    {
     "re": "5457.61730241629914864662309864423045689263490070073728022501",
     "im": "1503.85436329064356703031883916363747930002205075975274598364"
    },
    0,
    {
     "re": "2206.28105926706270288726968837542088789638972636382242009591",
     "im": "10.7121208230128211439650329765950190890387103491669653514507"
    },
    {
     "re": "-1206.14949488552221295801490227699847163879836866634610492205",
     "im": "-6.89638054660380907512016093810527154347503425847992127329450"
    },
    {
     "re": "1136.41338593348713657908025016757500551625265655944237506597",
     "im": "5.01833485112124962402183937389009473257924780182515475643729"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-2206.28105926706270288726968837542088789638972636382242009591",
     "im": "-10.7121208230128211439650329765950190890387103491669653514507"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1.40351679347073486274838921978746575026318790294239346625132",
     "im": "6.59894328134630427821498051921528413099728084391734847467197e-84"
    },
    {
     "re": "-647.546602477917363490277192924744784005890368619875221589313",
     "im": "-3.23333187580233216944852487638385769855937664671838444002862"
    },
    0,
    0,
    {
     "re": "1951.52715915688223048795990470654549944297131589325875584766",
     "im": "8.54389684619184686330984936400074045414378359666366646535113"
    },
    {
     "re": "-1302.92505501841099641260557734297425719012566450862811192697",
     "im": "-5.42034960787312842702563430744180892392656030881497306424350"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-2345.26534525644386007407867940592760090973177779652512525804",
     "im": "-9.75657195609489452468992328309542584974891987631876220964351"
    },
    0,
    {
     "re": "2345.26519572199515346006515704177361810523418675950710790766",
     "im": "9.75657195609489452468992328309542584974891987631876220964351"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1302.92510873444175192225842057876312116957454819972617105981",
     "im": "-5.42031775338605251371662404616412547208273326462153456091306"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-0.125430140126853647874405794589557600501861192695710043976510",
     "im": "1.69741481602036994034456357712112011050127068713831851519302e-81"
    },
    {
     "re": "3.03434197350787634163659778145726382873536992416412296118896e-82",
     "im": "-1.69837318444524873467614036161949137199910591323301964624974e-81"
    },
    0,
    0,
    0,
    {
     "re": "943.302341309310092611697908315380073279854940085218450289975",
     "im": "5.83435968814933381382288274014886305620620556310210098413895"
    },
    {
     "re": "787.663660496014307703602249823992923464188444103928344892170",
     "im": "4.03945112610684304520087174684698189843526680625497953172748"
    },
    {
     "re": "-0.000155790788218897105616793268938668426219839837190625687073272",
     "im": "0.000127454179331803785373082527346416126501582278773050959141907"
    },
    {
     "re": "0.638697278373289168856806952088690921170418389497274298530389",
     "im": "-0.124328582105824646042787974881002969964339960801414596226250"
    },
    0,
    0,
    0
   ],
   [
    {
     "re": "21988440.3832430249808835250423369827644606947882398867555232",
     "im": "59471.7587890788314660838771747797393318440394964703834962539"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-16477709.2269836932730058485105374257491195632600491225831702",
     "im": "-1.26523482016136417979592764598889689687119102237485442171835e-79"
    },
    {
     "re": "41182527.9273906666908698398866897746744960370090914646742257",
     "im": "3.15862346229517802927711521608864729102772057456839176603937e-79"
    },
    0,
    0,
    {
     "re": "11.8165550579700863491238350436788013901157832109632973137995",
     "im": "1.42706847371363065794100633883213587890560176396860289299926e-82"
    },
    0,
    {
     "re": "-4.31773861470892804840807127723310785125846884951608620043841e-133",
     "im": "4.27684451063864685047649564122419106662553321166816134967314e-133"
    },
    {
     "re": "-18313857.9345585278294230988702585048462964318626530729254617",
     "im": "-50653.6054860884284141210323375442932140998632146332963087185"
    },
    0,
    0,
    {
     "re": "10989356.9163755264444717864486858263573165940000811928530642",
     "im": "30689.5263939503928862757771275636468334283447186602660724054"
    },
    {
     "re": "4.60598028570889277163274972582351684265983157624804502199794",
     "im": "0.186476285646276046556070979887510886871547840936186135036095"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1757.52307971941877368201122425323563659071585907348705967046",
     "im": "-1.34469988102296508092523065784324619278094095873304114271492e-83"
    },
    0,
    0,
    {
     "re": "-11.8858695830023395111144342442048693920463447364601868976918",
     "im": "1.36315094834892191243826629677171107178782623466073796795224e-85"
    },
    {
     "re": "-0.767924746679764008054168167805565618430482630212109502963038",
     "im": "-4.65154972882592065672393437016732313607195111078123416498912e-86"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1.23019326228427464957612264039068601291575655404365233996472",
     "im": "-1.19631351229177127733838364314332868245148110482407797449753e-83"
    },
    0,
    0,
    0,
    {
     "re": "-1.00157550810854332824659493846529659755717884463516710775635",
     "im": "1.63364889919203708287837200253486293383480800459917995286746e-86"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1.31868564064154377504665932002966689914061620666213387332353",
     "im": "-0.746117239158455348748751612946444933937241940840555869557639"
    },
    {
     "re": "-263.976919015560600555066261221848245039894527333028678206557",
     "im": "-369.372948627525574554557597122368453612838861466118908914454"
    },
    0,
    0,
    {
     "re": "0.841088854669446033859772445990304674247210375046750096112067",
     "im": "-9.98574835501640444259362117897800027718710820221260641568784e-87"
    }
   ],
   [
    {
     "re": "-4212417.32648824193393153948295638796894062837295943710684476",
     "im": "9389028.84308225092567885654781610561907564685403706063147556"
    },
    0,
    {
     "re": "-2400745.31944953357652843016430740127552814142006035687643125",
     "im": "15801742.7719011908695248890531815649052344794106467287562407"
    },
    {
     "re": "1615646.82057426382278430037902195886901036627799785267576434",
     "im": "8152633.99886397716887960679338586909636237537157175490598254"
    },
    {
     "re": "2088446.94096838344291162988142201280105604607437228009798757",
     "im": "13234722.0937997339568218052009165135189621973965389730022982"
    },
    0,
    0,
    0,
    0,
    {
     "re": "2400745.31944953357652843016430740127552814142006035687643125",
     "im": "-15801742.7719011908695248890531815649052344794106467287562407"
    },
    0,
    0,
    0,
    {
     "re": "-15221651.7295772904443789081738387933083697720114591513324169",
     "im": "-1.77705433240366160425981096323194775601367641964076874775241e-74"
    },
    {
     "re": "41812319.5083113881275439654714906539608650106827052388767004",
     "im": "5.02239811044992840637376867809310617913418809807703910241423e-74"
    },
    0,
    0,
    {
     "re": "327.532943390738120972697468831320127139575951196550954598636",
     "im": "1.90119234745304441312382799014721716342535716594846466550902e-74"
    },
    0,
    0,
    {
     "re": "-2563804.54948033863183252357017744037739172746897074093114215",
     "im": "-7318952.30324576534624760436558163390324177392154844403257556"
    },
    0,
    0,
    {
     "re": "1236889.27246683518705247816490161726806018779740323820100781",
     "im": "5780454.44142798696195918901281729730881607874733444174996506"
    },
    {
     "re": "-1428.75712612030607495776534318334050972395555938925232997483",
     "im": "-6550.56373090902803497195692684100870303612750333821419900882"
    },
    0,
    0,
    0,
    {
     "re": "6341.94768864107849550125729258469762656140067762756660576528",
     "im": "-1.43717792987740005409663949551866761107984589147328549567579e-81"
    },
    0,
    {
     "re": "-7802.33459194884030139724724303292257558976767757715140290680",
     "im": "1.76834646255948262324649987219229875905769083846988008820091e-81"
    },
    0,
    {
     "re": "-2571.76010671777685433671876609842833853519845183457130354602",
     "im": "-11791.0149440243054591585560735305730909866098294368038668465"
    },
    0,
    {
     "re": "2571.76010671777685433671876609842833853519845183457130354602",
     "im": "11791.0149440243054591585560735305730909866098294368038668465"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-2486.37984442240177806427281907658473181227989146838335296188",
     "im": "-2.45382215091182099024957722685341860431489721419962132215491e-77"
    },
    {
     "re": "-89.4421591521046812886249690505753680603550588636616814649059",
     "im": "7.79401342738417228970019395063666161996140109981137827776261e-78"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1428.75561484320936352039931449912685474177691768587294641446",
     "im": "-6550.56385779128081064364226307254060610367212746489103713695"
    },
    0,
    0,
    0,
    0,
    {
     "re": "400.219081851934033978765163618313340233913825653348233924076",
     "im": "3.33407117221436076186607861139917080663448958978533130702229e-82"
    },
    0,
    {
     "re": "400.991285918754826331285704228252164953547308039912359190297",
     "im": "3.34880246388694230108688945108778652341777736544143157697715e-82"
    },
    {
     "re": "-802.814843086939132813979598860127296155654768758112100094544",
     "im": "-6.69571978871964358656166721786391576766221553880140178993065e-82"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-6024830.50044263752208781369980939511834336320045519023861810",
     "im": "-886846.587036570033144682956396251989190477907937129759338780"
    },
    {
     "re": "-823029.781905107641063624712788985603745021859625205079178834",
     "im": "-6284001.60669719212017744753064257285991967222916371667298503"
    },
    {
     "re": "-0.00193920447120476503311396123794636621060188412288209760507583",
     "im": "-0.000507673325919659466777842200360598207537919905880970022848634"
    },
    {
     "re": "380089.999518132964129394546512771205614407043452493153620677",
     "im": "-1727253.62898986042130330332029680844366731983817210489069212"
    },
    0,
    0,
    {
     "re": "160.731767362787104953608976353720534455346595735374227644855",
     "im": "1.79821532466660760112708109959453799980534015492784622826053e-78"
    }
   ],
   [
    0,
    {
     "re": "553293038.729984655457260743310320911959215445253750731924616",
     "im": "-315996267.158279119689597493639031079728553843611937772010224"
    },
    {
     "re": "356173558.581164563184881484639656703738833871119726830588014",
     "im": "1675256.49523828070928461412810324480360647150897504951021220"
    },
    0,
    0,
    {
     "re": "-271596552.944837256176071836908666540847112799374528140819155",
     "im": "-1627706.25122487107450693965879457781726400580815700638375791"
    },
    {
     "re": "-354136790.683814323119807571096103629576236309162503475645366",
     "im": "-168963.098328320893490001751779219924965420720784634042440271"
    },
    {
     "re": "3804659.03031944898230194281456409122791850352253191925948454",
     "im": "-842284.577136866717445234436569833244161085288575175754566960"
    },
    {
     "re": "69031388.6655649969079935947274739076807739327042472632117291",
     "im": "717976.383344829624555610032968358786825913431606013820350892"
    },
    0,
    0,
    0,
    {
     "re": "-3802187890.91856144736743170451448559363959143808223715857859",
     "im": "3.08643951525772208281853473670838701009667619197087376463195e-50"
    },
    0,
    0,
    {
     "re": "-3418237481.70879185469614993162320471997374013304491693505952",
     "im": "2.77089977116921169068958503192090823114687475901388100673348e-50"
    },
    {
     "re": "119687.118557038766507691731887106414964624485170108368878397",
     "im": "-2.56057240243368369016875555610448873387419256082996666137920e-54"
    },
    0,
    0,
    0,
    0,
    {
     "re": "23040238.2565396829992292744697755044570822539471296517967999",
     "im": "-2195824.38058007717144943004667121517043840047128589201081421"
    },
    {
     "re": "152661078.402733429451180893985717607473312085883136544298080",
     "im": "-5059315.64028570853215576374292316310440314959401064843074306"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "303856.280495906065674319158646072928308147493516191161752086",
     "im": "3.53438509770052839598547000942182346169418119899675726511262e-79"
    },
    {
     "re": "243110.064271443256240239446245265314679506223343394582781161",
     "im": "2.82779485675883155374037369016796658992143888085531819673457e-79"
    },
    0,
    {
     "re": "-303856.280495906065674319158646072928308147493516191161752086",
     "im": "-3.53438509770052839598547000942182346165832620399072678732426e-79"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "608949.943556761846038073587709128294690302287387512359730513",
     "im": "-1.79130678143044550734072713338269834874668445150546505546162e-54"
    },
    0,
    0,
    {
     "re": "77499.1655742946422115609683325496881073317285244877987582699",
     "im": "-2.92812647179996387109959889601332841939517051928513828718399e-54"
    },
    {
     "re": "-298276.092307708062770566971783871338525164555583555657845629",
     "im": "3.87661243907314045758340976680101211597970924739903708762474e-54"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1032.86408553002490351782279096637148504596603748355703385739",
     "im": "-52.2507234915635858276816129617696203183704259878335455245476"
    },
    {
     "re": "1805.78023059090444885804456760763769027254688838134841933464",
     "im": "35.4132213345992302387401328120610121241885799121114126029962"
    },
    0,
    {
     "re": "-64472.3528468630610046040970054451562090343764900091454741970",
     "im": "-7.56147211498715302552747748284689000803150237186929938862686e-80"
    },
    {
     "re": "81703.8593619633709984583980826572624038449171387837177691510",
     "im": "9.45097676607469129624662371927800392225282020322622082945941e-80"
    },
    0,
    0,
    {
     "re": "64472.3528468630610046040970054451562090343764900091454741970",
     "im": "7.56147211498715302552747748284689000747409847519095176816724e-80"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-41102479.8764876778997122115809987786952366294184374429127747",
     "im": "2544870.82451879780739552744235091032176464434371642310248507"
    },
    {
     "re": "-30415.2246400566042726223911237536645527937602427129405803118",
     "im": "8.80866075320560578980964706008555353655320138569340638938044e-55"
    },
    0
   ],
   [
    0,
    {
     "re": "559325084.497214425952702491210221938278044142245145127205210",
     "im": "-316359581.254338304777014401245764057046437899840879822596051"
    },
    {
     "re": "350586026.732767499978731800008858938037364363676921027253713",
     "im": "1663576.73033586438333259543464200953141499130327251486498003"
    },
    0,
    0,
    {
     "re": "-273958095.078741402849060577125834003336255581899500451219027",
     "im": "-1641495.99233728364648500839880138424875829306856833436897236"
    },
    {
     "re": "-336752645.763643681686462729463469852481061938242738721447177",
     "im": "-115773.893998684048571874308841824949745180804815542177430274"
    },
    {
     "re": "-2481725.60710992770939441172636198717249877905074323285229447",
     "im": "-864386.444631688669083871801270710868326516630623949560653961"
    },
    {
     "re": "71584553.8511910787277223257790588543097598034469419471974197",
     "im": "728423.643149259867671195183671552348727691002415355112941522"
    },
    0,
    0,
    0,
    {
     "re": "-3810592507.56289348473730413275078330129666533028918196978240",
     "im": "-4.92701098522225760297294208921935739602975998270164612139140e-49"
    },
    0,
    0,
    {
     "re": "-3425794017.35518815192146217496935791636260250055180846312800",
     "im": "-4.42427756005399379181514923819182221737145849204924809256343e-49"
    },
    {
     "re": "118229.567591584677425860350464540147766302875895960854103004",
     "im": "4.09571869829601877095894292523053316333149625198307640707485e-53"
    },
    0,
    0,
    0,
    0,
    {
     "re": "3973515.53680675065560151221691690915712516143399902787791355",
     "im": "-2262213.30529547663512049413343979136863772144447349653703832"
    },
    {
     "re": "102751400.135057603484465951769187427503963559839483924053411",
     "im": "-5230537.02894995568458654545854086402939100181545926019518483"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "304927.483650741185270868698390004065634287505795783530022625",
     "im": "2.37893930462142011341503921995525349646488621218476011751934e-79"
    },
    {
     "re": "243967.061427350272259307271776811713029251216158829314278919",
     "im": "1.90334448049459683489714437351526355036370674548202421618923e-79"
    },
    0,
    {
     "re": "-304927.483650741185270868698390004065634287505795783530022625",
     "im": "-2.37893930462142011341503921995525350525218035543347866819732e-79"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "609693.818489332936242689058164811358624888305051121038075136",
     "im": "2.85910691478884012192210378037728629951636526828170718561523e-53"
    },
    0,
    0,
    {
     "re": "77547.7879601587266320680561384297489341216268189229188643776",
     "im": "4.65734466252025247234530570548265627146276052818802989041112e-53"
    },
    {
     "re": "-298296.059203771447415724657884964650280499783620037991604868",
     "im": "-6.19644935579219974967500142727924890252940780520189943492880e-53"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1000.56418299295302637224629401245219143085829815665868144822",
     "im": "-45.5092773068730096250147308864832573787624520054635367893061"
    },
    {
     "re": "-1831.85603697898326055268704451023168912131016530157959066598",
     "im": "23.2718422854913800298362451101606807260395520612087288654203"
    },
    0,
    {
     "re": "-65514.2332813694168991230625026590874176587120579014469242321",
     "im": "-5.09053897066786144051063571762143248067405307739482217747514e-80"
    },
    {
     "re": "80736.7382927493806110916153885236708276800775539582706625833",
     "im": "6.36263683725816868163031192474591274341828593881926225209179e-80"
    },
    0,
    0,
    {
     "re": "65514.2332813694168991230625026590874176587120579014469242321",
     "im": "5.09053897066786144051063571762143243981324252421384450230907e-80"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-18144015.9882015994558916879140890918581110549569781987988862",
     "im": "2624441.77146452358695977871233442181651437407776859829096948"
    },
    {
     "re": "-30413.9650973377428921575682739901930895692264452225062613421",
     "im": "-1.40479707741870448812570039072603800585196068421932723737242e-53"
    },
    0
   ],
   [
    {
     "re": "11746401.2996312405781429532280235389179737906385756660027244",
     "im": "-6829402.25716178073333390273167466875349168362446248377042753"
    },
    0,
    {
     "re": "6729311.97320432703817448154587952891257828504070751690752215",
     "im": "-43941765.8789282546974378125642626633855003760255092478260492"
    },
    {
     "re": "-4508852.17335529447557701417357882304786151680039780643722593",
     "im": "-22738194.4983138008694149478034751953711189666091546734841824"
    },
    {
     "re": "-5835223.66307040858772781139663926915912516330349471934804631",
     "im": "-36853005.2434780790366726302175972336056233438891809502137352"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-6729311.97320432703817448154587952891257828504070751690752215",
     "im": "43941765.8789282546974378125642626633855003760255092478260492"
    },
    0,
    0,
    0,
    {
     "re": "5701321.24646711900430829829389804258527831702757876908476487",
     "im": "1.67338288594504540566305125510513614168873018320072384725848e-74"
    },
    {
     "re": "-24764279.9717249401696688550937835544182990618469449989554316",
     "im": "-4.95858847539040701907467018742258229742914023523948647744761e-74"
    },
    0,
    0,
    {
     "re": "-5305.38675343201242467540538566064298758211912788733080468745",
     "im": "-1.81203905888314932737180508673140276636189438192596818128333e-74"
    },
    0,
    0,
    {
     "re": "7154498.15986883442745532023367385158355785256752967305356837",
     "im": "20333710.2550635966311166297337500710027776114986301394697994"
    },
    0,
    0,
    {
     "re": "-3444562.67060501190610933021831951589979532015780711380278734",
     "im": "-16059391.6005443600534310665311075267428786038232300653000880"
    },
    {
     "re": "487.447282500951307541871377975969949295471561105993385623441",
     "im": "18186.4980365438465411161562221350426015805143981936650454407"
    },
    0,
    0,
    0,
    {
     "re": "-2374.53916567379755241219165769231631071731410619165460388483",
     "im": "2.37129969383651193926022254677373467166790803659562432217598e-81"
    },
    0,
    {
     "re": "2920.82514966561609085849843262693601891283327603833269450134",
     "im": "-2.91691882286557492704265577991936920836731912241001195198238e-81"
    },
    0,
    {
     "re": "877.405207959213452634915383844788901382287137321748082379838",
     "im": "32735.6972306349371537495582953040855475944252188817627833449"
    },
    0,
    {
     "re": "-877.405207959213452634915383844788901382287137321748082379838",
     "im": "-32735.6972306349371537495582953040855475944252188817627833449"
    },
    0,
    0,
    0,
    0,
    {
     "re": "6943.03109951410364276102633985346777735083032769045248234746",
     "im": "1.73604915850854479215126140651744745778622292986367589896362e-77"
    },
    {
     "re": "248.958802323156706654985537233683065892451655602944218866200",
     "im": "-7.94338701906309468251247734078579137814536120604758832834004e-78"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "487.447337755118584797175213247104945212381742956526712433243",
     "im": "18186.4984614638539743053101640578253042191251216009793240805"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-1121.40695172566861452230189460232228470193651278448218442906",
     "im": "9.67869990099211425916986235227412376935050662445494290123030e-82"
    },
    0,
    {
     "re": "-1119.78149597179274464083782776244683971103812149991567015243",
     "im": "9.68899558452829259312597819971347210791630198540611740268442e-82"
    },
    {
     "re": "2242.87737407864533416782026468872555626187239573712863117383",
     "im": "-1.93811049344538988936997474749492748981422587542361870033653e-81"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "16834301.9199085608969916607667322389772375797524215463774215",
     "im": "2547201.49824010369814083717789122111866452590560232394037036"
    },
    {
     "re": "2301501.69179701637458005478550047804677699054883464724708856",
     "im": "17522317.6544988485557335285983187925678543515262137359022311"
    },
    {
     "re": "0.000477844091300077113332984309245622288880832719480123262919080",
     "im": "0.00170016333020827061696041686069042423340955998607081292634994"
    },
    {
     "re": "-1064268.50446945603524624570246839567540126663768435606881649",
     "im": "4798692.20336485642239421517173438134748885922016385560963027"
    },
    0,
    0,
    {
     "re": "-448.788365919051442652486783168654157165070550492467477394238",
     "im": "-1.68487017366516650448977323746426749438245326103630517071892e-78"
    }
   ],
   [
    {
     "re": "-61071979.1129380788807077698030888019420444780985016538950531",
     "im": "17430.4637082449505816763492026426806320495714096451035091018"
    },
    0,
    {
     "re": "-34508813.5090364436605234282437055291757384163484442908018400",
     "im": "-36.3145549393566852414064626527821221649969320081551639167345"
    },
    {
     "re": "23777496.7370018167496582247161582095734653492533146565850422",
     "im": "-79.4610797681724533523520922831437695854652689391403646128459"
    },
    {
     "re": "30902586.8291172390816396599552994703096343821958044621935301",
     "im": "-75.2912034003786712312921651216895934743870984432981493627582"
    },
    0,
    0,
    0,
    0,
    {
     "re": "34508813.5090364436605234282437055291757384163484442908018400",
     "im": "36.3145549393566852414064626527821221649969320081551639167345"
    },
    0,
    0,
    0,
    {
     "re": "-28023.7926597116193801282232660655359010071987561826186454051",
     "im": "-3.27254229444790055606707455642962503187034478281676689626327e-73"
    },
    {
     "re": "54791074.8805965335207304148762179892326784782044645170635056",
     "im": "6.03139515703177629054124990009674462089782428234946523215550e-73"
    },
    0,
    0,
    {
     "re": "28130.8422296773038208314697215831979960785838726646077563648",
     "im": "3.22831545265552032656638397846414662389141900854878410618363e-73"
    },
    0,
    0,
    {
     "re": "-37646162.1590366866311505571097252449932738233217849171796274",
     "im": "-24.2346740126436009691551185662714787198005666352410095271904"
    },
    0,
    0,
    {
     "re": "18218014.4425228668737735381502272356303658913473148161429835",
     "im": "14.7533050642276841252607785938943693736816170014050294112120"
    },
    {
     "re": "-1.31028426380867502606172752419702393392713411817481077127721",
     "im": "-0.00292448378978838148918078607246116753763232702508981431577593"
    },
    0,
    0,
    0,
    {
     "re": "13.0783566696754053718306093264886474987193008536010258793659",
     "im": "2.12483269323482762129553279270862382552308204195760802917799e-81"
    },
    0,
    {
     "re": "-9.94934690801808726035889759358016651976299736315546045479529",
     "im": "-2.61362554053925333052172128226189133761150803982951401248906e-81"
    },
    0,
    {
     "re": "-9.99666592070542376271463088878090869861902691806980136806377",
     "im": "-0.00533519355176047063639334997030280033334571914991877516275676"
    },
    0,
    {
     "re": "9.99666592070542376271463088878090869861902691806980136806377",
     "im": "0.00533519355176047063639334997030280033334571914991877516275676"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-36267.9013179633030616100649276224612179999573739459550029633",
     "im": "-1.27454772724905262148880463932997024466958394908076050366777e-75"
    },
    {
     "re": "-1306.22449375472030329962380881873512546756976632433332987544",
     "im": "5.85152849742912428690181246280230336299405013502911829905366e-77"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-5.55370328928079097928590604932272705478834828781655631559098",
     "im": "-0.00296399641764470590910741665016822240741428841662154175708709"
    },
    0,
    0,
    0,
    0,
    {
     "re": "5834.73067648768192807371137071993871656771991506558210715374",
     "im": "1.08767479834465046705477545765448170093197536206351487550919e-81"
    },
    0,
    {
     "re": "5848.04364633888192028780843132969343105272719521355697982420",
     "im": "1.08909978276716237886758586223105715587298890948300583210663e-81"
    },
    {
     "re": "-11696.0851612800998883821365122478453121888285574686712174024",
     "im": "-2.17847861924160676659772010459139484031752426395660598511355e-81"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-87776942.0260644567609153672009152577316239592545008703861998",
     "im": "75.2797614677994375034176382362418790885595895337716796364781"
    },
    {
     "re": "-12204377.1819926633164237173962310661560529633548369534383981",
     "im": "57.5019098544742300104267642987089337116386285443599614438454"
    },
    {
     "re": "1.65615420391900595554749480453908654656295022919511182611107",
     "im": "-0.000158095452758955102110373580192571457929306153499735813445549"
    },
    {
     "re": "5479656.82664850044675642818876598196003619541257804553349996",
     "im": "-0.260400566214363976556016627430312391091569181702210907823087"
    },
    0,
    0,
    {
     "re": "2344.70900328305683892192321093875727237843567086880621346541",
     "im": "3.46316429335514640788127591939218837952617277348501243457940e-77"
    }
   ],
   [
    0,
    {
     "re": "-6200837968.02884217010317358331012817269761446653378979442740",
     "im": "1665480389735.46317869877323711979975005046601068666135732491"
    },
    {
     "re": "27503350.7135432346981155415949830561014465058920451412449892",
     "im": "-8793263534.34528214183828893486553412117705094020448670593744"
    },
    0,
    0,
    {
     "re": "-29220891.2874354325907513583054477255784902461129798454151729",
     "im": "8610699011.14970942682140762113357017168761412673715485408828"
    },
    {
     "re": "759006.605731667122886716092915878435856111010464368494035939",
     "im": "748186125.715749126441192931071072183767488731323978560891813"
    },
    {
     "re": "-16165402.9319160898444150950200312179179468633916765493510183",
     "im": "4495664436.73731312226681479778237645537470874821426132769915"
    },
    {
     "re": "14485451.2635443674143980880816762679440569344045040493428102",
     "im": "-3809791649.49321553313741934881791714896500098953538793632433"
    },
    0,
    0,
    0,
    {
     "re": "59713062.9159400735356085588924106784548775392463546210409762",
     "im": "2.15691106381019677873013912420703648884160677608343000800513e-49"
    },
    0,
    0,
    {
     "re": "53682268.1983516269234895329117841155790387893858627928341023",
     "im": "1.93736509014503547375564190567980234587908579502503491177772e-49"
    },
    {
     "re": "-2137.66331743868013702079467779413667789064292591483661713020",
     "im": "-1.79610306786156608959065116992548347346681987665795360067526e-53"
    },
    0,
    {
     "re": "-2289.71066804547929888040502700102730989926774069452939197329",
     "im": "-1.15849579688618770922791780749460004085117766570495061195883e-85"
    },
    0,
    0,
    {
     "re": "-42307186.9596226746920355127721098657711617507305239458398817",
     "im": "11743531754.9674958828956742470345872781930220269010456858401"
    },
    {
     "re": "-99869899.8336156333321922210474170524592146789457948232121992",
     "im": "27106578757.4172732675392544894006156293795610387135215720135"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-5540.31358879892407375986535585577818632614213288971085861658",
     "im": "-9.54521668436475279054918665580882137304153667127106649224058e-80"
    },
    {
     "re": "-4433.37465542146003391746084428122774141301448202317743361700",
     "im": "-7.63694551108744187428195837799437429959303906166535912706451e-80"
    },
    0,
    {
     "re": "5540.31358879892407375986535585577818632614213288971085861658",
     "im": "9.54521668436475279054918617907437112383364603330724272201290e-80"
    },
    {
     "re": "1.30548539742800957518348303972040876876807393863438138376135",
     "im": "6.60519849482835811124397777342001019489126431882783077435277e-89"
    },
    {
     "re": "-1224.71805895283463147108744522254974315826094955916639188612",
     "im": "8.78305451225125349453516257819555358956378929720424386514520e-85"
    },
    0,
    {
     "re": "-1.30548539742800957518348303972040876876807393863438138376135",
     "im": "-6.60519849482835811124397777342001019489126431882783077435277e-89"
    },
    0,
    {
     "re": "3676.48955150758939925717193196304449965014001966683379537137",
     "im": "1.82873518758876751461541892247708929829492693064318833940492e-85"
    },
    {
     "re": "-1931.90131671002515033267648619564920221903204523848308621962",
     "im": "-1.25144318805304516072686327978957626907086542038285124634834e-53"
    },
    0,
    0,
    {
     "re": "97.4456871098006483137065828584613330836211054316838834325109",
     "im": "-2.03240932247156162955994740957990343978230600882808154752376e-53"
    },
    {
     "re": "206.221541245227052446176989403631359210666758152060486436941",
     "im": "2.71572515028716487414500410351430749058425069895357716062135e-53"
    },
    0,
    0,
    {
     "re": "-16.9572255108246392708796103154631232002615034865877316033510",
     "im": "-8.57963180907509589307668493746376780168150474790150477369050e-88"
    },
    0,
    {
     "re": "11.7404730881377738539305314885128201040781615749611626834922",
     "im": "5.94017790801193764771541719843540335238861562616281454288449e-88"
    },
    {
     "re": "-268.506743424018633023041675624539809599934510587621076982063",
     "im": "257250.478146823476711914450257394825642418325413649136118315"
    },
    {
     "re": "160.933825244637500261843091681494915672996792861372499098266",
     "im": "-154162.911399616148254747370877801300692477416493435726277386"
    },
    0,
    {
     "re": "201.680510040767970218833695574767850683557149322799692758925",
     "im": "2.01940996739873076257195135595313199781993482482718484567290e-80"
    },
    {
     "re": "-251.489693416195660498008727795930395186763476460305901399086",
     "im": "-2.52404146613910332681430121188114054812584748712088348517249e-80"
    },
    0,
    0,
    {
     "re": "-201.680510040767970218833695574767850683557149322799692758925",
     "im": "-2.01940996739873076257195137758281809215985360440546509284582e-80"
    },
    0,
    0,
    {
     "re": "-1118.89201620547909517445244588154698741724145727068447268883",
     "im": "2.13826853420019153081216247915212583714588893363136144360567e-85"
    },
    {
     "re": "-1.17627398149290214391326447312440770221018696641740783285535",
     "im": "-5.95144392068247870417238333143122138674088733396741466209869e-89"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "49376669.5320836525941440213555863487269540886041269253685627",
     "im": "-13617290184.4522447023375508743081458299361804840577759153505"
    },
    {
     "re": "45.3809173320192325072434608660092566163319266510648069886170",
     "im": "6.14547838926224414923020132151525635323991440966687675602324e-54"
    },
    0
   ]
  ],
  [
   [
    {
     "re": "5.74601817968276500629170135426474633281845401068122827643231",
     "im": "0.0121822836522539540795114448912069358639340327490623362279797"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-5.45336402514943389499195295876222271804655615698546382986957",
     "im": "-0.0138750709870968727515361483785033852005076205990545961205950"
    },
    0,
    0,
    {
     "re": "2.87214568944962549083224818308963493741460711534165610011512",
     "im": "0.00628097942099923017548208372660474785063501922829755125493897"
    },
    {
     "re": "-0.000344957428450981902701411221413672969967526667546623178825521",
     "im": "0.000701252143769963666149725592965044180199840321775072201736168"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-0.890372300105610585325270961835779177045879929883680761851698",
     "im": "-0.00280580056412583400469883274191198355803890304576275042173627"
    },
    {
     "re": "0.000490448554584837208654481519734291020345722990637663979938862",
     "im": "-0.0000718566718713552587999725408175035254057556952668499750221991"
    },
    0,
    0,
    0
   ],
   [
    0,
    {
     "re": "-0.00430176605609055422715995718533735552576906528673231043599026",
     "im": "1.21309635444817503050689580338664458594426605232618859838348"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-0.00376183003202186423651989977284019923988802766735994489488531",
     "im": "1.06083460569370441494443475712916081824807541553884935545246"
    },
    {
     "re": "-0.0404912329639266252343106544796666271429882171731247789437552",
     "im": "11.4185119449036741480227066687344782851514379322348547583241"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "0.00892870171113052047817862265104102728131283570106785303417917",
     "im": "-2.51789040931044325295711571823005217100941184471424092212280"
    },
    0,
    0
   ],
   [
    {
     "re": "-0.810692613616957824827838696905408373101951730508504732935277",
     "im": "-0.00225461065650545544117558282093722941326173284827545556073387"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "2.91653335300827700616909467015904558154941389839459560927001",
     "im": "0.00988656233154601063433890971901634626626361546531304838256061"
    },
    0,
    0,
    {
     "re": "-0.404859862786560067057278540672562240573342829526175092425427",
     "im": "-0.00115088102407195071377692484294145002072599376788522400779765"
    },
    {
     "re": "-0.444695408865421654214341737006009617232045113813263942656980",
     "im": "-0.00159644141119125406155461806534851121139794534503155575834077"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1.80404939327466217911779381196987138828550517212406672217155",
     "im": "0.00638756865402701150130643319644237238253998808083170589604077"
    },
    {
     "re": "-0.00120437264605308039257619158335851765339166859894044868347735",
     "im": "0.00000534064167958264388108419141290385585109306334134664812799519"
    },
    0,
    0,
    0
   ],
   [
    {
     "re": "-1.98940759900959599161101253794322435714315582382479812638325",
     "im": "-0.00482061517336625376123092659065568356440708059475907554857178"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "4.30360577684983048725122268369684303887681991512869452852931",
     "im": "0.0137239584330699256045443012548627742746417462607999162029922"
    },
    0,
    0,
    {
     "re": "-0.993994662406684854970484892585939071410249517343507497750190",
     "im": "-0.00247242479351830021090193114704752149531080909417666786907341"
    },
    {
     "re": "-0.500217655455764801884377939527745755704181841789756943643073",
     "im": "-0.00192748136454702900665201887219802089661015857349332626595890"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "2.19650037370379693625600634381031390751729580549276520529018",
     "im": "0.00771210234155398181485076848510616584748978091201618483712142"
    },
    {
     "re": "-0.00144687833079437241827093081622851192638045023455256676515056",
     "im": "0.0000194813478654095853912145667427987488460588891215493494606569"
    },
    0,
    0,
    0
   ],
   [
    {
     "re": "-15.9882115739097108002691592453493728136713323300769269350808",
     "im": "-0.0429219430606538857861822712001893016051539437523168398861749"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "13.3186675670123910719532765869117970723751800638471299273006",
     "im": "0.0365587170468411371701494596156827835217565712973505879071390"
    },
    0,
    0,
    {
     "re": "-7.99059796111363372518070723497879772765593204515836841352434",
     "im": "-0.0221492962125263112770553352972358114822255166953721783256952"
    },
    {
     "re": "-0.00113093189118375746861936480988540949286559985789574782666654",
     "im": "-0.000000311314721158450075601514167067510054527811970529089076153790"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-0.000000839134402126110988640079568752116908341668559320254824657431",
     "im": "0.00000124561048120459165694247018469290473562608265824613084319995"
    },
    {
     "re": "0.000190160245671863987783387868631516225026414776324819902180542",
     "im": "0.000266577684866709196276728081604670617158974121409520653793072"
    },
    0,
    0,
    0
   ],
   [
    0,
    {
     "re": "-641.633377833838002634623881355369960160433367482090767312849",
     "im": "-0.101218838712007715015510732363344897759009995905393940895293"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "378.148314272019917822849645708952588902502069186597375362154",
     "im": "9.43529935799225442437868797033997074499549034584179856093906e-87"
    },
    0,
    0,
    {
     "re": "-19.1851819832368105337570943045774526662042283633783583198145",
     "im": "-0.0885143595231326881276917737127851746179369388842761266627456"
    },
    {
     "re": "-187.044955163242490044136284797743980808131236809323705269778",
     "im": "-0.952742553915336468644151108416559605527232033467794912261794"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-2.54591840926390848476954928189850931428364862352832762675232",
     "im": "-6.45865173616572773461297333886147133574168220670171291876605e-89"
    },
    0,
    {
     "re": "1.91015874900887206820458861713397619756302564009568861048403",
     "im": "4.81567312985082557303793477739031748834930857344807524837928e-89"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "42.7887879061389370443131556234172988359254943686244170740993",
     "im": "0.210088788330781097378974130426146526504067192712116062069161"
    },
    0,
    0
   ],
   [
    0,
    {
     "re": "190.113037360848129435349759342201401506644314655321026586751",
     "im": "0.187277839859069695861964789805347895435169868287224499901724"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-112.043945962514546358837800385895425081910607202011249530015",
     "im": "-2.26761506064073084112255284465119598330065868424798119383832e-81"
    },
    0,
    0,
    {
     "re": "5.68401066620769864926034844491525466622577730192352472527521",
     "im": "0.163771667991235713919682395180711098283816936455115784581998"
    },
    {
     "re": "55.4154779538545813152591938887398306053604524030388645304406",
     "im": "1.76279010616538892977213807982680154441780432412643081942985"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "0.754346202023101347550936807936048657020283142972454724522308",
     "im": "1.43724895559639239595891190237429803958450127325648714090230e-83"
    },
    0,
    {
     "re": "-0.565972967685421250186634871050688567379880672180003249040819",
     "im": "-1.15133990180884492118112255611440821005697973942491160997217e-83"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-12.6770018185836054618836620203810980302416769116182143260861",
     "im": "-0.388711972572063010684920028892762075137410654080341164392192"
    },
    0,
    0
   ],
   [
    0,
    {
     "re": "47.5146568433528170199598828027264113817753150329766539682043",
     "im": "0.0973376427661461927698136453890485101947517052361100605408295"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-28.0030754060932478645336260895355230129350871007865864114688",
     "im": "-4.53967406031773883115406075629403310767294197653614482759922e-81"
    },
    0,
    0,
    {
     "re": "1.42044463708097100021625542187858110134542779486266271058405",
     "im": "0.0851203117578824723658624503020377527559268059108149144101776"
    },
    {
     "re": "13.8482701107647000416921145858454527896721139559773863166901",
     "im": "0.916210021189614883791910225409622770704155291072283193002478"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "0.188533288399359067593146351707663286470464103236692607662985",
     "im": "2.85872225437324885916377389190331962990061602089921105244759e-83"
    },
    0,
    {
     "re": "-0.141453280279932917632116427945461874624018484512624039413787",
     "im": "-2.28961884284249483745026759448290735514068189032649793214334e-83"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-3.16798344567867461729917735004501489845630051602251832046253",
     "im": "-0.202033017647021457683092624233254892978245208010123979107914"
    },
    0,
    0
   ],
   [
    0,
    {
     "re": "325961.213533522486142624540118327995638396919129586207994370",
     "im": "1101531.36081689986944709696830109990813926485727081872274647"
    },
    {
     "re": "1184.39286663915190118751906580624214628749146724005269789109",
     "im": "1126.94790820803005016485699898517542235651801798164509918481"
    },
    0,
    0,
    {
     "re": "-1662.10033961710243653446241039643172625391746806845487657775",
     "im": "-3122.79639056729828194400053055871843179079829652696799292608"
    },
    {
     "re": "-280.914535429915523474511700402929666567745353437658481582557",
     "im": "-2657.75463439615065578008044794813237153638161685182314715199"
    },
    {
     "re": "-358.393419597523072901337204866822611483935051712556264382963",
     "im": "896.945066911898363268784436160065199546377469413110020801081"
    },
    {
     "re": "364.017900613127069372873328623604230641596958301906112768031",
     "im": "1242.48095740746408777456517633757148851268011600277874534588"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1315.02122900065949796539112645707403250684007893764983388293",
     "im": "1721.35571816152093429731750045306845029336587314925469042410"
    },
    {
     "re": "-3033.23964794928510463037560768830022182578118228162835516872",
     "im": "4088.96879639331666277991786717620202167517634899895588594058"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-0.0911187278192532677335568085417612342651756948216429562012271",
     "im": "-2.33407768147235629821653123271037950081423315164022695350093"
    },
    {
     "re": "0.0547006990102994277966177429909214537294955153998037331122779",
     "im": "1.40045455474270654805778288725401563040563182449472338475520"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1524.54426679653001350826101160200461009984842095115664828540",
     "im": "-2012.38976441607365073449231210114228318930273742957731690401"
    },
    0,
    0
   ],
   [
    {
     "re": "19388.1076464394893741385266161450877550853987644654108730300",
     "im": "-355.285186226721692686237033042414519564919287004521072190975"
    },
    0,
    {
     "re": "17376.1774638073934395605157395990071558997098361874325537052",
     "im": "58.8269378784619649416796316123722099999270353323684724209563"
    },
    {
     "re": "301.226293001802750610271799830217309448297251622374869727590",
     "im": "-1.27903415366868438267788895394362041225747404204784668569998"
    },
    {
     "re": "15161.3213872081448881906751926478634051519514286252719100949",
     "im": "49.8248211222681528940856836935754714642229160764934975929630"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-17376.1774638073934395605157395990071558997098361874325537052",
     "im": "-58.8269378784619649416796316123722099999270353323684724209563"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-3484.29950661813129505955443367472207600295103098386077223975",
     "im": "-12.2041399234371135870210153963271495806385648787236191562781"
    },
    0,
    0,
    {
     "re": "10483.7685594383083722093548795004724410760711697521939321528",
     "im": "37.0571630037004933080303310130597532242531261102102062204744"
    },
    {
     "re": "-6996.27172335612963097194767888703046426348799711483206674216",
     "im": "-24.8099076765814865626189668820103424345774490529140745374180"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-12593.2895047401869259172148154515630769923809928980930173006",
     "im": "-44.6578504823053174806232388276983498388572912069113671571925"
    },
    0,
    {
     "re": "12593.2895047401869259172148154515630769923809928980930173006",
     "im": "44.6578504823053174806232388276983498388572912069113671571925"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-6996.27194707788162550956378636197948721798944049894056516700",
     "im": "-24.8099169346140652670129104598324165771429395593952039762181"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1889.04804775009825152234661284056751674089274686326501553813",
     "im": "-4.28448205625393124136321909808079440745569344495712474712984"
    },
    {
     "re": "-1564.32588003210825426375942123998310632319025585596923303296",
     "im": "-3.29936723882757315153855797175737121195190918818350744637854"
    },
    {
     "re": "-0.000113163477011551430232693002262105408466893468857799674473520",
     "im": "-0.0000370425862691484034491121434700394093121300064730825992120029"
    },
    {
     "re": "2.92258846663698098427626564955591917418221169172326801633841",
     "im": "0.0465110443028644851232828312225174645731206594701815151329783"
    },
    0,
    0,
    0
   ],
   [
    {
     "re": "-34494.4938407784009094845201837756781539680738132488195311635",
     "im": "-531.907483528274618714025967565704420988114701097663969367143"
    },
    0,
    {
     "re": "-26189.6941496045984458306600145829011030700850437534744540939",
     "im": "-95.5670254151054633802001935891554736048296090309702499795490"
    },
    {
     "re": "2545.10805238891284096424700722126540848455688086826425655379",
     "im": "6.75803595791737580328477488920402598688584935819738765861673"
    },
    {
     "re": "-20949.8575902413271274721299988620946064430056725650141159089",
     "im": "-78.0948825168591140355498817074433236332653003790264561542311"
    },
    0,
    0,
    0,
    0,
    {
     "re": "26189.6941496045984458306600145829011030700850437534744540939",
     "im": "95.5670254151054633802001935891554736048296090309702499795490"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "5748.95280969683967602440146643677950526593878491114686680121",
     "im": "20.5374162355852286937823282010296627433827193825857477261353"
    },
    0,
    0,
    {
     "re": "-17299.6902161394231593055230837737124531708054498391229360596",
     "im": "-61.4652377619536706644029569470784660499317612265008479284206"
    },
    {
     "re": "11544.8125153398185263908065886273846756950150908053125386000",
     "im": "40.9394248037898983933063829678204366598794358016070615375573"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "20780.6632950908687809444979400832704961027522498594394142199",
     "im": "73.6896881457815023314601601217992904136792063609902678642139"
    },
    0,
    {
     "re": "-20780.6632950908687809444979400832704961027522498594394142199",
     "im": "-73.6896881457815023314601601217992904136792063609902678642139"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "11544.8129417171493227469433000462613867237512499219107856777",
     "im": "40.9387156365452790730334222898884946742662257561057043690077"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-4.93199887871272015496770378364595045895024315339116896110826",
     "im": "2.31447144225269695193384288097558750881797609833737780608644"
    },
    {
     "re": "-19.8615935179541163656520986293948502503800178474790881065144",
     "im": "2.10081881912218194061551447988755204592536209838207553054807"
    },
    {
     "re": "-0.889313502235386928564468694280149278244782003352504706461630",
     "im": "-0.00283746990678031112918438728969576453348262236947176650606431"
    },
    {
     "re": "-4.82203100934892461633342859779163483565591905566466424253372",
     "im": "0.0177619989767751528733009810901913227814087622425018481038918"
    },
    0,
    0,
    0
   ],
   [
    0,
    {
     "re": "-10578.3384346077589125412385532359908805960541093628066046960",
     "im": "-228943.624135925484444117386973401011079580565698705306856930"
    },
    {
     "re": "15.3436675803899936867396283187382503194934241303962260489796",
     "im": "-15491.5658064434994935671557061586339419493650514990455519216"
    },
    0,
    0,
    {
     "re": "-14.6614878742289412277421036475078745973737169451128269317302",
     "im": "20053.5506947876919586924689377982645792642997766858564989672"
    },
    {
     "re": "-16.9110148085854145331968660727365844903256536540921936713421",
     "im": "7514.12316268957919641922742364980600482274455390472144652485"
    },
    {
     "re": "-3.72503365886849095909962274657511422455333929286342393294039",
     "im": "4357.46859077384685283112618037237336350703028913330561606051"
    },
    {
     "re": "17.8141725637355206358721909279717002824158391815661154692702",
     "im": "-8536.02743107117528461192581274959043327413266839967557803288"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-2.05099976908161054076966388661343144532977337281891688758658",
     "im": "12886.0955379823467135614076853681568025728392241074060637797"
    },
    {
     "re": "-3.66006042364967982263253555347230154128891144342331538541020",
     "im": "29464.1954112641947923266527346541564719274531863852895785419"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-0.0179004053712580030356169866670003152414281670536866462791085",
     "im": "6.01591169373709249170545861974359139362026511155349682360708"
    },
    {
     "re": "0.0107382926920532976232481124504459170612312912632173855349444",
     "im": "-3.60929801915867644062467942141785546663086151498048007978827"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "2.22568428486035534964003402561819099650241873060354412225834",
     "im": "-14902.5562957802031343859330919067935301021214837501129060482"
    },
    0,
    0
   ],
   [
    0,
    {
     "re": "-525914061.351313333591880222925220114241347934198037843119228",
     "im": "-1075500.89606829391548566931846885136757338817424751945049276"
    },
    {
     "re": "-1908804.37389625601073013592698248322116249309501543930292405",
     "im": "4283.39491304470621254577259073451750358145826219901525944305"
    },
    0,
    0,
    {
     "re": "2680538.08468414629577007577427848252888375214268885812505187",
     "im": "-3798.08986702329926075881724111715641689535450189388334961639"
    },
    {
     "re": "465734.006349307455130267617343481698390368926662699023629819",
     "im": "138.417932319526905583760171745620318719546912981528896011672"
    },
    {
     "re": "571595.107741730251287108943078706574412808587200957181160782",
     "im": "-2479.10228293582230072699555040774216760814163620307502879632"
    },
    {
     "re": "-589995.121187274886502740189829127793524456848370422376855909",
     "im": "1707.78777071689798474003842341227178134133231622785709447721"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "2102032.15694884515891969798849331038879783747698224341070739",
     "im": "-6358.80274169432366276912061931214877988231017753184916847582"
    },
    {
     "re": "4846265.91981973192170376046866711293840509479275734695517739",
     "im": "-14741.7084231895703603215472596725957847459762182614344197539"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "158.462995070528572023516566569190380972379758113588346012644",
     "im": "0.327312399508887136907262589895641755847459882006192804460889"
    },
    {
     "re": "-95.1243330282762854845499121287585121908903995057607485676756",
     "im": "-0.196483641624415259670651728133536210445361411566883902888167"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-2436620.27168769531468544625440440089298712711160074440819385",
     "im": "7382.56400330092366557079674337268359744294409080799071580921"
    },
    0,
    0
   ],
   [
    0,
    {
     "re": "-342173.634618831291602983549652225706737933808581830712816711",
     "im": "38.5336133581236752246134476001088666870275566078017344086185"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "7902403.74486641090367404078668055444727619807252546010920776",
     "im": "-1.21005453655889501587222871921391129061481773328138415885352e-51"
    },
    0,
    0,
    {
     "re": "7105142.63200459623126690842573720840687526119390573989165529",
     "im": "-1.08781717211479850560869147671843374633268249367611331723979e-51"
    },
    {
     "re": "-124.862007681880619236790344043784890517064108302762151869179",
     "im": "9.96502783602870748563225950678148517438091456173547154008742e-56"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-12183.6656007639302294262289659515115052584039083774947808214",
     "im": "35.8404161694561445429291674870088053458151059234352614605503"
    },
    {
     "re": "-143063.608253774107338349889745276030933063792110302423282522",
     "im": "370.648879752606845025610916511683853934769865177627658509566"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1690.00696334512009094130379231369157211428080192785855242447",
     "im": "6.97052311122934075589449548169090552613033177584725500692852e-56"
    },
    0,
    0,
    {
     "re": "-217.427636245442322024627235299837516621237771441095403949403",
     "im": "1.14058855004987893859353172736514438728690360964140909118818e-55"
    },
    {
     "re": "1129.98062878681915167374437590047947618446464881180336952385",
     "im": "-1.50903466109200807934905294078190211026799316487589093852768e-55"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "31391.2124857661540245514701767662227658706103598702608741222",
     "im": "-81.7418243113128662213462793192906556653044315257689806987204"
    },
    {
     "re": "57.0574599641543757775144161174494616165197816122425195511197",
     "im": "-3.43749116630337999056302517824555083740789761528288317238981e-56"
    },
    0
   ],
   [
    {
     "re": "-5.68985290469396201062231474459498270792507384658952053228838",
     "im": "-2.62533738441860962165440187299250944484610934496672746926102"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1301.60603486853285383529938703608119126915455950548017968160",
     "im": "-4.99400450891199868074524511407807528804489968607553564144029e-81"
    },
    {
     "re": "-2233.55976334847470582881348890523620371104319348482191811694",
     "im": "8.49968312935765167201914471081967917662106212091116170235206e-81"
    },
    0,
    0,
    {
     "re": "-409.380356722209539439323776383737304446371577774744351705343",
     "im": "1.59459693995416402627842631829507535948985313689109567097289e-81"
    },
    0,
    0,
    {
     "re": "13.5561938841759342671657213633702808870500840576113419288999",
     "im": "7.01467609344418910071427432062871719774664825583237859967853"
    },
    0,
    0,
    {
     "re": "-4.24028616037007596088352899205078090633079864556249666013080",
     "im": "-0.740997082493366621807697412794063510059734764210732849351995"
    },
    {
     "re": "-0.400783865189464491983372675538252325510647812565681626877362",
     "im": "-1.36548037493719913935589902582061228945316187274154878225192"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-13.7982599067676050614869214139190993379596783109845631517075",
     "im": "6.17207828699918820580202588192208792555073313186433288745180e-84"
    },
    {
     "re": "-4.33830691851757305082862057243385200230250590032505138810176",
     "im": "5.53503785472800367093066951954960457321053993557020472379383e-85"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-0.173459250103647556971592434635782394669769541407793199515886",
     "im": "5.46346366330445590043266166276186652632439109377896783469648"
    },
    {
     "re": "-0.735289956339883538515482475277406998314516851105899955951349",
     "im": "-2.09685904166096992474064210982816840859713535199010721543802"
    },
    0,
    0,
    {
     "re": "1.19391688230315243111288789996253366297067553576660906549464",
     "im": "-4.41737327094474193171944960983229360441230561864279213834421e-85"
    }
   ],
   [
    {
     "re": "-5.22851986212879098516267261062196073755828131090713800542847",
     "im": "3.81469134849876785319105801890050685497237487310814872531864"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-681.511927261393437623780234339071042772189581282927519707702",
     "im": "-7.34153758255540137556395382784020124306765718802572182800537e-82"
    },
    {
     "re": "1148.31903509827885552446478092406191233586850033824943628079",
     "im": "1.24933932254599195799648245510636946738583589629090674427703e-81"
    },
    0,
    0,
    {
     "re": "221.650423659802098751591640927838031121835073635503578599468",
     "im": "2.34488111467588656541595174968771969941933765095534165799183e-82"
    },
    0,
    0,
    {
     "re": "9.51681147685256419619562747473522692603034101518041844267448",
     "im": "-1.80108898664337480304067702510121992836330175266550402033674"
    },
    0,
    0,
    {
     "re": "-4.14113273745408334121076869694322247869514947764379599127859",
     "im": "2.15450356315481873238571987531134529811801172738811768242096"
    },
    {
     "re": "0.210600071588295166121873759509312886855699228102458752387983",
     "im": "-0.413747531642606195847208909365558494001227800799592821034992"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-6.62045238572648981303693965933259815042755221424083763164060",
     "im": "9.30245207821307616391938886767551397095140591936249492787501e-85"
    },
    {
     "re": "-1.49227421871766448116725519052822109699673420101416992730823",
     "im": "8.78268243472624639883370894194360397418962297524878237509480e-86"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "0.0772619953928534876317901346998407616908074454699462038051047",
     "im": "1.65545741000873313981984618283893908909787455383059418160223"
    },
    {
     "re": "-0.406327238884150174005408108770031970468527138996073397161279",
     "im": "-0.664013818676702757478270176514228014899554407045548235333461"
    },
    0,
    0,
    {
     "re": "0.536349160719118058918839528808157033025373215577695303904970",
     "im": "-6.65483448429792197148843000520483207386762251034151700744473e-86"
    }
   ],
   [
    0,
    {
     "re": "15694.1679264923707063442652875321177064140357505462346932718",
     "im": "-3.79254397746498737275361722804879300176020333345034082773209"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1559474.57726133600197799076678590609264570324493814436676968",
     "im": "1.06370466586324513085010447328429555324458592922040416818536e-51"
    },
    0,
    0,
    {
     "re": "-1402960.54571660588061343874926994346666584780359865401742815",
     "im": "9.56251191231314173360999958024856248988737027738929619417826e-52"
    },
    {
     "re": "-397.665740959166843132275370768077046915184283480252550446534",
     "im": "-8.75980805358222860962447650088114639427469595479473488958787e-56"
    },
    0,
    0,
    0,
    0,
    {
     "re": "1926.99353908223465900860115189177090024114997175759313631919",
     "im": "-9.69336070238835602577921675486333441133477068406878452797699"
    },
    {
     "re": "34459.8470892123010898672602789767374575921957699113647114800",
     "im": "-59.3315109920603740552355877624233127512336629771517637680697"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1325.03355317434900705694020199923722681699269011731830059247",
     "im": "-6.12747430921505339622240372571233294386018794518305046001483e-56"
    },
    0,
    0,
    {
     "re": "-380.628270370608913567234996303691123793914524372585427514025",
     "im": "-1.00264015092387047982674535553133465915719703239027988869488e-55"
    },
    {
     "re": "-339.014459646834415968476803992440450043805780357229431367347",
     "im": "1.32652461743960887297591011074346527291252394678688996222362e-55"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-7887.01743619167064853849640594024205772214569905656980305422",
     "im": "13.1135789470559076906217809728217249882317464045980903399025"
    },
    {
     "re": "123.186702720779489386225798625207563677947810868035789432329",
     "im": "3.02174397239620452536842117257140901006993164929366232888766e-56"
    },
    0
   ],
   [
    0,
    {
     "re": "16449.7665635694715521520567187198414815332362073616667369033",
     "im": "-45.0813330852312688677298630763063499289103213161413533143691"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-8857799.30626830803697507407180685174063733712538691203732934",
     "im": "-2.18701877677875374918184883503804336856788832522773725942757e-50"
    },
    0,
    0,
    {
     "re": "-7962379.87130039458595425238096175788169912940604376409516219",
     "im": "-1.96609143229580712921535463225413634222313461425158589775729e-50"
    },
    {
     "re": "418.035398435660208923299642086904075276146335441074039709880",
     "im": "1.80105242464700553270085791797300987504853978314683318123858e-54"
    },
    0,
    0,
    0,
    0,
    {
     "re": "14907.8625828631842057806447141567087109453358683936648201478",
     "im": "-38.8219206741869872887908011594501680783696281412351968696061"
    },
    {
     "re": "158781.547177843377224827997183475365344344898602271703445391",
     "im": "-422.109559046010329858703840278783290795073781093421042133509"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-857.265533472305023096871566741172045237673821291422257582785",
     "im": "1.25983290721838898185277401430807246289958542652041089345901e-54"
    },
    0,
    0,
    {
     "re": "-97.6289929238315724554052527681703080175176189266405534370825",
     "im": "2.06146900633854439201779907089144730245525154342388332560654e-54"
    },
    {
     "re": "415.831430085284775993885577201279226156394318121998301767234",
     "im": "-2.72738815579492371766798703758159046664947152002693654587691e-54"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-35083.6712492740210899616200552032875127352648194979912674471",
     "im": "93.0763027901954365940951236056035918982760866039682408695480"
    },
    {
     "re": "44.4113166369965236385684978170213510907661457378547708870870",
     "im": "-6.21282938762836334617640629805521449640229621416289548376381e-55"
    },
    0
   ],
   [
    {
     "re": "-6523.38899498087175637996630870121542028118585308402386415341",
     "im": "-8918.33374868244864580473458923203935850678962465526399347836"
    },
    0,
    {
     "re": "16.8786998051490644151576349376827169886794362168475367881761",
     "im": "-2.45636177080583716645985997411899885129235326659923438958726"
    },
    {
     "re": "29.3992325793243371797185443707042093816001550743077164450152",
     "im": "37.7506102452650805690732385165598739163908435048933082577400"
    },
    {
     "re": "30.4466374074376138669126050780240430665893618221371709930685",
     "im": "20.8574920435409247736602205866130472965306448666000760481920"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-16.8786998051490644151576349376827169886794362168475367881761",
     "im": "2.45636177080583716645985997411899885129235326659923438958726"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-11.2248994260713862742216073067745226605895264707222914581467",
     "im": "-1.00533504618447911569087887845403462637378045794565156680941e-87"
    },
    {
     "re": "-26.3987267452947655553543970464245818772484073056909573165287",
     "im": "6.17968417298970313005364906912249709214022114115424711545427"
    },
    0,
    0,
    {
     "re": "15.7394943125777224466695649304906278889599763514889332874078",
     "im": "-11.6773450301897652385307834345390336507320715902605091325039"
    },
    {
     "re": "0.566594303452644610259130641364694096027813524898545441981829",
     "im": "6.14183141646958869917175191102032409738776484690799965511748"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1.02548478268956858981120484760409498814802773342110115388816",
     "im": "11.0549566734426053969869290187799930994546750585147210001422"
    },
    0,
    {
     "re": "-1.02429725554025298364890473984969262825687810743225467196267",
     "im": "-11.0549566734426053969869290187799930994546750585147210001422"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "0.569054030855696102027169299916495904587154504129030373312594",
     "im": "6.14164259635700299832607167709999616636370836584151166674565"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1.00313342479580064331724616055777813196726137649932755868695",
     "im": "1.06879978368218316994165482507719965224393115964197630436973e-85"
    },
    {
     "re": "-2.50927237132237694184708605481257795580839388239234596587950e-85",
     "im": "-1.06940832510659319154231445236770166952520094194485029920047e-85"
    },
    0,
    0,
    0,
    {
     "re": "-27.6291845157193546262787787425928041827934947468555827360753",
     "im": "-37.2418399311803431035967607727558466827746345996452722667748"
    },
    {
     "re": "-22.6707034989614041371586921919619957316702167045083686746288",
     "im": "-26.1135215169642241652633811033642302446875005039412267881403"
    },
    {
     "re": "-0.00157301958186184903208548658770145004077272699360224751531442",
     "im": "-0.000755493702397940794924418900476310633238237224961606612750064"
    },
    {
     "re": "-0.725067768956554514255369932155370221935674973588396641839063",
     "im": "0.749063137968568828025140362802338871019953964956769649686113"
    },
    0,
    0,
    0
   ],
   [
    {
     "re": "5496.26261831525403388767855131946247593179763214682278436473",
     "im": "1514.34494905842249124401290678432892130375404339667982705640"
    },
    0,
    {
     "re": "2221.96399679330557683016161861663941029524240383943642461607",
     "im": "10.7122773121694908795604457567236919968780271693138013602864"
    },
    {
     "re": "-1214.63676377026014555552253601553480684258178822341830298563",
     "im": "-6.89628611555385485523532737024884283689336704144158720814111"
    },
    {
     "re": "1144.53161271059196208910953541857961199871548007054739540966",
     "im": "5.01848251947314486325511695546719483638308557602107032818838"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-2221.96399679330557683016161861663941029524240383943642461607",
     "im": "-10.7122773121694908795604457567236919968780271693138013602864"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1.40350893034425175488044010607746968232832668662049771404347",
     "im": "6.65588015818221794384369398051285126854953986948486718193940e-84"
    },
    {
     "re": "-652.159233207092264224273433612946889357486221838916567962871",
     "im": "-3.23341975924096592064255143668246445782104095202158446903529"
    },
    0,
    0,
    {
     "re": "1965.36505084288414840702238854129776263188641013714206874004",
     "im": "8.54396800764110276493943049229402099216229943570619148499487"
    },
    {
     "re": "-1312.15031646412960818355335725649052636563201375006876282462",
     "im": "-5.42035558351146370291506219442318927127945874069849437736074"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-2361.87081412617693623544608251779247536721804387952768725747",
     "im": "-9.75658311446494752126932928604559059646177091081434345543012"
    },
    0,
    {
     "re": "2361.87066564333572524415345983026829455921053023682087302263",
     "im": "9.75658311446494752126932928604559059646177091081434345543012"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1312.15036980185318069119636657237127475511696124267826279035",
     "im": "-5.42032395248052640070518293669199477581209495045241303079451"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-0.125427112224957791531179552548363079383249293165785139256338",
     "im": "1.72334268231580043208453610813108503125036099773766788723875e-81"
    },
    {
     "re": "3.09145581600830328097027631970468115348677729571818436562774e-82",
     "im": "-1.72430886732779972241727567017000924517070713208003466000528e-81"
    },
    0,
    0,
    0,
    {
     "re": "949.944533983289338508584941737614736598185371714268988867569",
     "im": "5.83431254002759690376059421466788253879658833820605072922209"
    },
    {
     "re": "793.198828750678939515925824105498756062587730252161574671409",
     "im": "4.03938215522532833252761170236148928911985916220171821323445"
    },
    {
     "re": "-0.000154693073553143952047051232507076613631062914725221575440694",
     "im": "0.000126559847604369836719985551423230980264629790810125405424012"
    },
    {
     "re": "0.638697101416191721772672436193673830174935897206900555337148",
     "im": "-0.124342795355856081633972402064744040621373018656141652069865"
    },
    0,
    0,
    0
   ],
   [
    {
     "re": "22301005.9597953359549160575987317624899460316592850202205344",
     "im": "59892.8560860769906580470134400721237803685969578740141723263"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-16712036.3912091451215344891958792051875642257254615565396680",
     "im": "-1.28244294182661418136336435461418233942675443980085310197765e-79"
    },
    {
     "re": "41768262.8114319845373845080486017583226836620747395595638085",
     "im": "3.21201424370259444596467658973039494872789623697538265981590e-79"
    },
    0,
    0,
    {
     "re": "11.8164953492993116540965849856975679942783188595034441609117",
     "im": "-2.72833162182343324404010909639591905378336148492501329178659e-82"
    },
    0,
    {
     "re": "1.14015363906067190192488247982722471748183362437998963366010e-133",
     "im": "1.15978062424498273272081698216142534470219371689175701735820e-133"
    },
    {
     "re": "-18574259.5919898533476195948128713414371863916292272060713975",
     "im": "-51012.4361618410210881178522015958596597222908900622945547621"
    },
    0,
    0,
    {
     "re": "11145605.3076099853118286799827355273153837120343059776066962",
     "im": "30906.9114974491773189473934798889837751601760430483583382413"
    },
    {
     "re": "4.60594131162897929914594390058635397178592547123244969473404",
     "im": "0.186474122214041747761627635300328707216384362033865491630950"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1769.97709255461583431364338633297677850985696399440432563515",
     "im": "-1.36727180404546893501972429622644172160355417919855614953792e-83"
    },
    0,
    0,
    {
     "re": "-11.8857696320200806622726234988110820410912197291144206240407",
     "im": "-1.44334032296647956074817602869370914843447805916823400109888e-84"
    },
    {
     "re": "-0.767915890225035919832751839334336702987087529605954011997585",
     "im": "-1.81646082228063156262430592532781245066755830327977187658678e-85"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1.23020780035715661121590311028161919830649203026358134666547",
     "im": "-1.21638727964443415272343272306193507643474874656848719016963e-83"
    },
    0,
    0,
    0,
    {
     "re": "-1.00156443672915813991333895111258574024749112059375709990718",
     "im": "1.64889717882637463668457321776641169298625477407843592250493e-86"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1.31865556617316622633741096360639097544279723951258922290466",
     "im": "-0.746107091366924633770177908912843900110255387932852198713777"
    },
    {
     "re": "-265.842702096515649811973329138441732255102071810179760388292",
     "im": "-371.981311275499174843900443723451175282152315449319071130593"
    },
    0,
    0,
    {
     "re": "0.841081191714198007513664299300592019838911634773106602524363",
     "im": "1.03010083065916807769464248472482371649654281873664279968063e-85"
    }
   ],
   [
    {
     "re": "-4272298.59013102256433484690432555195751959956024956818492264",
     "im": "9522155.75583516677762459398593146823922004402502811408224626"
    },
    0,
    {
     "re": "-2434749.99681048196585432291821672141220742641838823434549331",
     "im": "16026392.5382989276062602123017649847662744476541339448835183"
    },
    {
     "re": "1638789.84483418257396240522708365216545673895518586262822058",
     "im": "8268799.91809794925295224351852488587305989662134639626919819"
    },
    {
     "re": "2118439.11978414018138130263682190317857839946362955973308817",
     "im": "13423023.6914967012982606023703230529876409416794086979498493"
    },
    0,
    0,
    0,
    0,
    {
     "re": "2434749.99681048196585432291821672141220742641838823434549331",
     "im": "-16026392.5382989276062602123017649847662744476541339448835183"
    },
    0,
    0,
    0,
    {
     "re": "-15438166.4782883649047582660429107020877593999300252722336991",
     "im": "9.39269144525624946988379229113338559494727844697704162709653e-74"
    },
    {
     "re": "42407225.4797113185267748064138157767089591779885781323390425",
     "im": "-7.49752971954895233223618355277554023333785923572867054528269e-74"
    },
    0,
    0,
    {
     "re": "329.909548539134185787984949814384977585146362216981469208690",
     "im": "-2.02057268805498779579707544744490598788044520861520810161347e-74"
    },
    0,
    0,
    {
     "re": "-2600526.39845277396044356082846951547478477122782550024957600",
     "im": "-7422967.70429325333352574287767262610100684101018095065046094"
    },
    0,
    0,
    {
     "re": "1254627.76729523999264658232405294440974032161035393697915442",
     "im": "5862555.93065329191919638158965052610294326430589519712160222"
    },
    {
     "re": "-1438.98813126961344609838920351349340383379386315514787975494",
     "im": "-6596.93482709307709134084644424656234515417525174188635777683"
    },
    0,
    0,
    0,
    {
     "re": "6386.83645634037808654772935617945700349307619672967444164660",
     "im": "1.22559366899751882107488457138596604737389383737992684420710e-81"
    },
    0,
    {
     "re": "-7857.58229615453545581578561450999439252834903567824842373977",
     "im": "-1.50547939036865526077280692777239057161270375260908314316913e-81"
    },
    0,
    {
     "re": "-2590.17593513955948564433901862043477505938248378574986544309",
     "im": "-11874.4829155458629147739212170568527451211204006310801921748"
    },
    0,
    {
     "re": "2590.17593513955948564433901862043477505938248378574986544309",
     "im": "11874.4829155458629147739212170568527451211204006310801921748"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-2504.07387949211795798264813553964883232447429306850233501921",
     "im": "7.60587172513856439268142489844073685450776825645869562361815e-78"
    },
    {
     "re": "-90.0775022594178839935363139950700184443901166422639510836204",
     "im": "-6.15413339341793882360580843085537772211246810443936819980784e-78"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1438.98663063308860313574389923357487503299026876986103635727",
     "im": "-6596.93495308103495265217845392047374728951133368393344009712"
    },
    0,
    0,
    0,
    0,
    {
     "re": "403.078027583247315418692016982632245558372552459440385030593",
     "im": "4.55823454753844851451944225525537876391535234303567686303734e-81"
    },
    0,
    {
     "re": "403.850258220660643829596770721499324800180460829319798760501",
     "im": "4.56794781259310204894056753121221740930451822587876564555160e-81"
    },
    {
     "re": "-808.532784222899969527550342028475500633148863305276386919408",
     "im": "-9.13605629503787556536338319684874595232073025754261901780857e-81"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-6110704.14424728182363042192729041387125250224178263782484593",
     "im": "-899697.005837403392924477517115515060775851163191462895082939"
    },
    {
     "re": "-834858.896196207798186442875291890352193541335300554781048782",
     "im": "-6373520.44783657839433572604392530363519467103783231060430594"
    },
    {
     "re": "-0.00192556259962537944225739940921304752906389699752908051842606",
     "im": "-0.000504094121324054165028993851633662101794294241396885009146319"
    },
    {
     "re": "385482.184838520474347463726041397577615583534104682287874180",
     "im": "-1751804.52254825951836095444557018127592606974053682301259808"
    },
    0,
    0,
    {
     "re": "161.875368951529570518471043381707520025743047784294305797275",
     "im": "1.59456952586344666139184978971261933379023163323988030053518e-78"
    }
   ],
   [
    0,
    {
     "re": "565148618.740355720767494778501691345991073865178702842676742",
     "im": "-322773962.698972163478102543534065832330704954924683282844295"
    },
    {
     "re": "363774019.132062186328225515268989418726961716433815013749204",
     "im": "1699035.84046171093581268480688798004349348780649973076919811"
    },
    0,
    0,
    {
     "re": "-277421671.004280343401441576919070994139873223568539051248966",
     "im": "-1650899.46966556841434751173269621935190030773401738149673719"
    },
    {
     "re": "-361644704.592610103521130052310608281177710835469072489026676",
     "im": "-171176.192685588496013246598657338140658394811729378342091985"
    },
    {
     "re": "3858773.09934772832929019167578845952375020744452798571286085",
     "im": "-854340.897985935900724851472370953363621481704160457409400604"
    },
    {
     "re": "70521921.4673138992932830458534326296298393648888046881674250",
     "im": "728224.382826710942818053923174494880068275267787037001892270"
    },
    0,
    0,
    0,
    {
     "re": "-3883555965.45519912721584918182281724263540143855643490703944",
     "im": "-3.51476537986332632703902682703235894184494631271270990266234e-50"
    },
    0,
    0,
    {
     "re": "-3491385009.65808836375958416285953547783174383596649007342403",
     "im": "-3.17754191017820622753688626354481964354293374426208507259866e-50"
    },
    {
     "re": "121379.816206434674345507094677378013244314863721025358728448",
     "im": "2.89413892012066663168904045631259497831863670750644834096831e-54"
    },
    0,
    0,
    0,
    0,
    {
     "re": "23449162.7656505787577999846288949202707137027117189123865436",
     "im": "-2227297.72099019581073746610442125585438897242747952380421128"
    },
    {
     "re": "155709071.278762960874359175767509123739789458463428051302724",
     "im": "-5131898.99864052856478874604656351027924457189140455441666729"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "308175.061827664815568421061018544892016284776164449889432855",
     "im": "2.70157204734435353139837267431790836524282941003594810449019e-79"
    },
    {
     "re": "246565.265523741624524908756374612493198501407523661623280076",
     "im": "2.16147496213499828855629126854918505743658411382843161438982e-79"
    },
    0,
    {
     "re": "-308175.061827664815568421061018544892016284776164449889432855",
     "im": "-2.70157204734435353139837267431790836504511664566515769234545e-79"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "617607.101544986507611974919582124087045049742707901472099801",
     "im": "2.02096199533244764737583300632742601640193160382233206941457e-54"
    },
    0,
    0,
    {
     "re": "78600.5648857493278641277170765611456866615841673619730677367",
     "im": "3.32424670126124801462751852587198084379911742603151598545775e-54"
    },
    {
     "re": "-302515.624753033133136298533017879180911276050870497392572745",
     "im": "-4.40589771619806042073663883143379997498495671864981276258358e-54"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1040.11349593272363842622572708143715956458582844944969248793",
     "im": "-52.5964850298727342778308319357290682129811176157120707718132"
    },
    {
     "re": "1818.53213336375667132923229670211906065683139946231532019142",
     "im": "35.6206899503811095675904329361794330653630555239760887579395"
    },
    0,
    {
     "re": "-65391.2147394123700139994872986309756968449581489537277076936",
     "im": "-5.74488147561217034715791433692098072329518450317711127381790e-80"
    },
    {
     "re": "82860.3138422315014913559437453055904806118857653459618769916",
     "im": "7.18045530732078124383064995066477191618395640807471796767685e-80"
    },
    0,
    0,
    {
     "re": "65391.2147394123700139994872986309756968449581489537277076936",
     "im": "5.74488147561217034715791433692098072319864837377180217661525e-80"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-41880412.4408958659424615128827297004410127449381048575236288",
     "im": "2581355.17186344936746040706160043616312850876278484054835339"
    },
    {
     "re": "-30847.3117075684084020978871526715059052773287431366379205892",
     "im": "-9.98879231406919559650156264593781666894681978771877080379100e-55"
    },
    0
   ],
   [
    0,
    {
     "re": "571266664.672213441941453645772080757167873744947193923378771",
     "im": "-323142617.895082320050994460391938002239807824346689019667487"
    },
    {
     "re": "358107349.705554853907424099162762534921405503515611682197239",
     "im": "1687274.11359380721829159615862574962090522977161908922001374"
    },
    0,
    0,
    {
     "re": "-279817246.062769424753948675189254151858011778090067521615396",
     "im": "-1664788.16748129477884252791969539000592813814610050331335317"
    },
    {
     "re": "-344013544.272631064470883132997320855060143780642900810510933",
     "im": "-117610.441472060620927191929113233437793069779614763980340678"
    },
    {
     "re": "-2517063.98970642717238169445358444378154783322726126496950245",
     "im": "-876599.590885864843147851853921638008023565931123513330110431"
    },
    {
     "re": "73111578.6117054784102158069396674085146860476896299491854644",
     "im": "738746.197660050503110720679610276659156859339637328885549221"
    },
    0,
    0,
    0,
    {
     "re": "-3892079979.00094761995289952551171677628887629974712955588843",
     "im": "1.06018564954353423629998343618894832878344087900044806312126e-48"
    },
    0,
    0,
    {
     "re": "-3499048881.27604243765792976908582704357973350481031917416214",
     "im": "9.58807463278803416277952243890584125596841269355007519030550e-49"
    },
    {
     "re": "119911.951752030417019120420507536562789924470200029546141242",
     "im": "-8.76294799501240869652275714283996879027021584313521310525501e-53"
    },
    0,
    0,
    0,
    0,
    {
     "re": "4111077.25334450686374701644651311071755640026339012907782121",
     "im": "-2294157.90047996895137998293396999749831838635377572881175640"
    },
    {
     "re": "105089151.595520460743429345144349404563424572419544702994354",
     "im": "-5304335.59162670839837723972127094847606806538327191224614648"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "309253.843495301226976444250515806949726316121943502788843833",
     "im": "1.82623570026067522746207429466856258583497632957023588686565e-79"
    },
    {
     "re": "247428.325489667177005029114856065756413439041595203826744140",
     "im": "1.46113547855561528540950380228225132089585188750349340346308e-79"
    },
    0,
    {
     "re": "-309253.843495301226976444250515806949726316121943502788843833",
     "im": "-1.82623570026067522746207429466856258491342412935636225507876e-79"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "618356.255686642372069234087363558551594103350107100585761478",
     "im": "-6.10930272321247352263039057799421089719346617916899004703953e-53"
    },
    0,
    0,
    {
     "re": "78649.5350324546975889444065650986051149156834574036540515359",
     "im": "-1.00351807543286901892069571293586451250526015988835949102423e-52"
    },
    {
     "re": "-302535.744423537087472417880357620431200142680303977553021208",
     "im": "1.32708271644797915352986448532014437282988319897409142829850e-52"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1007.58622983665229818279575003677140492014661887705111568781",
     "im": "-45.8553970048519308327015361325019371524236507337203242319387"
    },
    {
     "re": "-1844.79257616724389527681504629719802753802558009661700721296",
     "im": "23.4795011847918874337021367777430026415218600258386682226479"
    },
    0,
    {
     "re": "-66440.4663279136453690007485673910499777428181340145471904510",
     "im": "-3.88439256743814550569928403586574722333999797610200781891644e-80"
    },
    {
     "re": "81886.3514988441916876809209984465689609115565854740109932603",
     "im": "4.85509853093324383250326733846542912306191631816674754999759e-80"
    },
    0,
    0,
    {
     "re": "66440.4663279136453690007485673910499777428181340145471904510",
     "im": "3.88439256743814550569928403586574717622924568350388112532536e-80"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-18595228.3766582601455779475774524470660215579242697569454633",
     "im": "2661490.85555808579940146729849067550309282688530720686464169"
    },
    {
     "re": "-30846.0443164059466391779875020660656867538777360792343401074",
     "im": "3.02063866638958361475620194965590503894293978985828719881421e-53"
    },
    0
   ],
   [
    {
     "re": "11913058.9047029294606760994731644188009745615669935785447413",
     "im": "-6925990.00948758506763800846445778722306749059840425512111746"
    },
    0,
    {
     "re": "6824198.15692254737802957231105575441154163167758416794141041",
     "im": "-44566133.6273655132164611673597151879914045642301051819798875"
    },
    {
     "re": "-4573288.15480241455990971413606152906604038108121252434921469",
     "im": "-23061529.5761876783846908731941803084209743920270139140960617"
    },
    {
     "re": "-5918777.38189057402278201870225039636789270229632176947440141",
     "im": "-37376702.3802620846626229737424836370899107007256623633605368"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-6824198.15692254737802957231105575441154163167758416794141041",
     "im": "44566133.6273655132164611673597151879914045642301051819798875"
    },
    0,
    0,
    0,
    {
     "re": "5782279.69842860490501354631370958818404447782513902906415656",
     "im": "-8.44994296723232002071669582103658638738072815869185604754837e-74"
    },
    {
     "re": "-25116126.1862707049677256226237188305969508182418973475276697",
     "im": "5.65236998695167238827414180178173823562684740051882803596923e-74"
    },
    0,
    0,
    {
     "re": "-5342.93745964638460434638338147487332749305594292313512921751",
     "im": "1.68216375489672454634741450666095779117856102451288412539164e-74"
    },
    0,
    0,
    {
     "re": "7256736.77450731836220250678931781862884101652231531091207748",
     "im": "20622664.8423402387194306521091806765797990508827116322142296"
    },
    0,
    0,
    {
     "re": "-3493898.82010816373874165333527965993048212454306104631304529",
     "im": "-16287469.3713679809085921558501553887806735160280662482739864"
    },
    {
     "re": "491.266180032122705086726219746803542695958941577575855919895",
     "im": "18315.3066162009218989783328516427137627014441993082108886229"
    },
    0,
    0,
    0,
    {
     "re": "-2391.29542082586334733160400735792086053747827389376758418224",
     "im": "-7.11736973323048053406688234341937931479788010297856987618495e-82"
    },
    0,
    {
     "re": "2941.44825135600185761202867329014983882893788736845419207334",
     "im": "8.73014712255663946627075144895562318310718846527265175968467e-82"
    },
    0,
    {
     "re": "884.279222829390142341408366603221189102455262079331729147822",
     "im": "32967.5526686374158407237902621020602207071670645831855362185"
    },
    0,
    {
     "re": "-884.279222829390142341408366603221189102455262079331729147822",
     "im": "-32967.5526686374158407237902621020602207071670645831855362185"
    },
    0,
    0,
    0,
    0,
    {
     "re": "6992.18105864206684805653169471876910697805780492266055318662",
     "im": "-1.34943466917285830653883073995958881874860654336125732418264e-80"
    },
    {
     "re": "250.723620550807173782956373244974710301766749086847108928426",
     "im": "4.30460034892461645278679193440964153780851371769732159624945e-78"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "491.266234905216745745226870335122882834697367821850960637679",
     "im": "18315.3070381318976892909945900567001226150928136573252978991"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-1129.34858538423909879093386470053648642318512526739420072851",
     "im": "-5.05807540530125910318496826575160022464424263989234339627469e-81"
    },
    0,
    {
     "re": "-1127.72315209835604780443120173528463626167357200957853204214",
     "im": "-5.06917320622954532213430628082110585607320967246464446618120e-81"
    },
    {
     "re": "2258.76065898927282530329263244705129024041760640973433877023",
     "im": "1.01384402313679666191476259309033525448458401364710510495942e-80"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "17073540.3581783987427467637399142128423148416047881454922853",
     "im": "2583490.44828014675030836853846904595290812546433996191610435"
    },
    {
     "re": "2334469.71021150789190714190107230353179395200521366324714820",
     "im": "17771454.2765960059467174517751831198382762921604018998544225"
    },
    {
     "re": "0.000474511048798409171794284784958971160853957854451209136556964",
     "im": "0.00168820042892156963431079807533561263213886528132081084961733"
    },
    {
     "re": "-1079306.81423561079071201840918367278208486248791526738013405",
     "im": "4866894.53985250743693026020900183481549194250166696964168948"
    },
    0,
    0,
    {
     "re": "-451.965024116240895312732121625763138103981984140644078260044",
     "im": "-2.13659849801812831094288428383505037639004534482666400369807e-78"
    }
   ],
   [
    {
     "re": "-61940818.8936703010852888093135285449728632474477687666246288",
     "im": "17553.6384253088660023177815995010517285932619525313036085286"
    },
    0,
    {
     "re": "-35000086.8457817306077998748378352241552904678960712458292488",
     "im": "-36.3155368170552655011295387310635864842095833384819878210519"
    },
    {
     "re": "24115802.0398597553134896154265069204248036116025411583239745",
     "im": "-79.4630048240528887744633831940869765635647198760034647449213"
    },
    {
     "re": "31342180.8097110306970600192471483916465592276034969361021644",
     "im": "-75.2930245366335184306706524236140301258837142430922080581591"
    },
    0,
    0,
    0,
    0,
    {
     "re": "35000086.8457817306077998748378352241552904678960712458292488",
     "im": "36.3155368170552655011295387310635864842095833384819878210519"
    },
    0,
    0,
    0,
    {
     "re": "-28223.0552777485515931192389435604471853409154251433247596332",
     "im": "2.30912194972950932779220534879553475302615237514123357499384e-72"
    },
    {
     "re": "55571213.1156567375444359431168125639449536472982339539167756",
     "im": "-3.40359034563815922302068286190699687743475036091142072543537e-72"
    },
    0,
    0,
    {
     "re": "28330.1067485776470795466526677830429242227677978264789492898",
     "im": "-6.89746851653058347471414885518977100757685027963457874071806e-73"
    },
    0,
    0,
    {
     "re": "-38182345.2539159965754719180100556118396114719095688278090975",
     "im": "-24.2356942003384209022255674653786375657665499775798208535769"
    },
    0,
    0,
    {
     "re": "18477409.7727344190393886382142711565979362829685372102573050",
     "im": "14.7538957917958715201348254889382773750404187744665243307256"
    },
    {
     "re": "-1.31023803646447168436330676614704171091523915409560834930091",
     "im": "-0.00290401081316795471830055828075840878995498074649765399118630"
    },
    0,
    0,
    0,
    {
     "re": "13.0786843895468731733858923739888954603456482648240521983673",
     "im": "2.13653679672644867270599709092830217421529658175253361957581e-81"
    },
    0,
    {
     "re": "-9.94970268656711953339151870261219971286731299300113085973452",
     "im": "-2.62800177069103706178211330959077848709016452237990361992955e-81"
    },
    0,
    {
     "re": "-9.99668947499435878205196360758136424694629395600519932876757",
     "im": "-0.00529784438778985623434102113768500680386226916736419466354125"
    },
    0,
    {
     "re": "9.99668947499435878205196360758136424694629395600519932876757",
     "im": "0.00529784438778985623434102113768500680386226916736419466354125"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-36524.8232985338298853276584805943919554669797851016975475216",
     "im": "1.15760001413912533353377891286874370358104932370661674148857e-75"
    },
    {
     "re": "-1315.44972129396538521841463414045703318135759327442212639640",
     "im": "-3.26980023756568659889050080594349104128126081635429353485114e-76"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-5.55371637499686599002886867087853569274794108666955518264865",
     "im": "-0.00294324688210547568574501174315833711325681620409121925752292"
    },
    0,
    0,
    0,
    0,
    {
     "re": "5876.24382226427787750286888258292970283953255586534391128983",
     "im": "1.15346982451816701689848075098646815176182923000712938694073e-81"
    },
    0,
    {
     "re": "5889.55693522343656211494994009406619095152892952471427604893",
     "im": "1.15502791232625498584682477557256398378279207521934412065083e-81"
    },
    {
     "re": "-11779.1117540303055689541041210983601114703146522999281550453",
     "im": "-2.31033445357516142033320059509411542714092085198494174864149e-81"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-89025949.5631594826851555387784195709868142307609448848122200",
     "im": "75.2814112017496056353926312134786529079190828373283833985877"
    },
    {
     "re": "-12377943.6757435110374657868604205633330754982463209458880280",
     "im": "57.5033264481197274522762327765615222564253995712950385973422"
    },
    {
     "re": "1.65617605459767789030660241933274649493154245143899814854380",
     "im": "-0.000156988588679579883461575769244662579765704813435926011051597"
    },
    {
     "re": "5557674.43285425828439726232954194447530967614618732052039021",
     "im": "-0.260410397024096224131586602094661014503980361510766547661736"
    },
    0,
    0,
    {
     "re": "2361.31437828257774413670142964653919132125111314850258549835",
     "im": "-6.07231949558871099982148127020451754153700939946541313596030e-77"
    }
   ],
   [
    0,
    {
     "re": "-6333843366.21012288903968139070422700056701956995124185062038",
     "im": "1713262625080.99285618904771915516272688372652752332508807815"
    },
    {
     "re": "27894795.7407633452493588702843940401713373512632129246291421",
     "im": "-8981559643.96743590600749325396987249112800125727448282870521"
    },
    0,
    0,
    {
     "re": "-29636704.2468235785175985069557413160230182248279671919608380",
     "im": "8795076679.49041593142260922804088132413277315436994400296046"
    },
    {
     "re": "769735.806589518289698296641849822548806766702286713235547115",
     "im": "764222026.456135734499182039460603658196418146932497973666262"
    },
    {
     "re": "-16395438.5200885815271508644970252857931170176594745216057250",
     "im": "4591930114.88182344617381620160652540974227764546497644495071"
    },
    {
     "re": "14691566.8848018417366242050742043700304834844310687619394950",
     "im": "-3891378670.72075329936589036737310155976275088170509830872730"
    },
    0,
    0,
    0,
    {
     "re": "60562760.9939521179912868892213698110900110094448534067836587",
     "im": "-4.74076091509137750825561474011044940299474820938057949381056e-49"
    },
    0,
    0,
    {
     "re": "54446095.7013697275992423977487483732125658586784220355845652",
     "im": "-4.29718839035870189750968967535965420295940102562349409451439e-49"
    },
    {
     "re": "-2152.82263379738675801249353515812662984325364713526125581337",
     "im": "3.93075636479417862175101215965273537386388145018498872978836e-53"
    },
    0,
    {
     "re": "-2306.01278872463182977114959376688170516668922726306756829231",
     "im": "-1.16754848303558159403032443207154219899586666002233922193501e-85"
    },
    0,
    0,
    {
     "re": "-42909487.8847389298297891637881303650724232964485728969536341",
     "im": "11995055073.0180890117353639335536374577385215373455231203877"
    },
    {
     "re": "-101291664.433935360383329317779145539358238395794653932375333",
     "im": "27687152562.0891029600133340514468440218791327771362354220251"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-5579.59609831562920777125262316603037913113139853711889542832",
     "im": "2.21788865873664750463364270656772572157850751084275726761608e-79"
    },
    {
     "re": "-4464.80066746747159913431232915209850196966807298740425591725",
     "im": "1.77448961216310878237193308721929968309726811598051717440402e-79"
    },
    0,
    {
     "re": "5579.59609831562920777125262316603037913113139853711889542832",
     "im": "-2.21788865873664750463364267065607919675293081889632423710197e-79"
    },
    {
     "re": "1.30551010469738409682388768938594390177301541119807834298795",
     "im": "6.60987809686023866435590636105212292223636189563381414035305e-89"
    },
    {
     "re": "-1233.41262375513742079152326623027140577334398491707851405704",
     "im": "8.86632838095284289507202896201447430433048610045075065730530e-85"
    },
    0,
    {
     "re": "-1.30551010469738409682388768938594390177301541119807834298795",
     "im": "-6.60987809686023866435590636105212292223636189563381414035305e-89"
    },
    0,
    {
     "re": "3702.57325020114276280140076320164600053672209530852111787428",
     "im": "1.84298032766236998356386819731956349600410160950553293739907e-85"
    },
    {
     "re": "-1945.58598202686992237433566449198999831056734550451146927344",
     "im": "2.73509218613432915834136605714904267419397441530632941430585e-53"
    },
    0,
    0,
    {
     "re": "98.1425534641379306494757847695149896021403191083879959008789",
     "im": "4.49571672070461780580656220377823428896918947963539377593005e-53"
    },
    {
     "re": "207.667412065391490756929313908266767546835582342951325136254",
     "im": "-5.93786720069573902675750433539109011833306417812630061491352e-53"
    },
    0,
    0,
    {
     "re": "-16.9576453450183498470251490208267797665627021782157539443403",
     "im": "-8.58576031982093709573382575287569808923322252125074886438125e-88"
    },
    0,
    {
     "re": "11.7407577511484629402803771663163321329731087719342149032733",
     "im": "5.94441798808191162814466233851169955774914222938465250894778e-88"
    },
    {
     "re": "-270.405319026255275609849097310482638465112194622186499618060",
     "im": "260910.358610561858696475396369586566931372324651185538433599"
    },
    {
     "re": "162.072964387156147940608743857492395589744386836406033581309",
     "im": "-156357.511248691991505629121755091714595179370925414524239205"
    },
    0,
    {
     "re": "203.105128001718094329844601712866451035331065288619821402902",
     "im": "-4.74277833945692405913159323764279962455320788311609656459767e-80"
    },
    {
     "re": "-253.270461455635136013709762037313444368657799753227250922842",
     "im": "5.92794333377845825234956183034641641943355286335620088177147e-80"
    },
    0,
    0,
    {
     "re": "-203.105128001718094329844601712866451035331065288619821402902",
     "im": "4.74277833945692405913159319845441610379864286971401246555925e-80"
    },
    0,
    0,
    {
     "re": "-1126.82051995064593981066728793441489891205219512331404271112",
     "im": "2.15723998938575349639476340241460700624482064453933637132633e-85"
    },
    {
     "re": "-1.17628683421123850488473486600466841322826969434774056389366",
     "im": "-5.95561271651757867228980052163876861574780415968387981481310e-89"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "50079578.8213755402980323225549528537135595581639078425866232",
     "im": "-13908937775.7386290189971697128846143998204383907080767587053"
    },
    {
     "re": "45.7009153023281300496032779957322916203350675909668617881114",
     "im": "-1.35378622711124838209385702905967664816064366800720806695979e-53"
    },
    0
   ]
  ],
  [
   [
    {
     "re": "5.74597166328535489495248909676475816509741972126741509621062",
     "im": "0.0121375706571275912269450741054654190729692329675539013489985"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-5.45333135206407999520805531972838281436754296147870632111996",
     "im": "-0.0138241750981600565017680148522421061636181080816585580163311"
    },
    0,
    0,
    {
     "re": "2.87212560331137389447594140674940732011173705027323645802667",
     "im": "0.00625793665251842362431124978205602016525664180806936220737071"
    },
    {
     "re": "-0.000343686843632562104898847063396747875197447022924940336305781",
     "im": "0.000698679797293523442368781675215215246866056049141265581581709"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-0.890366877398846037608002858269864804972763506938255681219615",
     "im": "-0.00279550538011265028440949257702806284720353950423688216145331"
    },
    {
     "re": "0.000488651408128367738470106387905911638411074376388115502509697",
     "im": "-0.0000715990211711846210197073438918497300764791881710226783695521"
    },
    0,
    0,
    0
   ],
   [
    0,
    {
     "re": "-0.00428605386173185491406709947615853838648054262153181462604939",
     "im": "1.21311053130883762629802782278683511103068503229996808891659"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-0.00374802378769988474202356910710464033290315676499259330221141",
     "im": "1.06082827587648853189604116752799483504946496746385419633785"
    },
    {
     "re": "-0.0403430917504452661460316130357529841979713525236404678870677",
     "im": "11.4185754651829141884737658412447021288813539308749165940551"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "0.00889603481946335127426453356503982883241796136029233333505832",
     "im": "-2.51790431817402791804622376350000431988881260682609954193372"
    },
    0,
    0
   ],
   [
    {
     "re": "-0.810694146086427913527283246670813731565196700375725173808528",
     "im": "-0.00224636023562953430012657272701476784817244777222326384439724"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "2.91653389410140614578285365259950514325593806930470123460944",
     "im": "0.00985034172926166539883165033994733363544992448096676317722604"
    },
    0,
    0,
    {
     "re": "-0.404862411713257110969199550803543138060261459012437199895312",
     "im": "-0.00114667511379578870908598770675161327088353424822515231121400"
    },
    {
     "re": "-0.444694500263094068770666163076239819762874560385586617081287",
     "im": "-0.00159058843793007917008650745333827373193308332014038577526184"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1.80404364445987228606357763805160654719231241093020204313190",
     "im": "0.00636414356476731972379388474108334267900786423539658384381250"
    },
    {
     "re": "-0.00119996099698224285144385084523432756301694118614998916318391",
     "im": "0.00000533657810132353106491997294424497388983522458414387192913054"
    },
    0,
    0,
    0
   ],
   [
    {
     "re": "-1.98940060121323544552178535814805760396661248566033115107408",
     "im": "-0.00480294976329464944269459571266637990537573492516752832788412"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "4.30360025937609691310722073162351506385684463324504632414561",
     "im": "0.0136736672763243841677671094172361452455595603063985882024414"
    },
    0,
    0,
    {
     "re": "-0.993993763798296855054588508419499902838744838315223685762226",
     "im": "-0.00246337262536746672728009550423106871072959636826630176399775"
    },
    {
     "re": "-0.500216871512799721972330899636382907006634359116986517903390",
     "im": "-0.00192041445466387471179146744910841080721210424437192129371614"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "2.19649288952963995387302537873365701652374461984740023875207",
     "im": "0.00768381876913435661759490019191152229773451092186557222956156"
    },
    {
     "re": "-0.00144157826062909215883747714862097694059613527999150946530246",
     "im": "0.0000194284668335860888892300965419974200154044754392286081145629"
    },
    0,
    0,
    0
   ],
   [
    {
     "re": "-15.9882549270322754987302683361696026276214837940163448317143",
     "im": "-0.0427647249691884015633767710592021999206716683731278311241513"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "13.3187214263212948666885693793534533945620892250989856736838",
     "im": "0.0364248668406015509552763705675509805695837378980589542150466"
    },
    0,
    0,
    {
     "re": "-7.99063249290846494667368578155726429632357476466316219661965",
     "im": "-0.0220681969794836391813257166557571607839865453138431532759481"
    },
    {
     "re": "-0.00112678007791435427003677271816906310869458003134865999698600",
     "im": "-0.000000309037532995147887235826001785233185813736397299823191839360"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-0.000000832984043344219856544810568485034183072403965740354569141165",
     "im": "0.00000123649787712658805457431785252646243745582261825442211499658"
    },
    {
     "re": "0.000189463775695836992750617436440185070303587179468394065865135",
     "im": "0.000265598649498427588540856935990577360171054979952510337262166"
    },
    0,
    0,
    0
   ],
   [
    0,
    {
     "re": "-643.975408696771346499702857885053806977158802071026665332916",
     "im": "-0.101219553838433803984398548142352163730597949383008272803837"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "379.531086909439865555960830828906132132957586585708406682179",
     "im": "9.46915137834408260590115977556975052403268518809237391076846e-87"
    },
    0,
    0,
    {
     "re": "-19.2462032697193552386797211437509763813958616233503853398860",
     "im": "-0.0885134223239851372450284556492474976619746091029663775624441"
    },
    {
     "re": "-187.703844093362326781798024229337323746688292216807602433053",
     "im": "-0.952743451010449001592129321724004491878832676035407218029800"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-2.54592048378916544458601432709685155817872529321822790245565",
     "im": "-6.45850595278736092014049310496013386463401301373772715320357e-89"
    },
    0,
    {
     "re": "1.91015766200591372999267383325664984755466230886259503419701",
     "im": "4.81552003772474378556151830607150513024189664442963700286889e-89"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "42.9340767009240229947670965918310470035670452404821829000374",
     "im": "0.210088977975047845298410468197639345700515363957252243575539"
    },
    0,
    0
   ],
   [
    0,
    {
     "re": "190.806974462759455048183377451312935803458350401932528645784",
     "im": "0.187279765766553937688727614655221752115655458366287687508541"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-112.453656369936637278061986361191462939770238288963883439847",
     "im": "-2.28961622237636318721183700233959865864713113048261287784184e-81"
    },
    0,
    0,
    {
     "re": "5.70209283764490403376299228873492926281762265503934523116467",
     "im": "0.163770461056287337524559288907951382046580537218712798350123"
    },
    {
     "re": "55.6107235133922676150675490265138981291270435092015475972179",
     "im": "1.76279743957045712925495079405411814838384960141909914919747"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "0.754346816648311602248190460619549478799193597018260083552363",
     "im": "1.44555932366905616421955054718747076964828187433555902291275e-83"
    },
    0,
    {
     "re": "-0.565972645573744934328587766935739828274008660350500814676330",
     "im": "-1.15827053468937292858636897174028956821398050706349166810691e-83"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-12.7200545863464469703309459853309596246183252265714684773562",
     "im": "-0.388713574534270752073705588217508144058727037737876060866196"
    },
    0,
    0
   ],
   [
    0,
    {
     "re": "47.6881421820320682283203278739333719883944945535518481970907",
     "im": "0.0973388154869661642315188626853033155132738941643853665346813"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-28.1055031971887615577237897155610810315014711345847041290170",
     "im": "-4.58370359095703821291354909550377051880135265837774780821983e-81"
    },
    0,
    0,
    {
     "re": "1.42496595459310057125213692564577591322129422638467957102586",
     "im": "0.0851198346266847705658681358520416729683205127050407607313281"
    },
    {
     "re": "13.8970882833151736088018142448974779130410784147207067525432",
     "im": "0.916215449164604372001284785207795569719402491171351646424429"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "0.188533637335479661347108201370290807968931752221736606772427",
     "im": "2.87524166357434266669823738869973747079380381138191346806538e-83"
    },
    0,
    {
     "re": "-0.141453346322199562449784735616370117838413007792414495139105",
     "im": "-2.30339683347317244988230729930223381153875231773690062101807e-83"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-3.17874825175267526405988185683882653822565811535423106926408",
     "im": "-0.202034206706743430465203838980296428343369889507553636206649"
    },
    0,
    0
   ],
   [
    0,
    {
     "re": "328366.525107860597249592167348859041660064876468109555086256",
     "im": "1109651.76472415628177370625725480530309250074782259117402584"
    },
    {
     "re": "1188.77630447005709954376223172217030873186995818863041681080",
     "im": "1131.11334272662409104669990955517967892262726192381251072370"
    },
    0,
    0,
    {
     "re": "-1668.25733073103482101980392202658759176962666081844059654442",
     "im": "-3134.29502982630152997357619265966646166399428189392555262639"
    },
    {
     "re": "-281.983077978364279289868994793145507789069300355082806664428",
     "im": "-2667.53700654586563281700630398231582350980214674053780545711"
    },
    {
     "re": "-359.707916507842215371417335334383322949801495054492373508179",
     "im": "900.234427413605909858487108433984529421699399842025899487698"
    },
    {
     "re": "365.374793743443478641574712939526200512525894819760769503643",
     "im": "1247.05753166807811538922781392527752093571423181851342136538"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1319.85498130662249118196062595435327888811368390158240850060",
     "im": "1727.67912318720167102363858386812994281720461386857094629188"
    },
    {
     "re": "-3044.38437777469574238654466576976754796632813546487804567946",
     "im": "4103.99887593364681024164932448210304558305209421819643374704"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-0.0911469960857916311897062213431561307146099944457819489147600",
     "im": "-2.33407500366692587707115711488749002642372695729449613732318"
    },
    {
     "re": "0.0547175503475851143627445488770597407129128799750931532866740",
     "im": "1.40045291740436285169041466942979527607326709478521342591984"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1530.14697475367011550664633673633092791822098261629108357558",
     "im": "-2019.78395986129862446513020505671263555889444845039812531760"
    },
    0,
    0
   ],
   [
    {
     "re": "19459.4683632044103724030636473900799482598716224989117617125",
     "im": "-356.850139168009077426740801903149712337711037957408791445209"
    },
    0,
    {
     "re": "17440.2133377435493308701459906474284984782407492524529798203",
     "im": "58.8274189122317805404427606385697427995756121966003438674510"
    },
    {
     "re": "302.384661501580311584871661391314099398683590634267992497757",
     "im": "-1.27884743393961365204159972297582657146780988424964130074278"
    },
    {
     "re": "15217.1838270431896552819572196829610270462204436421753432289",
     "im": "49.8252096549349876052821756717276253586986425836469452190914"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-17440.2133377435493308701459906474284984782407492524529798203",
     "im": "-58.8274189122317805404427606385697427995756121966003438674510"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-3497.17104161690950865572703844585208655931846843554096095151",
     "im": "-12.2043395156129054777139035176105898803453745795297978601236"
    },
    0,
    0,
    {
     "re": "10522.3832071936790747475427633467140188030214371506866244018",
     "im": "37.0573689391666801202172504236960883236774375774265483065969"
    },
    {
     "re": "-7022.01483589896445817589790215520083394871679941681325343370",
     "im": "-24.8099539073304544944258616141611215234101468875148787637521"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-12639.6271058396625573545999233437450806724639533508028653220",
     "im": "-44.6579336351440112081600837440446648295496629108343762156772"
    },
    0,
    {
     "re": "12639.6271058396625573545999233437450806724639533508028653220",
     "im": "44.6579336351440112081600837440446648295496629108343762156772"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-7022.01505879981253186366662407985837815136886297266825851222",
     "im": "-24.8099631306355617823111576355803693497498127282413201198207"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1895.99865591958609484031826146018350522112694084495053867711",
     "im": "-4.28450423319091310342589568339166616093728816251177049240298"
    },
    {
     "re": "-1570.11802228274359404682928590942951877447569347205646585310",
     "im": "-3.29951491980238687790614944191811687048850771446112569492355"
    },
    {
     "re": "-0.000112751139908523657290606626390387314110660343224126489079028",
     "im": "-0.0000369035989729808905452520030204848161899101102024521306200322"
    },
    {
     "re": "2.92259490733909794496251414522317757570562368027550866888857",
     "im": "0.0464726579828934877728170720627227825371502891743559023868221"
    },
    0,
    0,
    0
   ],
   [
    {
     "re": "-34621.4231813849226403896236625465098179968686963497991782606",
     "im": "-533.419495931655981062077430496007042981417544531868077619120"
    },
    0,
    {
     "re": "-26286.2306863112668530309378626034485239206753189559003852276",
     "im": "-95.5677947101060165048020499337583609243007950891653900134678"
    },
    {
     "re": "2554.37562531182513256362608668209546489121013219736610097265",
     "im": "6.75771744859774745419728089597609271178678678657570972662935"
    },
    {
     "re": "-21027.0868345834440201376439974728636772915855681152517704540",
     "im": "-78.0955140912381213693413583072838279475415069540670915813591"
    },
    0,
    0,
    0,
    0,
    {
     "re": "26286.2306863112668530309378626034485239206753189559003852276",
     "im": "95.5677947101060165048020499337583609243007950891653900134678"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "5770.19083027839066234504251103327061702634342364432269221839",
     "im": "20.5377406339137562645717855723077652714206909575017232760875"
    },
    0,
    0,
    {
     "re": "-17363.4043726671307686272783108778695851276372048972162514075",
     "im": "-61.4655556481437755212244304080061167783698364645327047989938"
    },
    {
     "re": "11587.2886466208605357308927924041668324175666868789144166247",
     "im": "40.9394898018729436639301274329990932418849275157802174062618"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "20857.1203285741010100893592408065463627113558296136718472310",
     "im": "73.6898098194058543390450633582479791034425941495835218711395"
    },
    0,
    {
     "re": "-20857.1203285741010100893592408065463627113558296136718472310",
     "im": "-73.6898098194058543390450633582479791034425941495835218711395"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "11587.2890714300561167163106893369702015063087942298176929061",
     "im": "40.9387832330032524105805907545822106130236634164352899284108"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-4.93198371567311065640982059055083204209286724117220700460412",
     "im": "2.31452575211661755044801410637517589468123222251809503521731"
    },
    {
     "re": "-19.8616298342240996226039511593549593345442600154959220743257",
     "im": "2.10106767358473889845475418972709313132373406430320110516127"
    },
    {
     "re": "-0.889311963632117357364021959326546217803513532074074853141864",
     "im": "-0.00282707054689918475337447815615417419388382362621450885174962"
    },
    {
     "re": "-4.82204251402623366403685425228736382944985249523419577813770",
     "im": "0.0178243884333334717487391622523298912727667561550315806260096"
    },
    0,
    0,
    0
   ],
   [
    0,
    {
     "re": "-10658.4636917632507383659194541451935141584707276443978435181",
     "im": "-230589.437062796362982285162511361858896176193248240319997190"
    },
    {
     "re": "15.1945954502080258585820351996760448090776457038142861234926",
     "im": "-15548.5824634529901580581978539889294646897095710562682657162"
    },
    0,
    0,
    {
     "re": "-14.4519938254623254785633813672928386153491253495768793055148",
     "im": "20127.3306590795112290662146989115052593987735700034219602902"
    },
    {
     "re": "-16.8747846109733701774427014739708465580863530532567597544333",
     "im": "7541.79857709392047245233952815195326250981938785942085835889"
    },
    {
     "re": "-3.68031874262319994136179796549279399013266502876669517551741",
     "im": "4373.50418854956673319305269031628753765834990389442855130267"
    },
    {
     "re": "17.7680586446673678736656031956964094489132265276717129103631",
     "im": "-8567.44179650786238207623409496461952445128889065988038026561"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1.88655750203511475409568469353546176418058458750249624845624",
     "im": "12933.5179905610574672265874455352741795119836484840680849583"
    },
    {
     "re": "-3.28085696315893085845804994766621994202823929720720630591456",
     "im": "29572.6088300002820374528878362405760135561308872901778224923"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-0.0178224962916475620721894286140914727340710150914412289100253",
     "im": "6.01591384968064990039463817860826308591790577393128173422626"
    },
    {
     "re": "0.0106915579038668532141262212418533418350022800649101872897100",
     "im": "-3.60930022378931826640057591831005535927299677819575602080165"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "2.03504776874986206972040285846444241157230625647512301244929",
     "im": "-14957.3897522223976098201383933379508168048647105991533209028"
    },
    0,
    0
   ],
   [
    0,
    {
     "re": "-531733056.149959401814903786408166957358792995962057494061732",
     "im": "-1083461.87987465740663866381815659015701926421421652331993427"
    },
    {
     "re": "-1922885.52429254300655228298286509650273292450943261839300460",
     "im": "4299.20821556267893970851966910600106099831690497239324090861"
    },
    0,
    0,
    {
     "re": "2700314.34739514306716345948823260327817941224009250134552044",
     "im": "-3812.11172141552724668222670798237168922124801635449042477097"
    },
    {
     "re": "469168.168643864991327100762446110886321600228638488613750709",
     "im": "138.924762197468269699501167977084083615704756236190934639160"
    },
    {
     "re": "575814.730214577732191003681926436746099433225322541308948581",
     "im": "-2488.25309765906671277685635209954563358357733050465663776170"
    },
    {
     "re": "-594350.722092165849967253911736108844736066625703542674335465",
     "im": "1714.09478271449966107737873242511945443458683825045629115023"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "2117549.20399824030199452135090692882581815719815409796867674",
     "im": "-6382.29315056758380927556714021459595655886247936554017244229"
    },
    {
     "re": "4882041.37456743672744525858516666521760256553103015538627289",
     "im": "-14796.1685013130740002053489099529553191986148995462497922344"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "159.046360344105040292910661895554681207989431390834193539893",
     "im": "0.327315383261111367669943942278128063499285992919768948639006"
    },
    {
     "re": "-95.4743522548110846640363215574008346358467323417820896249014",
     "im": "-0.196485079729592478700287850009006389542872972351856822469541"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-2454606.49182307963226845805396797564576502941872516415913554",
     "im": "7409.83450601334997292467487324707384048620435639822466398861"
    },
    0,
    0
   ],
   [
    0,
    {
     "re": "-344693.992779183686191107835330712057403129577050135787365609",
     "im": "38.6804684869550742097115831849034916398287118295044264900233"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "7960646.85420123309335859495432869945621319181168666404254547",
     "im": "2.24891983937657188012638273255681385763060998733270366564753e-51"
    },
    0,
    0,
    {
     "re": "7157502.81565329773809531912450863667286052806301144729207150",
     "im": "2.02173670521630849616436985859987591911973269949444867846934e-51"
    },
    {
     "re": "-125.321710667062737639228858358237109757239065162406762865501",
     "im": "-1.84523869541579050714165523581652294212085208605106713351232e-55"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-12276.7060293612845640358473735930345233125371558929482399561",
     "im": "35.9682192123882870808143059783608908438723422497599137438885"
    },
    {
     "re": "-144110.498814373039114390842066384292799032287305633717283381",
     "im": "372.028870722437157305579163729826537830667225171460261484185"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1696.21302688696731633196778514830684965599632426918842631081",
     "im": "-1.29072006043030853181846368600103881351949352116576565035622e-55"
    },
    0,
    0,
    {
     "re": "-218.225465063200509877605408188489757414174780868526347716230",
     "im": "-2.11203526962190444639223943200430150034919229818923122837771e-55"
    },
    {
     "re": "1134.12840417541808283588942969807841646607865148092255695062",
     "im": "2.79427837909780358698866187439622259317934882866019057202187e-55"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "31621.4894132397975707548129287318590327500337592894497078038",
     "im": "-82.0461222078168763274331856668191060920010538845274552630716"
    },
    {
     "re": "57.2668413625701394879609743989584886005858526876804561079704",
     "im": "6.36522983552241228203341748098440354311511004514630270541862e-56"
    },
    0
   ],
   [
    {
     "re": "-5.68987000658720090815689607814497463328494161546125592492509",
     "im": "-2.62535973908508118773115747796240093481626952269217591097499"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1306.41812925976946286800829894849133586900865191362101080055",
     "im": "-1.94623650761474561828129816856052039771565315832182082682388e-81"
    },
    {
     "re": "-2241.74026001509257551902533103175353372743928564028055978956",
     "im": "3.32190930543632724216917717465297309737723244094893812540377e-81"
    },
    0,
    0,
    {
     "re": "-410.920250690045378026119454172622540508190000055923918017836",
     "im": "6.17658123413141949518800216741701763387898255562919663180445e-82"
    },
    0,
    0,
    {
     "re": "13.5562303475802445505320616244964599547232918768503283103226",
     "im": "7.01470314159112648775689216655470516494838619713689938661129"
    },
    0,
    0,
    {
     "re": "-4.24028514566656607134476263642321068706689293718243896368859",
     "im": "-0.741014795262134840033461088735913615679063209442392816876423"
    },
    {
     "re": "-0.400794564465551870287379752031241653279157883434743803416548",
     "im": "-1.36547950095971002113185729166676134839343398486729101475326"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-13.7982200844595993766272767359746680227862968691281337528026",
     "im": "2.47106517057766344325953910994293999169315609163368728923479e-84"
    },
    {
     "re": "-4.33829162028193552429695613791045813732509600198615927834384",
     "im": "2.38818601933358108476167892425026743392067213659975927476655e-85"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-0.173400901859847784568286363956679245156874133406655463573941",
     "im": "5.46345451257230814947549714949687263772231977081153373485415"
    },
    {
     "re": "-0.735308049606448535575898910911872341549049389409986394824560",
     "im": "-2.09685004937563273571911002628833943803172675242766492959340"
    },
    0,
    0,
    {
     "re": "1.19391287619884081419419983111599525090368076537394005101007",
     "im": "-1.76991432609052721081036043470416146749853982869389306087076e-85"
    }
   ],
   [
    {
     "re": "-5.22845896607430993363857970856383019248246550141416752020589",
     "im": "3.81468644544296067459002981631675304936996273419516399753206"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-684.002892187368190407881799048148952152542267091795744452496",
     "im": "-3.28579902408093644523365956639146444851774148771644180595084e-82"
    },
    {
     "re": "1152.55372384463973588255206508888830269858831999081833512434",
     "im": "5.60168175724560871503704276201986944022669433655787721783570e-82"
    },
    0,
    0,
    {
     "re": "222.447516167660747801720440874320495054287794425758009528735",
     "im": "1.04545432618229335097347254392579245343661744262403450467954e-82"
    },
    0,
    0,
    {
     "re": "9.51675072687758277689078261093388721028513065455043832417224",
     "im": "-1.80108896054914456166842133023220136631214154945980476713845"
    },
    0,
    0,
    {
     "re": "-4.14109279695806446399282533546341255727142442091902713789443",
     "im": "2.15450254300537963958800756615279175482592657731314406224130"
    },
    {
     "re": "0.210594128344043215617563264289742201103594175365520788769976",
     "im": "-0.413747392508886746298701615883032357257683568939611057940760"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-6.62041947190106783616851673547349814111081891847969588238122",
     "im": "4.37898368001036518829030711329553699640782555402223577292409e-85"
    },
    {
     "re": "-1.49226797235971096526060055642693432341732876948303788896050",
     "im": "4.60100260421132142247021727464094532206152462384392548102257e-86"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "0.0772777215384033725682228891278200707499593848006222851813122",
     "im": "1.65545514017526181180989645048535940890663141438890471199932"
    },
    {
     "re": "-0.406331231128993915618127855964273481544034330941932966173722",
     "im": "-0.664010940028471300350310378959003702178779934574989367609895"
    },
    0,
    0,
    {
     "re": "0.536346406069361931104736106878910013916742938986953310277626",
     "im": "-3.13290946738217268526979142615975307162897654370720179983699e-86"
    }
   ],
   [
    0,
    {
     "re": "15803.9024314777294473233063723595585648680234820971936012103",
     "im": "-3.82156041109606504383527158735228413550086912992840821351526"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1570973.90069934658043542102019363640701876042165248424037696",
     "im": "-2.37942930361211555392944985561204466068081705127937222785458e-51"
    },
    0,
    0,
    {
     "re": "-1413301.37276133675012237742727214080934115740241315507548660",
     "im": "-2.13906231386143864738533197350341451040387184587556754892168e-51"
    },
    {
     "re": "-399.126701125052336936198836459291399152347493714878257035200",
     "im": "1.95232175344846138716293339996693995976534567217110487254815e-55"
    },
    0,
    0,
    0,
    0,
    {
     "re": "1943.60387089041955346103410112469043456837619592805395798711",
     "im": "-9.71861040942989822901478861583355961653795467390048117934207"
    },
    {
     "re": "34689.4143257394967486644981183306710095519643728506731267567",
     "im": "-59.6041712332636461607622968514846783842893827275789741590447"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1329.90206177331089496524291607826238083799668449831603784997",
     "im": "1.36562323794890997779013267099526751881393925111248671787577e-55"
    },
    0,
    0,
    {
     "re": "-382.026389056316764054215533794184568935408677578793131358308",
     "im": "2.23460108473890532425539093182705325062689406213841144920724e-55"
    },
    {
     "re": "-340.259878409675372459102895030959751816204946027675366971974",
     "im": "-2.95643618223383374562061602363704189747835821303133050095031e-55"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-7938.69776720949292075519424001427824992064586242744518525284",
     "im": "13.1737025065279077196164784445830170458738325999657585734051"
    },
    {
     "re": "123.639221085787616823345543869283371965310760587053726620744",
     "im": "-6.73461742754051047172314985187324379430390235980568386226977e-56"
    },
    0
   ],
   [
    0,
    {
     "re": "16572.5994708516395831465870653793004144596908068800981125989",
     "im": "-45.2465431486194686287405130961584770478403641101209138833908"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-8923203.43643176820452059873033266463518337764858065729510380",
     "im": "2.71619033047068761002705907757845621942300891701088609226346e-51"
    },
    0,
    0,
    {
     "re": "-8021171.26694106428451667268451444401043505306667486113700355",
     "im": "2.44179729993011585810446541315885402655860780484412719538023e-51"
    },
    {
     "re": "419.575813605651259847877844669734318396470769766785247006729",
     "im": "-2.22862899055239928886794704223107209785268945992021656519334e-55"
    },
    0,
    0,
    0,
    0,
    {
     "re": "15016.9433367253786553885867254169213137618918951773644390048",
     "im": "-38.9656956655382843521634606147293315363593132560388208350036"
    },
    {
     "re": "159951.342289797290567220372870864323984374680177888408277793",
     "im": "-423.662022811461988862093389774043778538083731309231983330248"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-860.413667598440519796525034714704523397974980926917252774563",
     "im": "-1.55889675820722562639681486177247407318753227214453740698332e-55"
    },
    0,
    0,
    {
     "re": "-97.9856146164566324997687095176771451958334573373999789325596",
     "im": "-2.55086033006517395777799460215891911927091704067383558695120e-55"
    },
    {
     "re": "417.354934708292270614341656818831148542622545716163727849768",
     "im": "3.37485593581561296500439347281198760376682052319197108748756e-55"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-35341.8794885076583457424151050352514449567660562403485818186",
     "im": "93.4186321500164321732358255230422327312196938352943752887752"
    },
    {
     "re": "44.5739150195681254056207427610043981126274892856606912426936",
     "im": "7.68775052055171341825502624843214500153219615433807227759408e-56"
    },
    0
   ],
   [
    {
     "re": "-6547.49406906856519490112579507568658713858281054300600005485",
     "im": "-8950.94508487574627978667807360735748610944596904870550677207"
    },
    0,
    {
     "re": "16.8787386182750038445658298134095722630877734386412607783018",
     "im": "-2.45634349457567490806412119673755613674020603759587983535422"
    },
    {
     "re": "29.3994880892901518042081920466073151783734085955104495906582",
     "im": "37.7505671258036913463279903636941928809950527727135461940850"
    },
    {
     "re": "30.4468052900205887390710703049783736973464506455050507570183",
     "im": "20.8574742990329559191557073838120676685513695761674390935862"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-16.8787386182750038445658298134095722630877734386412607783018",
     "im": "2.45634349457567490806412119673755613674020603759587983535422"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-11.2248785094257464760659562737322804380982157022259105339380",
     "im": "-1.00580101299505481262210102863448970568908090481327686900107e-87"
    },
    {
     "re": "-26.3985017883627177735180014170028873460054264574115201123006",
     "im": "6.17993461804908042994948996888394037014679955444701749911456"
    },
    0,
    0,
    {
     "re": "15.7393139630985321696894384096269825698853695649485110592357",
     "im": "-11.6774733413139815109498482779515459437309441467593234912594"
    },
    {
     "re": "0.566626362189014656142621968151721994131809379166053860531488",
     "im": "6.14180937975799339907870586091650804476723038448452295400293"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1.02552186254294606899681874064772217089160881295046052378152",
     "im": "11.0549182561256158214049316373476677944795451425355389422354"
    },
    0,
    {
     "re": "-1.02433868772853541901141826664680774615602172971787769369309",
     "im": "-11.0549182561256158214049316373476677944795451425355389422354"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "0.569077048738075232784121259248226525642234294287709829829497",
     "im": "6.14162125340311990078051757630425988582196952363085496790857"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1.00312192951487299509560278750068375558987031342477646600307",
     "im": "1.07458995653616955209072775909225812822951155540835120288319e-85"
    },
    {
     "re": "-2.51992242982358185908253135272317218263741060217771245367288e-85",
     "im": "-1.07519953749403129582334431625422797863489221509729061488599e-85"
    },
    0,
    0,
    0,
    {
     "re": "-27.6294111869243941947359083699296551573885832722583516814005",
     "im": "-37.2417723830978931433744149665428248114403464075636330222365"
    },
    {
     "re": "-22.6708811264703227116759509319424542452533400575536744958848",
     "im": "-26.1134996116262676318173141454978909378853340248803314899209"
    },
    {
     "re": "-0.00156723726628565840503277168522264833327014071964102080269507",
     "im": "-0.000752717109077802749749783038863118728125066108464182402433595"
    },
    {
     "re": "-0.725059675070843051428891267419980862593949294835010224064365",
     "im": "0.749069133494844956892797859343762811883548606860627536188657"
    },
    0,
    0,
    0
   ],
   [
    {
     "re": "5516.48259350960212994380704905541668821148681563134973173034",
     "im": "1519.83382620993506476585733639463180729622026777489721946338"
    },
    0,
    {
     "re": "2230.16961236770627088364496778394234469028502937367235814734",
     "im": "10.7123583164322959815721474908191922409549468051608684460645"
    },
    {
     "re": "-1219.07746646361564978527280295531379569955071447872704735244",
     "im": "-6.89623723389667608186062096117536660154620197275457321676656"
    },
    {
     "re": "1148.77922563056940937758557573561958226930283921952956002020",
     "im": "5.01855895791358991240677660680253474179629292775861436950863"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-2230.16961236770627088364496778394234469028502937367235814734",
     "im": "-10.7123583164322959815721474908191922409549468051608684460645"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1.40350486015425410424239636571801249884746667455975002302567",
     "im": "6.68568394705002284210691433410498781517975944838775228489764e-84"
    },
    {
     "re": "-654.572650611373900001162478881622997437983414636724765139471",
     "im": "-3.23346525095694398323807095438740557291448872214836412240303"
    },
    0,
    0,
    {
     "re": "1972.60530279453166228813590006702650566461520678397123712689",
     "im": "8.54400484291472474963108687127108709673030924750346554221988"
    },
    {
     "re": "-1316.97715126474243491590574234402161405538839245535294567813",
     "im": "-5.42035867624605565920698583046365053499166588419705749409115"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-2370.55911587045139134535536228990031601960119689316976659994",
     "im": "-9.75658888959657669787470464195063950345275188046524341086117"
    },
    0,
    {
     "re": "2370.55896793195913568092751354009517201175755370135820027294",
     "im": "9.75658888959657669787470464195063950345275188046524341086117"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1316.97720440664396426718195196671954000653197427853233348497",
     "im": "-5.42032716088698705437483591219479972414041771136957967270065"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-0.125425544892909796555896686245724058630758894708418147358929",
     "im": "1.73698821432564855044713258802740325580042453219394810267199e-81"
    },
    {
     "re": "3.12155966187815807138652475084688204670507982771326496971643e-82",
     "im": "-1.73795849005572545395988614749566869918482254572463262289674e-81"
    },
    0,
    0,
    0,
    {
     "re": "953.419857334302470834251952434775233866536316291416445242249",
     "im": "5.83428813427087238304639588563117352492889844996270075684681"
    },
    {
     "re": "796.094935525025804194780772102432374246106923293389502341147",
     "im": "4.03934645294319986196558063701561960286960357814451775487044"
    },
    {
     "re": "-0.000154124869617123064608957735878445514093345611134148811071815",
     "im": "0.000126096898999720777191747648810802535543490130222262156240871"
    },
    {
     "re": "0.638697009679431675152625778096737452334005583884593232038716",
     "im": "-0.124350152705590258142139724962900875143776238079724515289657"
    },
    0,
    0,
    0
   ],
   [
    {
     "re": "22465425.3405799981786731615128191264484783026605708544167995",
     "im": "60113.1823360885433116227745594013006728985412736190867894647"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-16835300.1650040737931527947713099157568614669949727434992759",
     "im": "-1.30139839283106117770109419992809625159564868550390427057855e-79"
    },
    {
     "re": "42076378.8048361036138149941087902791113531149695298795420551",
     "im": "3.25702465181652744141922399401664593811600916756889214877147e-79"
    },
    0,
    0,
    {
     "re": "11.8164644425402773578669858556083213919053975187321325053204",
     "im": "-1.77994007988806254035627615668680968075490015337645847436726e-82"
    },
    0,
    {
     "re": "-5.44907028329434372399680236456406923828889235960500257510565e-133",
     "im": "1.68724483541612845631143534526364333916237500853458277069114e-133"
    },
    {
     "re": "-18711239.2970884692354086146856974113807842379325587373879574",
     "im": "-51200.1833115215543186959369397711776081620127611336098487344"
    },
    0,
    0,
    {
     "re": "11227797.0008051199356103369881370646623851572034513356961594",
     "im": "31020.6515879798398254867143309084528480233791907665814030699"
    },
    {
     "re": "4.60592113747990682399450231789953772420987708421443258061315",
     "im": "0.186473002337731139634702620090421761616017839315123803414887"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1776.49327288730929950288057821772788857461089237300766382617",
     "im": "-1.37915916384814674356114444719076823603259764899570375250784e-83"
    },
    0,
    0,
    {
     "re": "-11.8857178942629334269634742579411444406901991467083903119466",
     "im": "-1.08475375840979180001323877715568301668026042644323607473745e-84"
    },
    {
     "re": "-0.767911305862963375703225656078754283795291401567720071330403",
     "im": "-1.51505695300038088835922831623507976553421453286839700059350e-85"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1.23021532581827764051563819458832381473283723583170288258340",
     "im": "-1.22695897103218822519276039180446523878751503705290975359054e-83"
    },
    0,
    0,
    0,
    {
     "re": "-1.00155870574746444892398900935797375972377309552612208568862",
     "im": "1.65687939367645434494048009573798242717292881716659172531137e-86"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1.31863999870028077321583266431866878643177743183340125700124",
     "im": "-0.746101838496251573447576364389641125804114553038221403801616"
    },
    {
     "re": "-266.818915941441915385338195343184279592544936243594651743534",
     "im": "-373.346057047992375462368814410430122368287946272357336110637"
    },
    0,
    0,
    {
     "re": "0.841077225130347237708464141348968823469251816757646128949791",
     "im": "7.73580273163533153395496955425492640931586410871314721661993e-86"
    }
   ],
   [
    {
     "re": "-4303798.03779182586172758065569163094955026509518951794315086",
     "im": "9592183.77867157951737904384588040617260018450950423942403123"
    },
    0,
    {
     "re": "-2452637.19242491747127114064280572264328146392726769088732833",
     "im": "16144565.4997964665617194037911766980834468829114418513616180"
    },
    {
     "re": "1650964.30518309209887444191263136425539033301565563617910842",
     "im": "8329907.63802596421866648430984854878582072755084558767243077"
    },
    {
     "re": "2134216.80895015351601969991927848086012198369753936043921509",
     "im": "13522076.7633998643510594790932782712259327047093971445666659"
    },
    0,
    0,
    0,
    0,
    {
     "re": "2452637.19242491747127114064280572264328146392726769088732833",
     "im": "-16144565.4997964665617194037911766980834468829114418513616180"
    },
    0,
    0,
    0,
    {
     "re": "-15552060.4766793015286130808381098082601808027726331702713882",
     "im": "3.91493995332756144825221403934671010230850767758187117134421e-74"
    },
    {
     "re": "42720166.3697717121981278555127812185979154819676867453830389",
     "im": "-1.53788457021634048126917694762683462298156227977380247834007e-73"
    },
    0,
    0,
    {
     "re": "331.153033790846062777368121523058583960028271813253018324506",
     "im": "-3.22969740120170638579438392733342215613489389571975210803526e-74"
    },
    0,
    0,
    {
     "re": "-2619844.02915559472289208427193250247495170832844232992637393",
     "im": "-7477683.02874884178669245420472697284368105169109567863326605"
    },
    0,
    0,
    {
     "re": "1263959.21279126361904856145065496586912403570904236652146102",
     "im": "5905743.72147907610599116309887913030120471689876862836468983"
    },
    {
     "re": "-1444.34119134993431861338265154160027107139088973455242192720",
     "im": "-6621.19708010173839344884519471206040887816939507056022786865"
    },
    0,
    0,
    0,
    {
     "re": "6410.32312784194627122922109539848534660627995012883263391664",
     "im": "2.51651824217816396643380863428829150791978498814241404243097e-81"
    },
    0,
    {
     "re": "-7886.48896365449255080670589444593960960816473650155889027903",
     "im": "-3.09467053144506866552222566744434704127934278491979373082793e-81"
    },
    0,
    {
     "re": "-2599.81145319829278747883054641344754383982898270116491220689",
     "im": "-11918.1549701282199526771576050082887304492666477264491062157"
    },
    0,
    {
     "re": "2599.81145319829278747883054641344754383982898270116491220689",
     "im": "11918.1549701282199526771576050082887304492666477264491062157"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-2513.33174027060165850296012801657940884888792813014321691620",
     "im": "1.37274972390058263169027576874870934090840941029297474122608e-76"
    },
    {
     "re": "-90.4099259858643649257849899613373151989202078176028459322131",
     "im": "-1.89083955873456681762360866427876471131868906170199295873839e-77"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1444.33969622127377082157252578524863546657165705620272900383",
     "im": "-6621.19720562678886259842089167127151691625924873691617011981"
    },
    0,
    0,
    0,
    0,
    {
     "re": "404.573883493912552634313415918696452590973576775580339079548",
     "im": "2.75346692232516814254000919522606228024950911284729272723053e-81"
    },
    0,
    {
     "re": "405.346127885356421409508532212737078936075982871068408115408",
     "im": "2.75844085346608427132638137713512120011494782598822227875641e-81"
    },
    {
     "re": "-811.524521757150845571265856207955627156569979292427676890495",
     "im": "-5.51720898764666943697778405544739414292561106114951493369715e-81"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-6155877.04614627587897938091759607934643407055442351883140670",
     "im": "-906457.414044112719565812850354000884940350452890815631975401"
    },
    {
     "re": "-841081.749603794482196493745169884363452813753046646604542797",
     "im": "-6420610.72583970224693349128390593835127646640337816811758162"
    },
    {
     "re": "-0.00191850111207973162565220484200508102748064779788728180387600",
     "im": "-0.000502241449208527717668440982826822167328326724119693329755793"
    },
    {
     "re": "388318.614899144183188202626735489318619282917382043645675607",
     "im": "-1764719.06342229566115340890968162527751796163084952676176843"
    },
    0,
    0,
    {
     "re": "162.473723374751489470550658160504190116756764503540614185014",
     "im": "-5.19560878022765497191100462101892114880151200621063339013991e-78"
    }
   ],
   [
    0,
    {
     "re": "571418621.651177269657927814990943953646276501224640240510700",
     "im": "-326358487.401862807513081086974672279951784859495333071460142"
    },
    {
     "re": "367793462.862189757370870218756279924468549973552247972745234",
     "im": "1711544.43420768838311547433902704340453312059849085723797804"
    },
    0,
    0,
    {
     "re": "-280502404.661439921591212983949398236165179380862908564371519",
     "im": "-1663099.99445636458659001550175711299505487589314631848445082"
    },
    {
     "re": "-365614930.115610399589655635307997397596913287263688212485326",
     "im": "-172339.823841156735505571700033490295839478962643423908970455"
    },
    {
     "re": "3887238.89771526535162498929959654709776390723378782269335567",
     "im": "-860683.137354791739068205509937891425101001889297639613365522"
    },
    {
     "re": "71310276.2321617694225398964746175231343390947398848681928779",
     "im": "733615.273481166405733849896926132801069313915515910829179070"
    },
    0,
    0,
    0,
    {
     "re": "-3926588126.43382863952989418822507388441044578938453195852182",
     "im": "-3.40443642848745243879767166467627028811696463631316578577792e-50"
    },
    0,
    0,
    {
     "re": "-3530069646.70818492721522045343375923346522932478278430227818",
     "im": "-3.05843337725808542127515397030764074749224116282305298285064e-50"
    },
    {
     "re": "122270.204596881612169425451695748459400494748852064259070722",
     "im": "2.78122714007635161564518108494329331631501346604402540263964e-54"
    },
    0,
    0,
    0,
    0,
    {
     "re": "23664954.5488912688250643092065523431090300180658246426206868",
     "im": "-2243854.42175936893603121105119219694633945251808250006384794"
    },
    {
     "re": "157319800.470125309671637686316520608418010127162996225426965",
     "im": "-5170082.00585177539931489848438704899904920615347530113769170"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "310446.875960285059496152645472155078254831630061684545748573",
     "im": "-4.67144884859692186598985921098949825804116652996534553542896e-80"
    },
    {
     "re": "248382.809014233762425107336637303314264520277840195466382985",
     "im": "-3.73753686523983808307738016795315024188820395222382693474482e-80"
    },
    0,
    {
     "re": "-310446.875960285059496152645472155078254831630061684545748573",
     "im": "4.67144884859692186598985921098949826063155363105217178009208e-80"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "622161.043184279984243255957422811881384821364924804326655911",
     "im": "1.94921648641455817142396067358259852415935955806736083801751e-54"
    },
    0,
    0,
    {
     "re": "79179.9350813111374611573836505341473325789549238379041263573",
     "im": "3.18955831949991851819674059674966614386892397615018545032919e-54"
    },
    {
     "re": "-304745.751691735565868120349176673496120675120867864384973073",
     "im": "-4.21690684964803888837575815891760462009490381300537713775282e-54"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-1043.90652707054646046324636213846841082825241159255515084381",
     "im": "-52.7773951740360324280878959644906095070723020454561912322584"
    },
    {
     "re": "1825.20417493835695908008076691936517484727754545417892617782",
     "im": "35.7292420892675213000585745914110511852695532373068499734038"
    },
    0,
    {
     "re": "-65874.5718182366845150187680719627866918995012512543696056389",
     "im": "1.02657259729053638317655954415469982682263632034016761664880e-80"
    },
    {
     "re": "83468.6316492483603447606930702659763859604515671260965108965",
     "im": "-1.28310881005833617960431855371206345852428665762809707117916e-80"
    },
    0,
    0,
    {
     "re": "65874.5718182366845150187680719627866918995012512543696056389",
     "im": "-1.02657259729053638317655954415469982639652368466018822483925e-80"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-42291259.0072195634557444147633141002838477913048921736293504",
     "im": "2600547.95886488122208330542341416663655676234529341383930087"
    },
    {
     "re": "-31074.6024393172579251422631593472138604774884868085809170131",
     "im": "-9.57975276432070413645771808398033757329883372385760511094575e-55"
    },
    0
   ],
   [
    0,
    {
     "re": "577581907.102189102664563349384445867440979423230268019374371",
     "im": "-326729952.682854806340702373448473858347650778028736987454284"
    },
    {
     "re": "362085165.376022953269401022069954222742198694938140995925194",
     "im": "1699739.82326411855041014106063783712255789564206939676532571"
    },
    0,
    0,
    {
     "re": "-282915883.411569715904814195608548015874005898104111548590291",
     "im": "-1677040.46834245276242539050676954182050157354763335283862603"
    },
    {
     "re": "-347853832.163379970058469417212894772833787041044661576595086",
     "im": "-118577.056025520228251369826062169766947342441127552834640524"
    },
    {
     "re": "-2535653.26647555112076576657543977603560044339444224468663803",
     "im": "-883023.884340494650068607884183550892130976035865971038568181"
    },
    {
     "re": "73919129.8574176930668498646918478752107709652190393882585909",
     "im": "744176.096952372392608709236149715585165103528413739404318801"
    },
    0,
    0,
    0,
    {
     "re": "-3935174946.31699035490351097514746960432994772826985799535366",
     "im": "-6.31288716648780983738089830775521941481035129515658712015786e-49"
    },
    0,
    0,
    {
     "re": "-3537789980.21780127238079190564574681320774030184975997798493",
     "im": "-5.67386015013054762450211882859604329163416218084489081711058e-49"
    },
    {
     "re": "120796.943925836694224745005366300330766443997195997873130807",
     "im": "5.18956704761844455648362656272135705660743024340193615367441e-53"
    },
    0,
    0,
    0,
    0,
    {
     "re": "4184122.70247269676900519594277463335126250962934384615736029",
     "im": "-2310961.17086457307105477276535617847254855460515038640083024"
    },
    {
     "re": "106326269.166911709230013139739550935094962194908297966993660",
     "im": "-5343154.41724681347776184060653534449398411321383915572231858"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "311529.622852192438509830276206017032812588438319526908548285",
     "im": "-2.83234581703466272389206348295136024738557980271889212209909e-80"
    },
    {
     "re": "249249.041159460911256554455243637276649391966434226230422621",
     "im": "-2.26610582615712226258957660270425236580328280898384194493860e-80"
    },
    0,
    {
     "re": "-311529.622852192438509830276206017032812588438319526908548285",
     "im": "2.83234581703466272389206348295136015259433549198247623462062e-80"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "622912.959509840308151657733695939860810053947957094380934457",
     "im": "3.61861361419343047287246827756489239565315387926518327641374e-53"
    },
    0,
    0,
    {
     "re": "79229.0871831418322573839998638705853697196121934295089881333",
     "im": "5.92834494277897988679143293582215736466113294328172233356556e-53"
    },
    {
     "re": "-304765.951296577457322730667553419391362189036498080957823637",
     "im": "-7.84546132134849831727614215064610735488659678558101716144268e-53"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "1011.26029991682510451423096628243391070285137778201884733401",
     "im": "-46.0364925488845700031842788647339305484088763856826064667655"
    },
    {
     "re": "-1851.56122305394345653943846243974784067202311580376326471354",
     "im": "23.5881518238519810374517353716410101876365862508729316949996"
    },
    0,
    {
     "re": "-66927.6801368761369157756994601342607079066644044721564114858",
     "im": "6.23582183818627772818925567917925951791453805186921365819157e-81"
    },
    {
     "re": "82491.0898190745699721415356102139522337426083067759980960911",
     "im": "-7.79367965262531380590926078127375865532870922039379484478866e-81"
    },
    0,
    0,
    {
     "re": "66927.6801368761369157756994601342607079066644044721564114858",
     "im": "-6.23582183818627772818925567917925932306103606446262741888800e-81"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-18834208.7728542188824640388657650387672361116167882930319155",
     "im": "2680979.12375127289800420413829970066269336575556588619074684"
    },
    {
     "re": "-31073.3309416789745450662808050570125165137843318821572437708",
     "im": "-1.79643207834290310975361070114151467662894631253989053150956e-53"
    },
    0
   ],
   [
    {
     "re": "12000725.1991208033144968331110787681721373107419027693841623",
     "im": "-6976796.84843279695815738737615840396270828517888975404475839"
    },
    0,
    {
     "re": "6874109.13991425257707077623960261157253619027566481061191057",
     "im": "-44894570.0724834616574762409436059398400640760950053533116205"
    },
    {
     "re": "-4607184.48002804873094238631128301921815458630940487378161432",
     "im": "-23231614.3653797098245739659560689345100380181353313149196386"
    },
    {
     "re": "-5962730.97340941349535092854069269927227188913968353012516700",
     "im": "-37652183.1678432191049737462548057255783404579158598250160750"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-6874109.13991425257707077623960261157253619027566481061191057",
     "im": "44894570.0724834616574762409436059398400640760950053533116205"
    },
    0,
    0,
    0,
    {
     "re": "5824866.16735319618066313751342032553978300899722759229170888",
     "im": "-4.81196837166548991822930402171913566931576273177739717333332e-74"
    },
    {
     "re": "-25301207.9336956157822277797742889189984508657430519928875307",
     "im": "1.60992022025283802310263790872525348309941760636796448471299e-73"
    },
    0,
    0,
    {
     "re": "-5362.58471477388723674584366264948702580423485650678884701821",
     "im": "3.20381419535044827111684978287754679785550283634715460849997e-74"
    },
    0,
    0,
    {
     "re": "7310519.02030884941822397221646879042930319827019236857460764",
     "im": "20774663.8456974211083974840785066591540406854565432542955528"
    },
    0,
    0,
    {
     "re": "-3519852.23085125465791547472051614835842175559215507262920523",
     "im": "-16407444.9160303910566810530079568850775110880453826550306795"
    },
    {
     "re": "493.264302281797341489110320408463237959807542118965506195214",
     "im": "18382.7017526529754517258582804346686059120528326770808928928"
    },
    0,
    0,
    0,
    {
     "re": "-2400.06261815461762936242405509709479630915886267374311002907",
     "im": "-2.43272723027497253997415997129132891326307948435319910784253e-81"
    },
    0,
    {
     "re": "2952.23865760629709925471389028179523840931731841987614544886",
     "im": "2.99124373001678174646120948226093576897455599812124186952850e-81"
    },
    0,
    {
     "re": "887.875842523666996826199063272251215358537121156141466424487",
     "im": "33088.8639114661099065364421998686802240143634771399376806835"
    },
    0,
    {
     "re": "-887.875842523666996826199063272251215358537121156141466424487",
     "im": "-33088.8639114661099065364421998686802240143634771399376806835"
    },
    0,
    0,
    0,
    0,
    {
     "re": "7017.89726700144753082830039708505491547191053703130132690636",
     "im": "-1.38448655972006517947419274484340275230832677531610950300219e-76"
    },
    {
     "re": "251.647007503922319149277415613811015200285405927339329118597",
     "im": "1.97619161703030762088006779822576560881220176534142887597627e-77"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "493.264356957592776014555035151250675199187289531189703569159",
     "im": "18382.7021730367277258535789999270445688968685984110764892686"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-1133.50380163765832739021574764569515063131124362170606209977",
     "im": "-3.40205280998243721904763240105266004787723295006597137718378e-81"
    },
    0,
    {
     "re": "-1131.87837998202903299283731590183817367347142128455066957693",
     "im": "-3.40853050181223554569436542152456026491778602421341743599688e-81"
    },
    {
     "re": "2267.07110060304306100814823719968282530739811555220811917051",
     "im": "6.81737754078027187520282273221369926601520331125996021778083e-81"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "17199387.1766941195785494335845116853374751139762212613300119",
     "im": "2602579.80810341142275821195569529041524722023590518444043144"
    },
    {
     "re": "2351812.63737733112528056096722251444456202507027953163893988",
     "im": "17902508.1784205424681832970652718568084367464058082563325051"
    },
    {
     "re": "0.000472785596523415112417635503150072056298825563407903838537720",
     "im": "0.00168200804681426738798398935795368626367851314888588284548625"
    },
    {
     "re": "-1087217.18879091491545189638269410042063136177978420578208348",
     "im": "4902771.09508601709781096783248149177777000398900585845660248"
    },
    0,
    0,
    {
     "re": "-453.627113067922014566808685168554829585612706747412003492244",
     "im": "5.52191475782662584674341532494239330814755020278130886019514e-78"
    }
   ],
   [
    {
     "re": "-62397858.0721312136205297250145929190019190668016067258068841",
     "im": "17618.0858076162830720951522695841718262603975014162386905882"
    },
    0,
    {
     "re": "-35258514.2090097848631493222146010590310241245615573223521257",
     "im": "-36.3160450801568224371250248401034153323564496324741468251532"
    },
    {
     "re": "24293762.1954390264902129821159045923206206556990255931597049",
     "im": "-79.4640013137023834070486077190579976888234636177217168351130"
    },
    {
     "re": "31573422.0299813297818192912141192251646010716621892563160955",
     "im": "-75.2939672335629327003419116967511725051808604981308138817631"
    },
    0,
    0,
    0,
    0,
    {
     "re": "35258514.2090097848631493222146010590310241245615573223521257",
     "im": "36.3160450801568224371250248401034153323564496324741468251532"
    },
    0,
    0,
    0,
    {
     "re": "-28327.3133413949180315021608522885917883542636121126670097490",
     "im": "-8.80490496124960995996365375701749135599945915630422043933426e-73"
    },
    {
     "re": "55981594.0934294211551068747987654313621160131769492544002510",
     "im": "-5.48408500756493017989261368944240548411091827847881340877212e-73"
    },
    0,
    0,
    {
     "re": "28434.3657962016230586072115491811140096152659684632857398936",
     "im": "-3.68003723628339385851995966097047294062293977295553925380359e-73"
    },
    0,
    0,
    {
     "re": "-38464397.4450778588315645832879109565317936253446413182609899",
     "im": "-24.2362222980872934096465874314297808435186950499747759179722"
    },
    0,
    0,
    {
     "re": "18613861.1166671099596973318871341999977316269158940067353897",
     "im": "14.7542015800013249132184603352329920648871486746960566945679"
    },
    {
     "re": "-1.31021410728652573231875757893689463503123463577517955477050",
     "im": "-0.00289341276175460966853545440378119407560168142019583588181409"
    },
    0,
    0,
    0,
    {
     "re": "13.0788540305286376766703522024369681458191307183716011839540",
     "im": "2.16052932027646055222963963569386548331056174798490443101420e-81"
    },
    0,
    {
     "re": "-9.94988685248365020637516557267311981687851766939148184328095",
     "im": "-2.65750575159280321985800204030523031532038902929284352408911e-81"
    },
    0,
    {
     "re": "-9.99670166692635444216451861780751386107337260683786263771746",
     "im": "-0.00527851020021110463259303208627229909430538269872090694522649"
    },
    0,
    {
     "re": "9.99670166692635444216451861780751386107337260683786263771746",
     "im": "0.00527851020021110463259303208627229909430538269872090694522649"
    },
    0,
    0,
    0,
    0,
    {
     "re": "-36659.2498450269653011436377660860058569842659483272837667333",
     "im": "1.24466955885344995053407580567227476479902152060951795948022e-75"
    },
    {
     "re": "-1320.27653854297151994172294186225005203780397366595072339572",
     "im": "-7.22983281465858221958180272233389290781855570830564272508333e-77"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-5.55372314829241913453584367655972992281854033713214590984303",
     "im": "-0.00293250566678394701810724004792905505239187927706717052512583"
    },
    0,
    0,
    0,
    0,
    {
     "re": "5897.96430414044547815675372859079218116152015442839910246396",
     "im": "1.19212276603166564588209761528861657101999885420516618729297e-81"
    },
    0,
    {
     "re": "5911.27749117785734342548505711809502764511909765805353817379",
     "im": "1.19375051323862883112217321496919147347096200870961500182969e-81"
    },
    {
     "re": "-11822.5528736939332893170666897516203234451615866143095501201",
     "im": "-2.38778175606059903411281449379392762676328600887249385758971e-81"
    },
    0,
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-89682970.5668456852268894335499581405129841221948726988693938",
     "im": "75.2822651710218733799402213049336449686739888383320972943661"
    },
    {
     "re": "-12469245.3698986031687681501769803695558120323825472096006493",
     "im": "57.5040597367983372048069582101603046304172664021424991846548"
    },
    {
     "re": "1.65618736519705472711010850242324735620895704189694002439705",
     "im": "-0.000156415609492475130627504341115974591082856732205670852985736"
    },
    {
     "re": "5598714.50981111334875565661241431831670056165096401266953920",
     "im": "-0.260415485832424854086145026868644007176928441193414111736742"
    },
    0,
    0,
    {
     "re": "2370.00263143561660565165262024388493247186518304729901424463",
     "im": "-6.71721539071159634276700765482598432891201281018413841829561e-78"
    }
   ],
   [
    0,
    {
     "re": "-6404186052.01048029744607189194960872526781911056040222851441",
     "im": "1738669097137.68464304362388493612333439060021445809220710009"
    },
    {
     "re": "28100709.5645004924382272021094790982231077578385358961740527",
     "im": "-9081142211.84437628844368143643181763816199881327078622933024"
    },
    0,
    0,
    {
     "re": "-29855436.2422494921139720639956100897623513765488036463312736",
     "im": "8892586883.67649284595413284517842584970720017666727582336388"
    },
    {
     "re": "775379.537405061071316256119520332891611524973540614754220286",
     "im": "772702878.393702326184015318991600389332389061091238225781518"
    },
    {
     "re": "-16516445.2001326026705776296696491721039740003168458227610257",
     "im": "4642841311.42850214503105181318395036921841442675928280522708"
    },
    {
     "re": "14799990.7953030355840923193908113645600545079375786841674060",
     "im": "-3934526937.30322906737416071851410852582666009336930126036761"
    },
    0,
    0,
    0,
    {
     "re": "61009731.5205574215752937621542163790324478722794295700551550",
     "im": "7.30442737557244845461951024999931514631634863527117324583548e-49"
    },
    0,
    0,
    {
     "re": "54847895.1887919295060269217663064822685974137472186909161890",
     "im": "6.56409429154796953579215528732068031492474119236530992440459e-49"
    },
    {
     "re": "-2160.75428106094675471381327918496849763145375124057466810228",
     "im": "-5.99341391219271617327803883961640173836557666173715399726702e-53"
    },
    0,
    {
     "re": "-2314.54237429430729201303245309516001274018288608927382244470",
     "im": "-1.17228500514164057771978616420584241448876687641225551769903e-85"
    },
    0,
    0,
    {
     "re": "-43226319.7571943801563537806213186776449796419838801166437847",
     "im": "12128076365.5281524005715537998024415050739716215976105085540"
    },
    {
     "re": "-102039563.511033677173068217354810378351917730213137491901649",
     "im": "27994196396.1090809950335945149335754005025750125644672881031"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "-5600.14946621968464888544598587138351495137649747069959730579",
     "im": "2.16167452844677719362617184711228127910094264048323418773063e-79"
    },
    {
     "re": "-4481.24336408504904268547466390476286563694461527275506936732",
     "im": "1.72951301122476646763216939821336248881480608131744362335386e-79"
    },
    0,
    {
     "re": "5600.14946621968464888544598587138351495137649747069959730579",
     "im": "-2.16167452844677719362617188471118101109103904428979101888197e-79"
    },
    {
     "re": "1.30552289397967045144648457865402572643744339812492674645383",
     "im": "6.61230025200170581922390281320012740043186199201655130445244e-89"
    },
    {
     "re": "-1237.96178805081059620928107729966122774781151436728846024986",
     "im": "8.90994788157219793975756045234233339636390021162467596483835e-85"
    },
    0,
    {
     "re": "-1.30552289397967045144648457865402572643744339812492674645383",
     "im": "-6.61230025200170581922390281320012740043186199201655130445244e-89"
    },
    0,
    {
     "re": "3716.22074530630153093836528539225375706762644705242945226621",
     "im": "1.85043338507211101456824587720196551579303261548388933049222e-85"
    },
    {
     "re": "-1952.74606387705083493434509956330000077856531399662673712880",
     "im": "-4.18540831079188792970940952132271375073201317433901773170179e-53"
    },
    0,
    0,
    {
     "re": "98.5071672612832951385972421807597610143999558005799134319221",
     "im": "-6.85454686231081650848473009785845059322152482260272165113184e-53"
    },
    {
     "re": "208.423920033890455823356239086006708592694609722609983836799",
     "im": "9.06852977042323681814865154049558203260734286704815802390739e-53"
    },
    0,
    0,
    {
     "re": "-16.9578626673408711973665990761932646572402688198241741546657",
     "im": "-8.58893245807870551450281305463990870560105610093721551159064e-88"
    },
    0,
    {
     "re": "11.7409051035534044635141834577610628261387049716482907177943",
     "im": "5.94661266630864688616262094312854785390497439518976202783410e-88"
    },
    {
     "re": "-271.398690258951464337653870899770302833563206385567445860015",
     "im": "262835.579938885264919539115542195566452375781389578802267596"
    },
    {
     "re": "162.668983907662091829238027707437197258191519513419183719017",
     "im": "-157511.948985864867800079506581631064915525115039000882158721"
    },
    0,
    {
     "re": "203.850515624021797926284121547809932279054731099180019943927",
     "im": "-4.60915155231651372341516226907577530951057452284818803780556e-80"
    },
    {
     "re": "-254.202193699932117236415295329555341232081051121356548801994",
     "im": "5.76092974782864045373589626596005282200782345288028612434249e-80"
    },
    0,
    0,
    {
     "re": "-203.850515624021797926284121547809932279054731099180019943927",
     "im": "4.60915155231651372341516216242411323685320040333181414663192e-80"
    },
    0,
    0,
    {
     "re": "-1130.96886623591400147644077413896672495892967154255701613009",
     "im": "2.16717597098931670346746351195903569384843244501223904655653e-85"
    },
    {
     "re": "-1.17629348705960130009966003435478431689539737126049386112631",
     "im": "-5.95777045104295638906418508710982460173770318908480346151183e-89"
    },
    0,
    0,
    0,
    0,
    0,
    {
     "re": "50449334.1998144741417870391800997345193516954767069168694170",
     "im": "-14063179253.8566062877642946726442035788977306497776222201003"
    },
    {
     "re": "45.8683444644928125161862928067413866002968433424357336388532",
     "im": "2.07167724155093240855205141973558766718968920587413337645522e-53"
    },
    0
   ]
  ]
 ],
 "rank_check": [
  {
   "rank": 23,
   "gap_orders_of_magnitude": 58.4,
   "smallest_kept_sv": "0.0046516",
   "largest_dropped_sv": "1.9748e-61"
  },
  {
   "rank": 23,
   "gap_orders_of_magnitude": 58.2,
   "smallest_kept_sv": "0.0046361",
   "largest_dropped_sv": "2.7897e-61"
  },
  {
   "rank": 23,
   "gap_orders_of_magnitude": 58.6,
   "smallest_kept_sv": "0.0046062",
   "largest_dropped_sv": "1.2921e-61"
  },
  {
   "rank": 23,
   "gap_orders_of_magnitude": 58.7,
   "smallest_kept_sv": "0.004564",
   "largest_dropped_sv": "8.9234e-62"
  },
  {
   "rank": 23,
   "gap_orders_of_magnitude": 58.4,
   "smallest_kept_sv": "0.0045122",
   "largest_dropped_sv": "1.7071e-61"
  },
  {
   "rank": 23,
   "gap_orders_of_magnitude": 58.4,
   "smallest_kept_sv": "0.0044545",
   "largest_dropped_sv": "1.6061e-61"
  },
  {
   "rank": 23,
   "gap_orders_of_magnitude": 58.2,
   "smallest_kept_sv": "0.0043947",
   "largest_dropped_sv": "2.5478e-61"
  },
  {
   "rank": 23,
   "gap_orders_of_magnitude": 58.3,
   "smallest_kept_sv": "0.004337",
   "largest_dropped_sv": "2.2505e-61"
  },
  {
   "rank": 23,
   "gap_orders_of_magnitude": 58.4,
   "smallest_kept_sv": "0.0042853",
   "largest_dropped_sv": "1.8496e-61"
  },
  {
   "rank": 23,
   "gap_orders_of_magnitude": 58.4,
   "smallest_kept_sv": "0.0042431",
   "largest_dropped_sv": "1.6603e-61"
  },
  {
   "rank": 23,
   "gap_orders_of_magnitude": 58.5,
   "smallest_kept_sv": "0.0042132",
   "largest_dropped_sv": "1.2667e-61"
  },
  {
   "rank": 23,
   "gap_orders_of_magnitude": 58.1,
   "smallest_kept_sv": "0.0041977",
   "largest_dropped_sv": "3.0838e-61"
  }
 ]
}


==> anc/response_matrices/null_vectors_S1.json <==
{
 "sector": "S1",
 "note": "Left null vectors v of the response matrices A(eps) of Eq. (4.2) (v^T A = 0), i.e. the flow-free directions of Table 4, normalized to 1 on one support row.  The relation among master integrals is sum_row weight[row] * M[row] = 0 at each eps.  Rows are response-matrix rows (field response_matrix_row of the masters in boundary_constants_PX2.json).  Weights that are rational and independent of eps are given exactly; the others are given at the twelve eps values of the computation.",
 "eps_grid": "weights independent of eps",
 "left_null_vectors": [
  {
   "support": [
    "I_0",
    "I_2",
    "I_3"
   ],
   "rows": [
    0,
    2,
    3
   ],
   "weights_exact": [
    "1",
    "16/3",
    "-6"
   ],
   "eps_dependence": "none (checked to 4e-84 over the twelve eps values)",
   "relation": "I_0 + (16/3) I_2 - 6 I_3 = 0, Eq. (4.10) of the paper"
  }
 ]
}


==> anc/response_matrices/null_vectors_S2.json <==
{
 "sector": "S2",
 "note": "Left null vectors v of the response matrices A(eps) of Eq. (4.2) (v^T A = 0), i.e. the flow-free directions of Table 4, normalized to 1 on one support row.  The relation among master integrals is sum_row weight[row] * M[row] = 0 at each eps.  Rows are response-matrix rows (field response_matrix_row of the masters in boundary_constants_PX2.json).  Weights that are rational and independent of eps are given exactly; the others are given at the twelve eps values of the computation.",
 "eps_grid": [
  "0.0003114995735603784084585420144685587089594",
  "0.0003104656021947690595436839176405119643851",
  "0.0003084681229037284362826933778519755147468",
  "0.0003056432605996104618809126321647189760712",
  "0.0003021835249805230940456316082359488035615",
  "0.0002983246913110740122426265998887033945465",
  "0.0002943297327289927657206455203116304952699",
  "0.0002904708990595436839176405119643850862549",
  "0.0002870111634404563160823594880356149137451",
  "0.0002841863011363383416805787423483583750696",
  "0.0002821888218452977184195882025598219254313",
  "0.0002811548504796883695047301057317751808570"
 ],
 "left_null_vectors": [
  {
   "support": [
    "I_r0",
    "I_r2",
    "I_r3"
   ],
   "rows": [
    0,
    2,
    3
   ],
   "weights_exact": [
    "-1/6",
    "1",
    "-8/9"
   ],
   "eps_dependence": "none (spread 2.4e-83 over the twelve eps values)",
   "relation": "-(1/6) I_r0 + I_r2 - (8/9) I_r3 = 0 (the same relation as in S_1 after relabeling)"
  },
  {
   "support": [
    "I_r1",
    "I_r5",
    "I_r6"
   ],
   "rows": [
    1,
    5,
    6
   ],
   "normalized_row": 6,
   "per_eps": [
    {
     "eps": "0.0003114995735603784084585420144685587089594",
     "weights": {
      "I_r1": {
       "re": "-0.12966042699750076370575154881292616301150709938954",
       "im": "3.6776704130771185410963479453287253095504492099046e-80"
      },
      "I_r5": {
       "re": "0.29629629949674378391667389185574243589193619697742",
       "im": "4.5765223674786107762903475453440305159321914590415e-84"
      },
      "I_r6": {
       "re": "1.0",
       "im": "0"
      }
     },
     "max_off_support_weight": "8.59e-78",
     "residual_vT_A": "1.21e-77"
    },
    {
     "eps": "0.0003104656021947690595436839176405119643851",
     "weights": {
      "I_r1": {
       "re": "-0.1296603246648241529376518172032122592326411869886",
       "im": "3.7338568232810923535796414180851822050027304655869e-80"
      },
      "I_r5": {
       "re": "0.29629629947551259111934507895308643545470306089137",
       "im": "4.6027992014555288792451064589892025808295550497523e-84"
      },
      "I_r6": {
       "re": "1.0",
       "im": "0"
      }
     },
     "max_off_support_weight": "8.68e-78",
     "residual_vT_A": "1.22e-77"
    },
    {
     "eps": "0.0003084681229037284362826933778519755147468",
     "weights": {
      "I_r1": {
       "re": "-0.12966012697527345911142915081044227053953419813783",
       "im": "3.8453865795105779002822851870698586264357892761146e-80"
      },
      "I_r5": {
       "re": "0.29629629943469754237251177912212870178955938412736",
       "im": "4.6542310720393251911334988509469887123120226195803e-84"
      },
      "I_r6": {
       "re": "1.0",
       "im": "0"
      }
     },
     "max_off_support_weight": "8.86e-78",
     "residual_vT_A": "1.25e-77"
    },
    {
     "eps": "0.0003056432605996104618809126321647189760712",
     "weights": {
      "I_r1": {
       "re": "-0.12965984740452831939330709034496246932532546860474",
       "im": "4.0101150341760402266456186327553967412028334848634e-80"
      },
      "I_r5": {
       "re": "0.29629629937742731748089589991645793405177237883428",
       "im": "4.7285071123368355292826347523960833403399817469113e-84"
      },
      "I_r6": {
       "re": "1.0",
       "im": "0"
      }
     },
     "max_off_support_weight": "9.12e-78",
     "residual_vT_A": "1.29e-77"
    },
    {
     "eps": "0.0003021835249805230940456316082359488035615",
     "weights": {
      "I_r1": {
       "re": "-0.12965950500887215786145369502267823024117779214032",
       "im": "4.2237198229036522160195713194064194302217668972091e-80"
      },
      "I_r5": {
       "re": "0.29629629930800567005475121688470551937178914941331",
       "im": "4.8220180507591340937316461972447653377437068234426e-84"
      },
      "I_r6": {
       "re": "1.0",
       "im": "0"
      }
     },
     "max_off_support_weight": "9.46e-78",
     "residual_vT_A": "1.33e-77"
    },
    {
     "eps": "0.0002983246913110740122426265998887033945465",
     "weights": {
      "I_r1": {
       "re": "-0.12965912312546616906812442566302088700609717274554",
       "im": "4.4785270781626891972017812602170544923493934225527e-80"
      },
      "I_r5": {
       "re": "0.2962962992315107018202137981753855397075555866031",
       "im": "4.9297558531679185235426587249761924797130113092934e-84"
      },
      "I_r6": {
       "re": "1.0",
       "im": "0"
      }
     },
     "max_off_support_weight": "9.85e-78",
     "residual_vT_A": "1.39e-77"
    },
    {
     "eps": "0.0002943297327289927657206455203116304952699",
     "weights": {
      "I_r1": {
       "re": "-0.12965872778103254049736536079267590850497537758876",
       "im": "4.7623001160954403135930908639723346809467664686287e-80"
      },
      "I_r5": {
       "re": "0.29629629915335578488691738669783469651043171080802",
       "im": "5.0452973671717289366102639794802732794230832169324e-84"
      },
      "I_r6": {
       "re": "1.0",
       "im": "0"
      }
     },
     "max_off_support_weight": "1.03e-77",
     "residual_vT_A": "1.45e-77"
    },
    {
     "eps": "0.0002904708990595436839176405119643850862549",
     "weights": {
      "I_r1": {
       "re": "-0.12965834591764068308412716479917257018955382681936",
       "im": "5.0574359582193522470207603593685470728607713003495e-80"
      },
      "I_r5": {
       "re": "0.29629629907886697719046325764779723032566665510668",
       "im": "5.1609613022412635279558851947053677788837667304783e-84"
      },
      "I_r6": {
       "re": "1.0",
       "im": "0"
      }
     },
     "max_off_support_weight": "3.91e-78",
     "residual_vT_A": "1.51e-77"
    },
    {
     "eps": "0.0002870111634404563160823594880356149137451",
     "weights": {
      "I_r1": {
       "re": "-0.12965800355665001400260220537779584550688512559953",
       "im": "5.3411627226984673699644057120982903471543634667804e-80"
      },
      "I_r5": {
       "re": "0.29629629901292010175209303853825427074069605182856",
       "im": "5.2682195107502822091820170493441761211285465351056e-84"
      },
      "I_r6": {
       "re": "1.0",
       "im": "0"
      }
     },
     "max_off_support_weight": "1.11e-77",
     "residual_vT_A": "1.57e-77"
    },
    {
     "eps": "0.0002841863011363383416805787423483583750696",
     "weights": {
      "I_r1": {
       "re": "-0.12965772402593313713371987487971119320710351816508",
       "im": "5.5872901159623170055893568199564952570047817675537e-80"
      },
      "I_r5": {
       "re": "0.29629629895966219795814354555952724330252226507906",
       "im": "5.3583992554387596191086304344123514867306448960894e-84"
      },
      "I_r6": {
       "re": "1.0",
       "im": "0"
      }
     },
     "max_off_support_weight": "1.15e-77",
     "residual_vT_A": "1.62e-77"
    },
    {
     "eps": "0.0002821888218452977184195882025598219254313",
     "weights": {
      "I_r1": {
       "re": "-0.12965752637104793584605061713221809140321737756821",
       "im": "5.7696868896061041696327050528811684642951832048446e-80"
      },
      "I_r5": {
       "re": "0.29629629892232192122050105804546224928760296337378",
       "im": "5.4236299413867521057161808284384548035518559192599e-84"
      },
      "I_r6": {
       "re": "1.0",
       "im": "0"
      }
     },
     "max_off_support_weight": "4.46e-78",
     "residual_vT_A": "1.66e-77"
    },
    {
     "eps": "0.0002811548504796883695047301057317751808570",
     "weights": {
      "I_r1": {
       "re": "-0.12965742405838545654852415997337794292182464875746",
       "im": "5.8669469352530289528987779239645109424760415882534e-80"
      },
      "I_r5": {
       "re": "0.29629629890309688898289814145281615959580073455246",
       "im": "5.4578844534748845829914581945222177561836700185562e-84"
      },
      "I_r6": {
       "re": "1.0",
       "im": "0"
      }
     },
     "max_off_support_weight": "4.53e-78",
     "residual_vT_A": "1.67e-77"
    }
   ],
   "weight_digits": "extracted at 120-digit working precision from response-matrix entries with radii below 1e-107; at least 70 digits",
   "weights_at_eps_0": "(-7/54, 8/27, 1) (rational values reached in the limit eps -> 0; Sec. 4.5 of the paper)"
  },
  {
   "support": [
    "I_r1",
    "I_r5",
    "I_r7"
   ],
   "rows": [
    1,
    5,
    7
   ],
   "normalized_row": 7,
   "per_eps": [
    {
     "eps": "0.0003114995735603784084585420144685587089594",
     "weights": {
      "I_r1": {
       "re": "-0.074058675390138507036013114482425807383135339194117",
       "im": "7.3545507208877224468178285119029677257877054746854e-80"
      },
      "I_r5": {
       "re": "0.074050979248618211137360230246047813633305872435265",
       "im": "9.1500453495898272957178109153962828765182615722954e-84"
      },
      "I_r7": {
       "re": "1.0",
       "im": "0"
      }
     },
     "max_off_support_weight": "8.59e-78",
     "residual_vT_A": "1.21e-77"
    },
    {
     "eps": "0.0003104656021947690595436839176405119643851",
     "weights": {
      "I_r1": {
       "re": "-0.074058726556476812420062980287282759272568295394588",
       "im": "7.4669209926062098097748606287662341377402237931529e-80"
      },
      "I_r5": {
       "re": "0.074051055976894476416106216050677241030222170649916",
       "im": "9.2025538200923465156092073847283058546570163866614e-84"
      },
      "I_r7": {
       "re": "1.0",
       "im": "0"
      }
     },
     "max_off_support_weight": "8.68e-78",
     "residual_vT_A": "1.22e-77"
    },
    {
     "eps": "0.0003084681229037284362826933778519755147468",
     "weights": {
      "I_r1": {
       "re": "-0.074058825401252159333174313483667753619121789819973",
       "im": "7.689975649454367603525938408631355852774103878236e-80"
      },
      "I_r5": {
       "re": "0.074051204203242448038939916014296998884908735523987",
       "im": "9.305328950901984568042176073349453481232356980814e-84"
      },
      "I_r7": {
       "re": "1.0",
       "im": "0"
      }
     },
     "max_off_support_weight": "8.86e-78",
     "residual_vT_A": "1.25e-77"
    },
    {
     "eps": "0.0003056432605996104618809126321647189760712",
     "weights": {
      "I_r1": {
       "re": "-0.074058965186624729192235343716407654226226154586519",
       "im": "8.0194258545743633732249308176738948523588430080407e-80"
      },
      "I_r5": {
       "re": "0.074051413824031077935915582157736082057778277380721",
       "im": "9.4537527314968534246831506911784634540200089861296e-84"
      },
      "I_r7": {
       "re": "1.0",
       "im": "0"
      }
     },
     "max_off_support_weight": "9.12e-78",
     "residual_vT_A": "1.29e-77"
    },
    {
     "eps": "0.0003021835249805230940456316082359488035615",
     "weights": {
      "I_r1": {
       "re": "-0.074059136384452809958162041377549773768299992818731",
       "im": "8.4466274977495164845660336304106278879596263398984e-80"
      },
      "I_r5": {
       "re": "0.074051670551351551658660945617696846690905805308072",
       "im": "9.6406125395139699102509485651326566958051847452298e-84"
      },
      "I_r7": {
       "re": "1.0",
       "im": "0"
      }
     },
     "max_off_support_weight": "9.46e-78",
     "residual_vT_A": "1.33e-77"
    },
    {
     "eps": "0.0002983246913110740122426265998887033945465",
     "weights": {
      "I_r1": {
       "re": "-0.074059327326155804354826676057378445385840302516117",
       "im": "8.9562335370540246102113004421930859990264872367944e-80"
      },
      "I_r5": {
       "re": "0.074051956887411075019120478928119874452982707043942",
       "im": "9.8559006895059741608924142858309335388843694230731e-84"
      },
      "I_r7": {
       "re": "1.0",
       "im": "0"
      }
     },
     "max_off_support_weight": "9.85e-78",
     "residual_vT_A": "1.39e-77"
    },
    {
     "eps": "0.0002943297327289927657206455203116304952699",
     "weights": {
      "I_r1": {
       "re": "-0.074059524998372618640206208492550934636401200094511",
       "im": "9.5237712791277772680477204459045807195668396704417e-80"
      },
      "I_r5": {
       "re": "0.07405225331758137951389336610332776513170017761645",
       "im": "1.0086781846290032419873712786714379424895554490429e-83"
      },
      "I_r7": {
       "re": "1.0",
       "im": "0"
      }
     },
     "max_off_support_weight": "1.03e-77",
     "residual_vT_A": "1.45e-77"
    },
    {
     "eps": "0.0002904708990595436839176405119643850862549",
     "weights": {
      "I_r1": {
       "re": "-0.07405971593006854734682530648930260379411197547921",
       "im": "1.011403535076699367442356383502509851966539992255e-79"
      },
      "I_r5": {
       "re": "0.074052539640636464877367884048417802683501284992165",
       "im": "1.0317906792690246772022457733130981663633032474014e-83"
      },
      "I_r7": {
       "re": "1.0",
       "im": "0"
      }
     },
     "max_off_support_weight": "3.91e-78",
     "residual_vT_A": "1.51e-77"
    },
    {
     "eps": "0.0002870111634404563160823594880356149137451",
     "weights": {
      "I_r1": {
       "re": "-0.074059887110563881887587786199990966135446326089122",
       "im": "1.0681482441048266436747997703643431802141946669429e-79"
      },
      "I_r5": {
       "re": "0.074052796345432591250141384504907386610532207628909",
       "im": "1.0532234311525580210525335336515870238078400573278e-83"
      },
      "I_r7": {
       "re": "1.0",
       "im": "0"
      }
     },
     "max_off_support_weight": "1.11e-77",
     "residual_vT_A": "1.57e-77"
    },
    {
     "eps": "0.0002841863011363383416805787423483583750696",
     "weights": {
      "I_r1": {
       "re": "-0.074060026875922320322028951449033292285337129806349",
       "im": "1.1173732265209158761744996786136691724030614767029e-79"
      },
      "I_r5": {
       "re": "0.074053005940212345107853639399743848397194626455246",
       "im": "1.0712434463583071770021239878142204007482082874584e-83"
      },
      "I_r7": {
       "re": "1.0",
       "im": "0"
      }
     },
     "max_off_support_weight": "1.15e-77",
     "residual_vT_A": "1.62e-77"
    },
    {
     "eps": "0.0002821888218452977184195882025598219254313",
     "weights": {
      "I_r1": {
       "re": "-0.074060125703364920965863580322779843187280200104784",
       "im": "1.1538522479679133478040416147609535808733977862921e-79"
      },
      "I_r5": {
       "re": "0.074053154144035969335963095196298680735189930197623",
       "im": "1.0842780296237078972240340025935748908815971295472e-83"
      },
      "I_r7": {
       "re": "1.0",
       "im": "0"
      }
     },
     "max_off_support_weight": "4.46e-78",
     "residual_vT_A": "1.66e-77"
    },
    {
     "eps": "0.0002811548504796883695047301057317751808570",
     "weights": {
      "I_r1": {
       "re": "-0.07406017685969616061462680890219991742797656451016",
       "im": "1.1733040908007221341665645833256007914287248337517e-79"
      },
      "I_r5": {
       "re": "0.074053230859307796571505021472782702404432247984371",
       "im": "1.091122855451229541911607408220987841647610685862e-83"
      },
      "I_r7": {
       "re": "1.0",
       "im": "0"
      }
     },
     "max_off_support_weight": "4.53e-78",
     "residual_vT_A": "1.67e-77"
    }
   ],
   "weight_digits": "extracted at 120-digit working precision from response-matrix entries with radii below 1e-107; at least 70 digits",
   "weights_at_eps_0": "(-2/27, 2/27, 1) (rational values reached in the limit eps -> 0; Sec. 4.5 of the paper)"
  },
  {
   "support": [
    "I_r0",
    "I_r3",
    "I_r4",
    "I_r9",
    "I_r10",
    "I_r18",
    "I_r19"
   ],
   "rows": [
    0,
    3,
    4,
    9,
    10,
    18,
    19
   ],
   "normalized_row": 19,
   "per_eps": [
    {
     "eps": "0.0003114995735603784084585420144685587089594",
     "weights": {
      "I_r0": {
       "re": "-0.41754014410858611727739632474516264646770201462412",
       "im": "2.7376596875625287707727810279992965531155653116936e-80"
      },
      "I_r3": {
       "re": "-0.00038830926585209442149467114692422643565426761699876",
       "im": "1.1768539504962571165227165009314725126700746905306e-81"
      },
      "I_r4": {
       "re": "-0.000064808949902954685746598705314350608889927427253643",
       "im": "1.9406732043881527467210871393900198695294374028441e-78"
      },
      "I_r9": {
       "re": "0.49994803484303389878262030944987911066063154967731",
       "im": "-3.8287944946657134589508557131692020312379859817279e-80"
      },
      "I_r10": {
       "re": "0.41662336236919491565218359120823259221719295806442",
       "im": "-2.3201925112943928087526066564486316038085552318458e-80"
      },
      "I_r18": {
       "re": "0.12503899818628703750295316373458939758947050168205",
       "im": "5.2527025070750700822483160502261047461020219659295e-85"
      },
      "I_r19": {
       "re": "1.0",
       "im": "0"
      }
     },
     "max_off_support_weight": "8.59e-78",
     "residual_vT_A": "1.21e-77"
    },
    {
     "eps": "0.0003104656021947690595436839176405119643851",
     "weights": {
      "I_r0": {
       "re": "-0.41753724050679089161876285928487782168479115292275",
       "im": "2.7588450271656612389932984892245019267126472148483e-80"
      },
      "I_r3": {
       "re": "-0.0003870181321715282516455833852324766370372858614059",
       "im": "1.1900528937481353454315436161651545317641279494065e-81"
      },
      "I_r4": {
       "re": "-0.000064593158990024116888137200071813080578322075621942",
       "im": "1.959577632982594590352736737619458203497950623712e-78"
      },
      "I_r9": {
       "re": "0.49994820749359246551518927189557754037764978638153",
       "im": "-3.8564142827307422287610221647621912781439121855972e-80"
      },
      "I_r10": {
       "re": "0.41662350624466038792932439324631461698137482198461",
       "im": "-2.3369306394963166907166618324336839535255267912398e-80"
      },
      "I_r18": {
       "re": "0.1250388685369930660419776821733425522796087984695",
       "im": "5.2743116695127542387704897207087549071226695129273e-85"
      },
      "I_r19": {
       "re": "1.0",
       "im": "0"
      }
     },
     "max_off_support_weight": "8.68e-78",
     "residual_vT_A": "1.22e-77"
    },
    {
     "eps": "0.0003084681229037284362826933778519755147468",
     "weights": {
      "I_r0": {
       "re": "-0.41753163125894502175134939236801676448124697727969",
       "im": "2.8004202332786867577607848903096815698091663280887e-80"
      },
      "I_r3": {
       "re": "-0.00038452389511054763455880657082365142820350225450365",
       "im": "1.2160140777720330664562964553046025722581690172803e-81"
      },
      "I_r4": {
       "re": "-0.000064176295588228033176825142783100335487340011717763",
       "im": "1.9968005931458640529017788726983285290429941394324e-78"
      },
      "I_r9": {
       "re": "0.49994854102582319931986611356765684965347034435303",
       "im": "-3.9105876254067899951970240384880007963911674760095e-80"
      },
      "I_r10": {
       "re": "0.4166237841881859994332217613063807080445586202942",
       "im": "-2.3697607489300553035085362040563326332995552740118e-80"
      },
      "I_r18": {
       "re": "0.12503861807759249158661483058858511872296758736826",
       "im": "5.3164854127008462427830704594123103222468797613329e-85"
      },
      "I_r19": {
       "re": "1.0",
       "im": "0"
      }
     },
     "max_off_support_weight": "8.86e-78",
     "residual_vT_A": "1.25e-77"
    },
    {
     "eps": "0.0003056432605996104618809126321647189760712",
     "weights": {
      "I_r0": {
       "re": "-0.4175236987647145833210971766679917280843263958035",
       "im": "2.8607141886795115672920830810225365717016039386619e-80"
      },
      "I_r3": {
       "re": "-0.00038099660497920914363385753152145706712854561801472",
       "im": "1.2537981667548705300506209212511629554705099448433e-81"
      },
      "I_r4": {
       "re": "-0.00006358679012403579449266922047239683846109117615266",
       "im": "2.0510725911056864367878029154163193796051233472179e-78"
      },
      "I_r9": {
       "re": "0.49994901270479726683496321897416603898474278355916",
       "im": "-3.9890854319774951828655580143181573687435842754232e-80"
      },
      "I_r10": {
       "re": "0.4166241772539977223624693491451383658206189862993",
       "im": "-2.4173319869080156730003517553129838044334728430245e-80"
      },
      "I_r18": {
       "re": "0.12503826388306486704863916675728692266724672185183",
       "im": "5.3771099505198466242001477044544470498543769526395e-85"
      },
      "I_r19": {
       "re": "1.0",
       "im": "0"
      }
     },
     "max_off_support_weight": "9.12e-78",
     "residual_vT_A": "1.29e-77"
    },
    {
     "eps": "0.0003021835249805230940456316082359488035615",
     "weights": {
      "I_r0": {
       "re": "-0.41751398377061362328458539515602225189591084720283",
       "im": "2.9370409094519275632601660810820515868467193291342e-80"
      },
      "I_r3": {
       "re": "-0.00037667672410733664853070793208970513148501316650211",
       "im": "1.3018448896703868077151779699829267745415404925348e-81"
      },
      "I_r4": {
       "re": "-0.00006286484167732635185732472484520659218170852669653",
       "im": "2.1202653963548122949153936605006325278302384680996e-78"
      },
      "I_r9": {
       "re": "0.49994959038030019137028867289890647668385373973285",
       "im": "-4.0883498771271216184231317919911743130475867824197e-80"
      },
      "I_r10": {
       "re": "0.41662465865025015947524056074908873056987811644404",
       "im": "-2.4774882648242354379932339016273544564119213472531e-80"
      },
      "I_r18": {
       "re": "0.12503783009878557231499576164380798173034997897442",
       "im": "5.4529706729123632658609056636170069875700033098556e-85"
      },
      "I_r19": {
       "re": "1.0",
       "im": "0"
      }
     },
     "max_off_support_weight": "9.46e-78",
     "residual_vT_A": "1.33e-77"
    },
    {
     "eps": "0.0002983246913110740122426265998887033945465",
     "weights": {
      "I_r0": {
       "re": "-0.41750314847610317661153782712632752739923241886914",
       "im": "3.0255471379574107041589633133585096258075493371143e-80"
      },
      "I_r3": {
       "re": "-0.00037185871739923710165032413002425590407108480545111",
       "im": "1.3578359973884974148678972804890350870983493358866e-81"
      },
      "I_r4": {
       "re": "-0.000062059671711724762076675514240335078238012971520048",
       "im": "2.2011829480886255375646293570080722718330813890214e-78"
      },
      "I_r9": {
       "re": "0.49995023467944314163370558710954025015081489827747",
       "im": "-4.2033165952484265142865180347009523740034819474869e-80"
      },
      "I_r10": {
       "re": "0.41662519556620261802808798925795020845901241523123",
       "im": "-2.547160497434098431883061691020024380366194507971e-80"
      },
      "I_r18": {
       "re": "0.12503734629302056912253701479155267451304163345096",
       "im": "5.5397477898781764440409580935671289161305551985664e-85"
      },
      "I_r19": {
       "re": "1.0",
       "im": "0"
      }
     },
     "max_off_support_weight": "9.85e-78",
     "residual_vT_A": "1.39e-77"
    },
    {
     "eps": "0.0002943297327289927657206455203116304952699",
     "weights": {
      "I_r0": {
       "re": "-0.41749193136863969670108309607583617330169426803303",
       "im": "3.12112052554415093779737339555542611081965817014e-80"
      },
      "I_r3": {
       "re": "-0.00036687096570286174941465256455398208105631462231997",
       "im": "1.4185986048715454117937742546660201931690449334434e-81"
      },
      "I_r4": {
       "re": "-0.000061226163853379398652196291587011303206350185842354",
       "im": "2.2893891622870433898400662678206564455783831226121e-78"
      },
      "I_r9": {
       "re": "0.49995090169126890906968350710891295491023012081147",
       "im": "-4.3273145727450239897554776217831022175273828600804e-80"
      },
      "I_r10": {
       "re": "0.41662575140939075755806958925742746242519176734289",
       "im": "-2.6223059280953232525415563675239473068149108264235e-80"
      },
      "I_r18": {
       "re": "0.12503684544013385849909243656542033225026587089425",
       "im": "5.6320865761433005580896043550346546315753676725633e-85"
      },
      "I_r19": {
       "re": "1.0",
       "im": "0"
      }
     },
     "max_off_support_weight": "1.03e-77",
     "residual_vT_A": "1.45e-77"
    },
    {
     "eps": "0.0002904708990595436839176405119643850862549",
     "weights": {
      "I_r0": {
       "re": "-0.41748109687553210102177294660231646687561283886422",
       "im": "3.2174535187303995421215774137673533112424764767804e-80"
      },
      "I_r3": {
       "re": "-0.00036205337603908730429524191575289025959917828672978",
       "im": "1.4801244039120078721987188958089378217373916239387e-81"
      },
      "I_r4": {
       "re": "-0.000060421120280898376730159200972248092114225985620578",
       "im": "2.3791718355699311688470065833436331411701138342643e-78"
      },
      "I_r9": {
       "re": "0.49995154596002441172409059893926167555227917385628",
       "im": "-4.4521596077749502083545591278209626472316861172648e-80"
      },
      "I_r10": {
       "re": "0.4166262883000203431034088324493847296268993115469",
       "im": "-2.6979647607968239106065890241679423083137052350764e-80"
      },
      "I_r18": {
       "re": "0.12503636167242083991040490373960137569721861502755",
       "im": "5.7237940273746826686726420935924089284355951495847e-85"
      },
      "I_r19": {
       "re": "1.0",
       "im": "0"
      }
     },
     "max_off_support_weight": "3.91e-78",
     "residual_vT_A": "1.51e-77"
    },
    {
     "eps": "0.0002870111634404563160823594880356149137451",
     "weights": {
      "I_r0": {
       "re": "-0.41747138326950160024732215136451783554632096327433",
       "im": "3.3073541543977363882197861756516072358789674622104e-80"
      },
      "I_r3": {
       "re": "-0.00035773421750917700364333132724035225073563185520334",
       "im": "1.537768892650555371137633521905419761363449720202e-81"
      },
      "I_r4": {
       "re": "-0.000059699390753496027926331199307279699318544665032555",
       "im": "2.4637570209354196543530342135900077681445563599953e-78"
      },
      "I_r9": {
       "re": "0.49995212358289473305096061609437941392608895358526",
       "im": "-4.5685565826608390898132406460592087527429992155948e-80"
      },
      "I_r10": {
       "re": "0.41662676965241227754246718007864951160507412798772",
       "im": "-2.7685039421434027252039249956679998972732245218702e-80"
      },
      "I_r18": {
       "re": "0.12503592795404951597367768161041144592346700672256",
       "im": "5.8082027524000354810440593467573777978739645727997e-85"
      },
      "I_r19": {
       "re": "1.0",
       "im": "0"
      }
     },
     "max_off_support_weight": "1.11e-77",
     "residual_vT_A": "1.57e-77"
    },
    {
     "eps": "0.0002841863011363383416805787423483583750696",
     "weights": {
      "I_r0": {
       "re": "-0.41746345237807687497384887242055964071104161537904",
       "im": "3.3833502476840812282014573099771277267636888994698e-80"
      },
      "I_r3": {
       "re": "-0.00035420776146649459141441903993209108849235119582858",
       "im": "1.5866545986312706073186082715281104255943930048053e-81"
      },
      "I_r4": {
       "re": "-0.000059110138075546442357332469410291427334046185054858",
       "im": "2.5358615457280217791105184487521671950195621354546e-78"
      },
      "I_r9": {
       "re": "0.49995259520109390523802794425949732525077438922716",
       "im": "-4.6668737326143279803419431111751499914184859637723e-80"
      },
      "I_r10": {
       "re": "0.4166271626675782543650232868829144377089786576893",
       "im": "-2.8280863862001832377977170636097052933297603582502e-80"
      },
      "I_r18": {
       "re": "0.12503557383562586102041551443236392676248544776311",
       "im": "5.8787109667582774071857900981700838231028042066637e-85"
      },
      "I_r19": {
       "re": "1.0",
       "im": "0"
      }
     },
     "max_off_support_weight": "1.15e-77",
     "residual_vT_A": "1.62e-77"
    },
    {
     "eps": "0.0002821888218452977184195882025598219254313",
     "weights": {
      "I_r0": {
       "re": "-0.417457844518301475504461280494663132526010758634",
       "im": "3.43854903864276565026759472100639528707579723736e-80"
      },
      "I_r3": {
       "re": "-0.00035171424674748202660348433026862408436897811115919",
       "im": "1.6222475956891300893096607392348685260148640061997e-81"
      },
      "I_r4": {
       "re": "-0.000058693493593058964617376762404027112721434516335185",
       "im": "2.5885787271234017927744044072659383008862418725916e-78"
      },
      "I_r9": {
       "re": "0.49995292868069203572550336892583400285216496404375",
       "im": "-4.7382431072687980130459936136811892523799124061295e-80"
      },
      "I_r10": {
       "re": "0.41662744056724336310458614077152833571013747003646",
       "im": "-2.8713378852862530838314320112275468942920145169904e-80"
      },
      "I_r18": {
       "re": "0.12503532344213325773755690993007310844703585188521",
       "im": "5.9294557600495175964827492364263375682339706640832e-85"
      },
      "I_r19": {
       "re": "1.0",
       "im": "0"
      }
     },
     "max_off_support_weight": "4.46e-78",
     "residual_vT_A": "1.66e-77"
    },
    {
     "eps": "0.0002811548504796883695047301057317751808570",
     "weights": {
      "I_r0": {
       "re": "-0.41745494171790911206591372264472406270375684282886",
       "im": "3.4676107898056940509116419563935158222029176606487e-80"
      },
      "I_r3": {
       "re": "-0.00035042353011124686337495349275170666600968632432749",
       "im": "1.6410152229146812127068580929732095503544449817717e-81"
      },
      "I_r4": {
       "re": "-0.000058477829073250490012202051172515894855525395864834",
       "im": "2.6164501426090217057966674781884306589162576727208e-78"
      },
      "I_r9": {
       "re": "0.49995310130086315473688937987965235136565940518238",
       "im": "-4.7758047048481662133405836958514203282109295914361e-80"
      },
      "I_r10": {
       "re": "0.41662758441738596228074114989971029280471617098532",
       "im": "-2.894101093963278991238529147609140696599970873382e-80"
      },
      "I_r18": {
       "re": "0.12503519383089127126023227514019319188769757986856",
       "im": "5.9560183042617484406268624363498743413535885513393e-85"
      },
      "I_r19": {
       "re": "1.0",
       "im": "0"
      }
     },
     "max_off_support_weight": "4.53e-78",
     "residual_vT_A": "1.67e-77"
    }
   ],
   "weight_digits": "extracted at 120-digit working precision from response-matrix entries with radii below 1e-107; at least 70 digits"
  }
 ]
}


==> anc/response_matrices/null_vectors_S3.json <==
{
 "sector": "S3",
 "note": "Left null vectors v of the response matrices A(eps) of Eq. (4.2) (v^T A = 0), i.e. the flow-free directions of Table 4, normalized to 1 on one support row.  The relation among master integrals is sum_row weight[row] * M[row] = 0 at each eps.  Rows are response-matrix rows (field response_matrix_row of the masters in boundary_constants_PX2.json).  Weights that are rational and independent of eps are given exactly; the others are given at the twelve eps values of the computation.",
 "eps_grid": [
  "0.0003114995735603784084585420144685587089594",
  "0.0003104656021947690595436839176405119643851",
  "0.0003084681229037284362826933778519755147468",
  "0.0003056432605996104618809126321647189760712",
  "0.0003021835249805230940456316082359488035615",
  "0.0002983246913110740122426265998887033945465",
  "0.0002943297327289927657206455203116304952699",
  "0.0002904708990595436839176405119643850862549",
  "0.0002870111634404563160823594880356149137451",
  "0.0002841863011363383416805787423483583750696",
  "0.0002821888218452977184195882025598219254313",
  "0.0002811548504796883695047301057317751808570"
 ],
 "left_null_vectors": [
  {
   "support": [
    "Itilde_1",
    "Itilde_5",
    "Itilde_7"
   ],
   "rows": [
    1,
    5,
    7
   ],
   "normalized_row": 7,
   "per_eps": [
    {
     "eps": "0.0003114995735603784084585420144685587089594",
     "weights": {
      "Itilde_1": {
       "re": "-0.0740586753901385070360131144824258073831353392",
       "im": "-1.43697099413175941017773214061890407655712116e-80"
      },
      "Itilde_5": {
       "re": "0.0740509792486182111373602302460478136333058724",
       "im": "2.49315467566719596893285386217790408327607872e-83"
      },
      "Itilde_7": {
       "re": "1.0",
       "im": "0.0"
      }
     },
     "two_extraction_agreement_digits": 47,
     "max_off_support_weight": "2.82e-79",
     "residual_vT_A": "3.01e-80"
    },
    {
     "eps": "0.0003104656021947690595436839176405119643851",
     "weights": {
      "Itilde_1": {
       "re": "-0.0740587265564768124200629802872827592725682954",
       "im": "-1.46145877743139287304923602461823734475944308e-80"
      },
      "Itilde_5": {
       "re": "0.0740510559768944764161062160506772410302221706",
       "im": "2.51009411058082988186718085447022831288869361e-83"
      },
      "Itilde_7": {
       "re": "1.0",
       "im": "0.0"
      }
     },
     "two_extraction_agreement_digits": 46,
     "max_off_support_weight": "2.86e-79",
     "residual_vT_A": "3.03e-80"
    },
    {
     "eps": "0.0003084681229037284362826933778519755147468",
     "weights": {
      "Itilde_1": {
       "re": "-0.0740588254012521593331743134836677536191217898",
       "im": "-1.51015723951702144901811771082554448576116957e-80"
      },
      "Itilde_5": {
       "re": "0.0740512042032424480389399160142969988849087355",
       "im": "2.54328740664900994423079310048907579077567356e-83"
      },
      "Itilde_7": {
       "re": "1.0",
       "im": "0.0"
      }
     },
     "two_extraction_agreement_digits": 45,
     "max_off_support_weight": "2.93e-79",
     "residual_vT_A": "3.07e-80"
    },
    {
     "eps": "0.0003056432605996104618809126321647189760712",
     "weights": {
      "Itilde_1": {
       "re": "-0.0740589651866247291922353437164076542262261546",
       "im": "-1.58229696589214939754654404331385668653045519e-80"
      },
      "Itilde_5": {
       "re": "0.0740514138240310779359155821577360820577782774",
       "im": "2.59130975059581536128959289573763445071547731e-83"
      },
      "Itilde_7": {
       "re": "1.0",
       "im": "0.0"
      }
     },
     "two_extraction_agreement_digits": 46,
     "max_off_support_weight": "3.05e-79",
     "residual_vT_A": "3.14e-80"
    },
    {
     "eps": "0.0003021835249805230940456316082359488035615",
     "weights": {
      "Itilde_1": {
       "re": "-0.0740591363844528099581620413775497737682999928",
       "im": "-1.67620156174178818461205451431321378604945917e-80"
      },
      "Itilde_5": {
       "re": "0.0740516705513515516586609456176968466909058053",
       "im": "2.65190758027071849264793120286090032118576261e-83"
      },
      "Itilde_7": {
       "re": "1.0",
       "im": "0.0"
      }
     },
     "two_extraction_agreement_digits": 47,
     "max_off_support_weight": "3.20e-79",
     "residual_vT_A": "3.22e-80"
    },
    {
     "eps": "0.0002983246913110740122426265998887033945465",
     "weights": {
      "Itilde_1": {
       "re": "-0.0740593273261558043548266760573784453858403025",
       "im": "-1.78872321432396422755780758430900452407647329e-80"
      },
      "Itilde_5": {
       "re": "0.074051956887411075019120478928119874452982707",
       "im": "2.72190945093239141741061945598065237916620085e-83"
      },
      "Itilde_7": {
       "re": "1.0",
       "im": "0.0"
      }
     },
     "two_extraction_agreement_digits": 46,
     "max_off_support_weight": "3.37e-79",
     "residual_vT_A": "3.31e-80"
    },
    {
     "eps": "0.0002943297327289927657206455203116304952699",
     "weights": {
      "Itilde_1": {
       "re": "-0.0740595249983726186402062084925509346364012001",
       "im": "-1.9146429132643549930351081625998408858280209e-80"
      },
      "Itilde_5": {
       "re": "0.0740522533175813795138933661033277651317001776",
       "im": "2.79719085520859967462396605350260275300148785e-83"
      },
      "Itilde_7": {
       "re": "1.0",
       "im": "0.0"
      }
     },
     "two_extraction_agreement_digits": 46,
     "max_off_support_weight": "3.57e-79",
     "residual_vT_A": "3.40e-80"
    },
    {
     "eps": "0.0002904708990595436839176405119643850862549",
     "weights": {
      "Itilde_1": {
       "re": "-0.0740597159300685473468253064893026037941119755",
       "im": "-2.04624126049052372761141883750619701345975114e-80"
      },
      "Itilde_5": {
       "re": "0.074052539640636464877367884048417802683501285",
       "im": "2.87275744626632935771187815539238478864251035e-83"
      },
      "Itilde_7": {
       "re": "1.0",
       "im": "0.0"
      }
     },
     "two_extraction_agreement_digits": 47,
     "max_off_support_weight": "3.77e-79",
     "residual_vT_A": "3.50e-80"
    },
    {
     "eps": "0.0002870111634404563160823594880356149137451",
     "weights": {
      "Itilde_1": {
       "re": "-0.0740598871105638818875877861999909661354463261",
       "im": "-2.17332662114844479726310280277665774409192378e-80"
      },
      "Itilde_5": {
       "re": "0.0740527963454325912501413845049073866105322076",
       "im": "2.94300603644033743960027684434208675840883953e-83"
      },
      "Itilde_7": {
       "re": "1.0",
       "im": "0.0"
      }
     },
     "two_extraction_agreement_digits": 46,
     "max_off_support_weight": "3.97e-79",
     "residual_vT_A": "3.59e-80"
    },
    {
     "eps": "0.0002841863011363383416805787423483583750696",
     "weights": {
      "Itilde_1": {
       "re": "-0.0740600268759223203220289514490332922853371298",
       "im": "-2.28400020852051057221028598629059345607287057e-80"
      },
      "Itilde_5": {
       "re": "0.0740530059402123451078536393997438483971946265",
       "im": "3.00219166085905903600779640683553490785367375e-83"
      },
      "Itilde_7": {
       "re": "1.0",
       "im": "0.0"
      }
     },
     "two_extraction_agreement_digits": 46,
     "max_off_support_weight": "4.14e-79",
     "residual_vT_A": "3.67e-80"
    },
    {
     "eps": "0.0002821888218452977184195882025598219254313",
     "weights": {
      "Itilde_1": {
       "re": "-0.0740601257033649209658635803227798431872802001",
       "im": "-2.36626135091479144628665457347640035741913779e-80"
      },
      "Itilde_5": {
       "re": "0.0740531541440359693359630951962986807351899302",
       "im": "3.04506957769381144935313258820666046859139971e-83"
      },
      "Itilde_7": {
       "re": "1.0",
       "im": "0.0"
      }
     },
     "two_extraction_agreement_digits": 46,
     "max_off_support_weight": "4.26e-79",
     "residual_vT_A": "3.73e-80"
    },
    {
     "eps": "0.0002811548504796883695047301057317751808570",
     "weights": {
      "Itilde_1": {
       "re": "-0.0740601768596961606146268089021999174279765645",
       "im": "-2.41020775550161760794774791914540646281028418e-80"
      },
      "Itilde_5": {
       "re": "0.074053230859307796571505021472782702404432248",
       "im": "3.06760759400022099053225307659755693308816581e-83"
      },
      "Itilde_7": {
       "re": "1.0",
       "im": "0.0"
      }
     },
     "two_extraction_agreement_digits": 46,
     "max_off_support_weight": "4.33e-79",
     "residual_vT_A": "3.76e-80"
    }
   ],
   "weight_digits": "two extractions at 60 and 120 digits agree to the number of digits listed per eps (at least 45)",
   "weights_at_eps_0": "(-2/27, 2/27, 1) (Sec. 4.5 of the paper)"
  },
  {
   "support": [
    "Itilde_1",
    "Itilde_5",
    "Itilde_6"
   ],
   "rows": [
    1,
    5,
    6
   ],
   "normalized_row": 6,
   "per_eps": [
    {
     "eps": "0.0003114995735603784084585420144685587089594",
     "weights": {
      "Itilde_1": {
       "re": "-0.129660426997500763705751548812926163011507099",
       "im": "-7.16727390963150073090545558036751751695731167e-81"
      },
      "Itilde_5": {
       "re": "0.296296299496743783916673891855742435891936197",
       "im": "1.27991020564068962295899120765623016036854526e-83"
      },
      "Itilde_6": {
       "re": "1.0",
       "im": "0.0"
      }
     },
     "two_extraction_agreement_digits": 47,
     "max_off_support_weight": "2.82e-79",
     "residual_vT_A": "3.01e-80"
    },
    {
     "eps": "0.0003104656021947690595436839176405119643851",
     "weights": {
      "Itilde_1": {
       "re": "-0.129660324664824152937651817203212259232641187",
       "im": "-7.2895387834420317935023275936307418938774991e-81"
      },
      "Itilde_5": {
       "re": "0.296296299475512591119345078953086435454703061",
       "im": "1.28866855024167131658093732969943547294584263e-83"
      },
      "Itilde_6": {
       "re": "1.0",
       "im": "0.0"
      }
     },
     "two_extraction_agreement_digits": 46,
     "max_off_support_weight": "2.86e-79",
     "residual_vT_A": "3.03e-80"
    },
    {
     "eps": "0.0003084681229037284362826933778519755147468",
     "weights": {
      "Itilde_1": {
       "re": "-0.129660126975273459111429150810442270539534198",
       "im": "-7.53268914164654384608686711107213363608440162e-81"
      },
      "Itilde_5": {
       "re": "0.296296299434697542372511779122128701789559384",
       "im": "1.30583256995587939543775732327110178436878555e-83"
      },
      "Itilde_6": {
       "re": "1.0",
       "im": "0.0"
      }
     },
     "two_extraction_agreement_digits": 45,
     "max_off_support_weight": "2.93e-79",
     "residual_vT_A": "3.07e-80"
    },
    {
     "eps": "0.0003056432605996104618809126321647189760712",
     "weights": {
      "Itilde_1": {
       "re": "-0.129659847404528319393307090344962469325325469",
       "im": "-7.89289175987057411719604631543770938026946298e-81"
      },
      "Itilde_5": {
       "re": "0.296296299377427317480895899916457934051772379",
       "im": "1.33066879809984594434160522123124125512703842e-83"
      },
      "Itilde_6": {
       "re": "1.0",
       "im": "0.0"
      }
     },
     "two_extraction_agreement_digits": 46,
     "max_off_support_weight": "3.05e-79",
     "residual_vT_A": "3.14e-80"
    },
    {
     "eps": "0.0003021835249805230940456316082359488035615",
     "weights": {
      "Itilde_1": {
       "re": "-0.129659505008872157861453695022678230241177792",
       "im": "-8.36178828165697350066935258492846338686988088e-81"
      },
      "Itilde_5": {
       "re": "0.296296299308005670054751216884705519371789149",
       "im": "1.36201591741171049270829124751429769989561258e-83"
      },
      "Itilde_6": {
       "re": "1.0",
       "im": "0.0"
      }
     },
     "two_extraction_agreement_digits": 47,
     "max_off_support_weight": "3.20e-79",
     "residual_vT_A": "3.22e-80"
    },
    {
     "eps": "0.0002983246913110740122426265998887033945465",
     "weights": {
      "Itilde_1": {
       "re": "-0.129659123125466169068124425663020887006097173",
       "im": "-8.92367380294684331885643340057525774341846265e-81"
      },
      "Itilde_5": {
       "re": "0.296296299231510701820213798175385539707555587",
       "im": "1.39823753282983298752384628978984976054254318e-83"
      },
      "Itilde_6": {
       "re": "1.0",
       "im": "0.0"
      }
     },
     "two_extraction_agreement_digits": 46,
     "max_off_support_weight": "3.37e-79",
     "residual_vT_A": "3.31e-80"
    },
    {
     "eps": "0.0002943297327289927657206455203116304952699",
     "weights": {
      "Itilde_1": {
       "re": "-0.129658727781032540497365360792675908504975378",
       "im": "-9.55249654113666926504478492164817711241261502e-81"
      },
      "Itilde_5": {
       "re": "0.296296299153355784886917386697834696510431711",
       "im": "1.43720262398744926876687030108748706280320731e-83"
      },
      "Itilde_6": {
       "re": "1.0",
       "im": "0.0"
      }
     },
     "two_extraction_agreement_digits": 46,
     "max_off_support_weight": "3.57e-79",
     "residual_vT_A": "3.40e-80"
    },
    {
     "eps": "0.0002904708990595436839176405119643850862549",
     "weights": {
      "Itilde_1": {
       "re": "-0.129658345917640683084127164799172570189553827",
       "im": "-1.02097094228744750690084943809398148046159964e-80"
      },
      "Itilde_5": {
       "re": "0.296296299078866977190463257647797230325666655",
       "im": "1.47632734326469065159347265025073466979608541e-83"
      },
      "Itilde_6": {
       "re": "1.0",
       "im": "0.0"
      }
     },
     "two_extraction_agreement_digits": 47,
     "max_off_support_weight": "3.77e-79",
     "residual_vT_A": "3.50e-80"
    },
    {
     "eps": "0.0002870111634404563160823594880356149137451",
     "weights": {
      "Itilde_1": {
       "re": "-0.129658003556650014002602205377795845506885126",
       "im": "-1.08444090976486023895542748751883445633008885e-80"
      },
      "Itilde_5": {
       "re": "0.296296299012920101752093038538254270740696052",
       "im": "1.51270934250329420557045911618091867086230932e-83"
      },
      "Itilde_6": {
       "re": "1.0",
       "im": "0.0"
      }
     },
     "two_extraction_agreement_digits": 46,
     "max_off_support_weight": "3.97e-79",
     "residual_vT_A": "3.59e-80"
    },
    {
     "eps": "0.0002841863011363383416805787423483583750696",
     "weights": {
      "Itilde_1": {
       "re": "-0.129657724025933137133719874879711193207103518",
       "im": "-1.13971595990015248886475419678812410540064939e-80"
      },
      "Itilde_5": {
       "re": "0.296296298959662197958143545559527243302522265",
       "im": "1.54336970331143557116259439643406312823741622e-83"
      },
      "Itilde_6": {
       "re": "1.0",
       "im": "0.0"
      }
     },
     "two_extraction_agreement_digits": 46,
     "max_off_support_weight": "4.14e-79",
     "residual_vT_A": "3.67e-80"
    },
    {
     "eps": "0.0002821888218452977184195882025598219254313",
     "weights": {
      "Itilde_1": {
       "re": "-0.129657526371047935846050617132218091403217378",
       "im": "-1.18080140185888231782927155190538717799828853e-80"
      },
      "Itilde_5": {
       "re": "0.296296298922321921220501058045462249287602963",
       "im": "1.56558654918013193320702739970803728797114363e-83"
      },
      "Itilde_6": {
       "re": "1.0",
       "im": "0.0"
      }
     },
     "two_extraction_agreement_digits": 46,
     "max_off_support_weight": "4.26e-79",
     "residual_vT_A": "3.73e-80"
    },
    {
     "eps": "0.0002811548504796883695047301057317751808570",
     "weights": {
      "Itilde_1": {
       "re": "-0.129657424058385456548524159973377942921824649",
       "im": "-1.20275072055940072921285293880887038785305406e-80"
      },
      "Itilde_5": {
       "re": "0.296296298903096888982898141452816159595800735",
       "im": "1.57726594406179793266954761632567261043341151e-83"
      },
      "Itilde_6": {
       "re": "1.0",
       "im": "0.0"
      }
     },
     "two_extraction_agreement_digits": 46,
     "max_off_support_weight": "4.33e-79",
     "residual_vT_A": "3.76e-80"
    }
   ],
   "weight_digits": "two extractions at 60 and 120 digits agree to the number of digits listed per eps (at least 45)",
   "weights_at_eps_0": "(-7/54, 8/27, 1) (Sec. 4.5 of the paper)"
  },
  {
   "support": [
    "Itilde_3",
    "Itilde_4",
    "Itilde_9",
    "Itilde_10",
    "Itilde_19",
    "Itilde_20",
    "Itilde_23",
    "Itilde_24",
    "Itilde_31",
    "Itilde_32"
   ],
   "rows": [
    3,
    4,
    9,
    10,
    19,
    20,
    23,
    24,
    31,
    32
   ],
   "normalized_row": 24,
   "per_eps": [
    {
     "eps": "0.0003114995735603784084585420144685587089594",
     "weights": {
      "Itilde_3": {
       "re": "0.170378082179493954893174279270267366449729503",
       "im": "-1.44917931648010248253892274712838678326465601e-80"
      },
      "Itilde_4": {
       "re": "0.0284361604616928893593031369836660830953490651",
       "im": "-1.22259841561793132430066441687156774576544105e-78"
      },
      "Itilde_9": {
       "re": "0.49994803484303389878262030944987911066063155",
       "im": "-4.58592721199264937005877716842648055288407271e-80"
      },
      "Itilde_10": {
       "re": "0.416623362369194915652183591208232592217192958",
       "im": "-3.21908425600088313657847263006834240943994837e-80"
      },
      "Itilde_19": {
       "re": "-0.119892249896834464800967346624402334153303004",
       "im": "9.91987879731997131621840701236498371582835213e-81"
      },
      "Itilde_20": {
       "re": "0.0999102082473620540008061221870019451277525036",
       "im": "-8.74365714837795031956376979926198201898897304e-81"
      },
      "Itilde_23": {
       "re": "0.125038998186287037502953163734589397589470502",
       "im": "2.48099992998479076164688017913998704445218858e-83"
      },
      "Itilde_24": {
       "re": "1.0",
       "im": "0.0"
      },
      "Itilde_31": {
       "re": "-0.029935605301777611210635478857703656108237566",
       "im": "2.5424977099458954468420712083982807267668795e-81"
      },
      "Itilde_32": {
       "re": "-0.240008997687955291578067962382415904642287666",
       "im": "2.03851091350339124996582109275922084768287164e-80"
      }
     },
     "two_extraction_agreement_digits": 47,
     "max_off_support_weight": "2.82e-79",
     "residual_vT_A": "3.01e-80"
    },
    {
     "eps": "0.0003104656021947690595436839176405119643851",
     "weights": {
      "Itilde_3": {
       "re": "0.170378135462848288036051331435910063113697507",
       "im": "-1.45959753854471892802580812626469795273832392e-80"
      },
      "Itilde_4": {
       "re": "0.0284360371712456148129085068192572204357908925",
       "im": "-1.23515213272411043844339743718767398410264885e-78"
      },
      "Itilde_9": {
       "re": "0.499948207493592465515189271895577540377649786",
       "im": "-4.61898092828532758341408541536939445325668129e-80"
      },
      "Itilde_10": {
       "re": "0.416623506244660387929324393246314616981374822",
       "im": "-3.24228392917875045298652400295115780280609703e-80"
      },
      "Itilde_19": {
       "re": "-0.119891971922562509808322834153514319458251287",
       "im": "9.97474461053824550663018944465782521237926176e-81"
      },
      "Itilde_20": {
       "re": "0.0999099766021354248402690284612619328818760728",
       "im": "-8.79312462066004000221080536335864746445283909e-81"
      },
      "Itilde_23": {
       "re": "0.125038868536993066041977682173342552279608798",
       "im": "2.50612386366778961297911555537403849390936475e-83"
      },
      "Itilde_24": {
       "re": "1.0",
       "im": "0.0"
      },
      "Itilde_31": {
       "re": "-0.0299356605950761315123639698756406286328993181",
       "im": "2.55667662353643243108672102482169203131069986e-81"
      },
      "Itilde_32": {
       "re": "-0.240007694646255847765747538104354308721664469",
       "im": "2.04986423170266988232015995303569313935441198e-80"
      }
     },
     "two_extraction_agreement_digits": 46,
     "max_off_support_weight": "2.86e-79",
     "residual_vT_A": "3.03e-80"
    },
    {
     "eps": "0.0003084681229037284362826933778519755147468",
     "weights": {
      "Itilde_3": {
       "re": "0.170378238392214067733809652602948410568824005",
       "im": "-1.48010070825577499662960407165257198383885032e-80"
      },
      "Itilde_4": {
       "re": "0.0284357989916772310451595075547510130359424636",
       "im": "-1.25999799032137703079833331915049218719285304e-78"
      },
      "Itilde_9": {
       "re": "0.499948541025823199319866113567656849653470344",
       "im": "-4.68381274284389245589243375109088794938371009e-80"
      },
      "Itilde_10": {
       "re": "0.41662378418818599943322176130638070804455862",
       "im": "-3.28778787465942569257892537801412290045363613e-80"
      },
      "Itilde_19": {
       "re": "-0.119891434905004980947555788721037650988459585",
       "im": "1.00940900119909046082362404034924756442790969e-80"
      },
      "Itilde_20": {
       "re": "0.0999095290875041507896298239341980424903829874",
       "im": "-8.89929850105893630204566106627940118062644931e-81"
      },
      "Itilde_23": {
       "re": "0.125038618077592491586614830588585118722967587",
       "im": "2.54329886579330919113624476877206491011281276e-83"
      },
      "Itilde_24": {
       "re": "1.0",
       "im": "0.0"
      },
      "Itilde_31": {
       "re": "-0.0299357674018200057362637979924324834866143448",
       "im": "2.58739228562140630325887174915977658752933294e-81"
      },
      "Itilde_32": {
       "re": "-0.240005177374056182326324199136744294315277443",
       "im": "2.07446165943408612793848781732652372002155485e-80"
      }
     },
     "two_extraction_agreement_digits": 45,
     "max_off_support_weight": "2.93e-79",
     "residual_vT_A": "3.07e-80"
    },
    {
     "eps": "0.0003056432605996104618809126321647189760712",
     "weights": {
      "Itilde_3": {
       "re": "0.170378383942438234394332450536431415871975084",
       "im": "-1.50962331080506098240394291673324735929591633e-80"
      },
      "Itilde_4": {
       "re": "0.0284354621532950613153484527092481150984626378",
       "im": "-1.29606693051420360690206742925964576369587816e-78"
      },
      "Itilde_9": {
       "re": "0.499949012704797266834963218974166038984742784",
       "im": "-4.77775312099029003929695975048155812058634152e-80"
      },
      "Itilde_10": {
       "re": "0.416624177253997722362469349145138365820618986",
       "im": "-3.35372241603747174856618879678190003227092901e-80"
      },
      "Itilde_19": {
       "re": "-0.119890675419369732181608728868034443566696524",
       "im": "1.02357011378829333415508857055103415172013688e-80"
      },
      "Itilde_20": {
       "re": "0.0999088961828081101513406073900287029722471035",
       "im": "-9.02874623312319227979013147053739557357450207e-81"
      },
      "Itilde_23": {
       "re": "0.125038263883064867048639166757286922667246722",
       "im": "2.60999589047775513898276177275825915711503304e-83"
      },
      "Itilde_24": {
       "re": "1.0",
       "im": "0.0"
      },
      "Itilde_31": {
       "re": "-0.0299359184230314280851939251239374473063199641",
       "im": "2.62437635423285614606936367198583185245502305e-81"
      },
      "Itilde_32": {
       "re": "-0.240001617438453886206045771479148624645341822",
       "im": "2.10407195499802069390566868717304765343273691e-80"
      }
     },
     "two_extraction_agreement_digits": 46,
     "max_off_support_weight": "3.05e-79",
     "residual_vT_A": "3.14e-80"
    },
    {
     "eps": "0.0003021835249805230940456316082359488035615",
     "weights": {
      "Itilde_3": {
       "re": "0.17037856218217419619095548990199652913628224",
       "im": "-1.54705918190390239211309760161918591246240636e-80"
      },
      "Itilde_4": {
       "re": "0.0284350496096508498610901292479432661264974368",
       "im": "-1.34219696347750278078593774724464194128475048e-78"
      },
      "Itilde_9": {
       "re": "0.49994959038030019137028867289890647668385374",
       "im": "-4.89654468317180025958862853508030758700511803e-80"
      },
      "Itilde_10": {
       "re": "0.416624658650250159475240560749088730569878116",
       "im": "-3.43709926972616539174667701940006211606201349e-80"
      },
      "Itilde_19": {
       "re": "-0.119889745198349558484421597272867790614066357",
       "im": "1.04286664539092766921041420984474572671840474e-80"
      },
      "Itilde_20": {
       "re": "0.0999081209986246320703513310607231588450552974",
       "im": "-9.20305512466634321153693246930853121106060246e-81"
      },
      "Itilde_23": {
       "re": "0.125037830098785572314995761643807981730349979",
       "im": "2.69820824649143562244932883813602432033187574e-83"
      },
      "Itilde_24": {
       "re": "1.0",
       "im": "0.0"
      },
      "Itilde_31": {
       "re": "-0.0299361033434552398787085623435750394661704737",
       "im": "2.67431767933421851486351762876183178472806487e-81"
      },
      "Itilde_32": {
       "re": "-0.23999725746529992785421547335589515046895604",
       "im": "2.14405956470834487421813614254904790393040682e-80"
      }
     },
     "two_extraction_agreement_digits": 47,
     "max_off_support_weight": "3.20e-79",
     "residual_vT_A": "3.22e-80"
    },
    {
     "eps": "0.0002983246913110740122426265998887033945465",
     "weights": {
      "Itilde_3": {
       "re": "0.170378760953993496633671324112212942767042434",
       "im": "-1.59039380214922365378863738426462367238878459e-80"
      },
      "Itilde_4": {
       "re": "0.0284345894736766989706941375239809853491739695",
       "im": "-1.39624964422146215951440654573819063095732703e-78"
      },
      "Itilde_9": {
       "re": "0.499950234679443141633705587109540250150814898",
       "im": "-5.03412629891718426913237363633418859866061002e-80"
      },
      "Itilde_10": {
       "re": "0.416625195566202618028087989257950208459012415",
       "im": "-3.53366418903116446835668885807536443491387038e-80"
      },
      "Itilde_19": {
       "re": "-0.119888707613323712267573155715423482846611201",
       "im": "1.06484875340702455892469200129364940742383606e-80"
      },
      "Itilde_20": {
       "re": "0.0999072563444364268896442964295195690388426676",
       "im": "-9.40206035303005388961970290669556887855551238e-81"
      },
      "Itilde_23": {
       "re": "0.125037346293020569122537014791552674513041633",
       "im": "2.7864882757352818625392676210930639307292676e-83"
      },
      "Itilde_24": {
       "re": "1.0",
       "im": "0.0"
      },
      "Itilde_31": {
       "re": "-0.0299363095408001153307211478290970784787338578",
       "im": "2.73145186183898648755190045112747485959086827e-81"
      },
      "Itilde_32": {
       "re": "-0.23999239459871886373035858983291080653210011",
       "im": "2.18980548343393790840053230270699009054754407e-80"
      }
     },
     "two_extraction_agreement_digits": 46,
     "max_off_support_weight": "3.37e-79",
     "residual_vT_A": "3.31e-80"
    },
    {
     "eps": "0.0002943297327289927657206455203116304952699",
     "weights": {
      "Itilde_3": {
       "re": "0.170378966705757450869142323016149761215991383",
       "im": "-1.63728240393305738123551800575923957796956998e-80"
      },
      "Itilde_4": {
       "re": "0.0284341131021663935647720210217270279610210329",
       "im": "-1.45521384280951009499305452916000993539873346e-78"
      },
      "Itilde_9": {
       "re": "0.499950901691268909069683507108912954910230121",
       "im": "-5.18251377108969333655210376029685900307598587e-80"
      },
      "Itilde_10": {
       "re": "0.416625751409390757558069589257427462425191767",
       "im": "-3.63781324971948481680725505539008497079312039e-80"
      },
      "Itilde_19": {
       "re": "-0.119887633361503479774413599428515029127051537",
       "im": "1.08276810846350750224162950075563623046043955e-80"
      },
      "Itilde_20": {
       "re": "0.0999063611345862331453446661904291909392096145",
       "im": "-9.56934657787333397824047085736043215736019153e-81"
      },
      "Itilde_23": {
       "re": "0.125036845440133858499092436565420332250265871",
       "im": "2.8832482299226008516653351629151895897582227e-83"
      },
      "Itilde_24": {
       "re": "1.0",
       "im": "0.0"
      },
      "Itilde_31": {
       "re": "-0.0299365229513581334747795034262246393621413541",
       "im": "2.77883494143101292786308999282930393800291927e-81"
      },
      "Itilde_32": {
       "re": "-0.239987360246095561635511550671258571213848586",
       "im": "2.22772983898761993704155055741032131467896497e-80"
      }
     },
     "two_extraction_agreement_digits": 46,
     "max_off_support_weight": "3.57e-79",
     "residual_vT_A": "3.40e-80"
    },
    {
     "eps": "0.0002904708990595436839176405119643850862549",
     "weights": {
      "Itilde_3": {
       "re": "0.170379165415825246671731286297135310395939507",
       "im": "-1.68417951973988360737276860795913784433943033e-80"
      },
      "Itilde_4": {
       "re": "0.028433652959052267687433707893026836079066324",
       "im": "-1.51564455569434990248104074237224287715444044e-78"
      },
      "Itilde_9": {
       "re": "0.499951545960024411724090598939261675552279174",
       "im": "-5.33191486569236482703589420885552971318010836e-80"
      },
      "Itilde_10": {
       "re": "0.416626288300020343103408832449384729626899312",
       "im": "-3.74267344361318042000001372001808747032558715e-80"
      },
      "Itilde_19": {
       "re": "-0.11988659565138031226383424646002592149598619",
       "im": "1.11134511975133898472636594301901177876509527e-80"
      },
      "Itilde_20": {
       "re": "0.0999054963761502602198618720500216012466551582",
       "im": "-9.82384480294621212321118249123831169091518163e-81"
      },
      "Itilde_23": {
       "re": "0.125036361672420839910404903739601375697218615",
       "im": "2.97128534605314938306722401507219920564590293e-83"
      },
      "Itilde_24": {
       "re": "1.0",
       "im": "0.0"
      },
      "Itilde_31": {
       "re": "-0.0299367290315571271422437239895458901040963016",
       "im": "2.85250734181793743147477471448705919889601246e-81"
      },
      "Itilde_32": {
       "re": "-0.239982497490243632532841857853191121044554216",
       "im": "2.28672853352363466427595156422079542830563726e-80"
      }
     },
     "two_extraction_agreement_digits": 47,
     "max_off_support_weight": "3.77e-79",
     "residual_vT_A": "3.50e-80"
    },
    {
     "eps": "0.0002870111634404563160823594880356149137451",
     "weights": {
      "Itilde_3": {
       "re": "0.170379343548604464834610696588327498076680592",
       "im": "-1.7280662805855175619819032863227598653545798e-80"
      },
      "Itilde_4": {
       "re": "0.0284332404030412566158883911080831664508759614",
       "im": "-1.57242816863757054437145165668824225538403806e-78"
      },
      "Itilde_9": {
       "re": "0.499952123582894733050960616094379413926088954",
       "im": "-5.47120343203606362934943217726363092516427145e-80"
      },
      "Itilde_10": {
       "re": "0.416626769652412277542467180078649511605074128",
       "im": "-3.84043582888692490986049662193444257477703904e-80"
      },
      "Itilde_19": {
       "re": "-0.119885665213685221696547803144091844687088671",
       "im": "1.13271678110544901437261551279320717637346867e-80"
      },
      "Itilde_20": {
       "re": "0.0999047210114043514137898359534098705725738923",
       "im": "-1.00177968300263334200414378535697092086058725e-80"
      },
      "Itilde_23": {
       "re": "0.125035927954049515973677681610411445923467007",
       "im": "3.08018528127879848737671415682704785142750467e-83"
      },
      "Itilde_24": {
       "re": "1.0",
       "im": "0.0"
      },
      "Itilde_31": {
       "re": "-0.029936913749078319230436723960334457467142024",
       "im": "2.90788003412755682315194972117608173474997781e-81"
      },
      "Itilde_32": {
       "re": "-0.239978137708878161346352009583011638206044025",
       "im": "2.33106142271241536228442224326679969575708764e-80"
      }
     },
     "two_extraction_agreement_digits": 46,
     "max_off_support_weight": "3.97e-79",
     "residual_vT_A": "3.59e-80"
    },
    {
     "eps": "0.0002841863011363383416805787423483583750696",
     "weights": {
      "Itilde_3": {
       "re": "0.170379488975325621779881293228641018601842612",
       "im": "-1.7651086441520923532009772100376268418073718e-80"
      },
      "Itilde_4": {
       "re": "0.0284329035503791364318273341818714294368715616",
       "im": "-1.62089273256019336653834993818261685165829329e-78"
      },
      "Itilde_9": {
       "re": "0.499952595201093905238027944259497325250774389",
       "im": "-5.58885560605697601201971709898138287434817094e-80"
      },
      "Itilde_10": {
       "re": "0.416627162667578254365023286882914437708978658",
       "im": "-3.92301213175280404795259298386449847406587462e-80"
      },
      "Itilde_19": {
       "re": "-0.119884905477855328947749187346338138712816728",
       "im": "1.15048810606553456626967061786673848644435452e-80"
      },
      "Itilde_20": {
       "re": "0.0999040878982127741231243227886151155940139404",
       "im": "-1.0179448536680835505409745743571347492691407e-80"
      },
      "Itilde_23": {
       "re": "0.125035573835625861020415514432363926762485448",
       "im": "3.16078291901194955283565633794937161435695789e-83"
      },
      "Itilde_24": {
       "re": "1.0",
       "im": "0.0"
      },
      "Itilde_31": {
       "re": "-0.02993706453599797645733886216250918583149434",
       "im": "2.95412649983122938844506768557856046365742369e-81"
      },
      "Itilde_32": {
       "re": "-0.2399745779947341337419204043740484992214278",
       "im": "2.36808695594256715083146893094400286766038011e-80"
      }
     },
     "two_extraction_agreement_digits": 46,
     "max_off_support_weight": "4.14e-79",
     "residual_vT_A": "3.67e-80"
    },
    {
     "eps": "0.0002821888218452977184195882025598219254313",
     "weights": {
      "Itilde_3": {
       "re": "0.170379591797734657411466458752988219495955691",
       "im": "-1.79026685985138291665482285412224666936435883e-80"
      },
      "Itilde_4": {
       "re": "0.0284326653584439525667230126017790132722305858",
       "im": "-1.65596871470088015516276269360601722201076542e-78"
      },
      "Itilde_9": {
       "re": "0.499952928680692035725503368925834002852164964",
       "im": "-5.67425783024594273885320738114596384626423332e-80"
      },
      "Itilde_10": {
       "re": "0.41662744056724336310458614077152833571013747",
       "im": "-3.98295326201554327518494380395252533709976321e-80"
      },
      "Itilde_19": {
       "re": "-0.119884368243622881826697287644381019242931431",
       "im": "1.15372702119789179995842290826885707126111255e-80"
      },
      "Itilde_20": {
       "re": "0.0999036402030190681889144063703175160357761924",
       "im": "-1.02208882791711416183755663525801123151327546e-80"
      },
      "Itilde_23": {
       "re": "0.125035323442133257737556909930073108447035852",
       "im": "3.26136093586525914594165130014188637278427619e-83"
      },
      "Itilde_24": {
       "re": "1.0",
       "im": "0.0"
      },
      "Itilde_31": {
       "re": "-0.0299371711398392294278591924604686588977164756",
       "im": "2.96429078338534664949120349415829085708576091e-81"
      },
      "Itilde_32": {
       "re": "-0.239972060914322953936703493943917807054776897",
       "im": "2.3762020878709071777971738094604810928173332e-80"
      }
     },
     "two_extraction_agreement_digits": 46,
     "max_off_support_weight": "4.26e-79",
     "residual_vT_A": "3.73e-80"
    },
    {
     "eps": "0.0002811548504796883695047301057317751808570",
     "weights": {
      "Itilde_3": {
       "re": "0.170379645019337485474822671937150922645133187",
       "im": "-1.80614146673668543220888423899293591467190356e-80"
      },
      "Itilde_4": {
       "re": "0.0284325420608567025525124732449455341783268334",
       "im": "-1.67522807689875130685744574221246352676905188e-78"
      },
      "Itilde_9": {
       "re": "0.499953101300863154736889379879652351365659405",
       "im": "-5.71920843738175077990761729421362247528125788e-80"
      },
      "Itilde_10": {
       "re": "0.416627584417385962280741149899710292804716171",
       "im": "-4.01450243898250620564889623140334995820747156e-80"
      },
      "Itilde_19": {
       "re": "-0.119884090144253604136027628897216905200638633",
       "im": "1.16971977934906912868414438413466183650380858e-80"
      },
      "Itilde_20": {
       "re": "0.0999034084535446701133563574143474210005321944",
       "im": "-1.03548063464682792548951058882989327708468401e-80"
      },
      "Itilde_23": {
       "re": "0.12503519383089127126023227514019319188769758",
       "im": "3.24177643171031572489099056577876421078633384e-83"
      },
      "Itilde_24": {
       "re": "1.0",
       "im": "0.0"
      },
      "Itilde_31": {
       "re": "-0.0299372263159918663837695427341323453937885731",
       "im": "3.0043374019501050341343199739518753380312465e-81"
      },
      "Itilde_32": {
       "re": "-0.239970757983352643626924462022760693671052448",
       "im": "2.4082853624313714016154085327851005890567039e-80"
      }
     },
     "two_extraction_agreement_digits": 46,
     "max_off_support_weight": "4.33e-79",
     "residual_vT_A": "3.76e-80"
    }
   ],
   "weight_digits": "two extractions at 60 and 120 digits agree to the number of digits listed per eps (at least 45)"
  },
  {
   "support": [
    "Itilde_0",
    "Itilde_3",
    "Itilde_4",
    "Itilde_19",
    "Itilde_20",
    "Itilde_31",
    "Itilde_32"
   ],
   "rows": [
    0,
    3,
    4,
    19,
    20,
    31,
    32
   ],
   "normalized_row": 0,
   "per_eps": [
    {
     "eps": "0.0003114995735603784084585420144685587089594",
     "weights": {
      "Itilde_0": {
       "re": "1.0",
       "im": "0.0"
      },
      "Itilde_3": {
       "re": "0.40898197180517398336647489202431874609941437",
       "im": "-1.89094443060237403313808527006007655040168726e-83"
      },
      "Itilde_4": {
       "re": "0.0682592316301539597926490083760403336280936415",
       "im": "-5.7457682918208435909742559926828414508443009e-80"
      },
      "Itilde_19": {
       "re": "-0.287139456142102365470643753761521518718038471",
       "im": "-2.19609681400519936808619932714846174368441673e-82"
      },
      "Itilde_20": {
       "re": "0.239282880118418637892203128134601265598365393",
       "im": "2.26186821507628176461364302195089648996165812e-82"
      },
      "Itilde_31": {
       "re": "-0.0716951548831015221240090466292035334314870441",
       "im": "-6.06880207264037192335807810774181276538382512e-83"
      },
      "Itilde_32": {
       "re": "-0.574816580092807054737037543288260306421231593",
       "im": "-4.86015131226829060273357883948837459745581817e-82"
      }
     },
     "two_extraction_agreement_digits": 47,
     "max_off_support_weight": "2.82e-79",
     "residual_vT_A": "3.01e-80"
    },
    {
     "eps": "0.0003104656021947690595436839176405119643851",
     "weights": {
      "Itilde_0": {
       "re": "1.0",
       "im": "0.0"
      },
      "Itilde_3": {
       "re": "0.408981851266132666941615274202943460063150272",
       "im": "-1.9155558327217295949036460331605963436439348e-83"
      },
      "Itilde_4": {
       "re": "0.0682588942141847109735149874317580880296195613",
       "im": "-5.80690205211694991956352483271118185684928472e-80"
      },
      "Itilde_19": {
       "re": "-0.28714078719551380433849432818879187340856001",
       "im": "-2.21230260851490257724291989693072222015270012e-82"
      },
      "Itilde_20": {
       "re": "0.239283989329594836948745273490659894507133342",
       "im": "2.27935140614619130894663665454290429793968167e-82"
      },
      "Itilde_31": {
       "re": "-0.0716957858866465665614938728146800122130810224",
       "im": "-6.12375918550807388696233453863824685567186902e-83"
      },
      "Itilde_32": {
       "re": "-0.574817456653551660183088150124824552922328863",
       "im": "-4.90415287568913789333680720710660913644232105e-82"
      }
     },
     "two_extraction_agreement_digits": 46,
     "max_off_support_weight": "2.86e-79",
     "residual_vT_A": "3.03e-80"
    },
    {
     "eps": "0.0003084681229037284362826933778519755147468",
     "weights": {
      "Itilde_0": {
       "re": "1.0",
       "im": "0.0"
      },
      "Itilde_3": {
       "re": "0.408981618404429007906065714936626854698093544",
       "im": "-2.13128640913080998711156606826248623040262566e-83"
      },
      "Itilde_4": {
       "re": "0.0682582423787440598024142828187178242567189881",
       "im": "-5.95368889371117270861849823001215631548886589e-80"
      },
      "Itilde_19": {
       "re": "-0.287143358560661090894236668714764636617268142",
       "im": "-1.95014641855036760868335901583453914096854319e-82"
      },
      "Itilde_20": {
       "re": "0.239286132133884242411863890595637197181056785",
       "im": "2.08384894446934859780789678176106254802068478e-82"
      },
      "Itilde_31": {
       "re": "-0.0716970048749538289457458501740257884536262551",
       "im": "-5.50353221941328276531444819340386871459836288e-83"
      },
      "Itilde_32": {
       "re": "-0.574819149989643838574624557027390195925214937",
       "im": "-4.40679894853754976427348114860297996334795808e-82"
      }
     },
     "two_extraction_agreement_digits": 45,
     "max_off_support_weight": "2.93e-79",
     "residual_vT_A": "3.07e-80"
    },
    {
     "eps": "0.0003056432605996104618809126321647189760712",
     "weights": {
      "Itilde_0": {
       "re": "1.0",
       "im": "0.0"
      },
      "Itilde_3": {
       "re": "0.408981289092394193786698297678742049569136308",
       "im": "-2.00230020466827147039124671712551782393149204e-83"
      },
      "Itilde_4": {
       "re": "0.0682573205490763033707841719851774821783100021",
       "im": "-6.12053803083784002698863294715401284138472768e-80"
      },
      "Itilde_19": {
       "re": "-0.287146994946821527694327203855436211233757854",
       "im": "-2.29020457731707769865315669731333922464686122e-82"
      },
      "Itilde_20": {
       "re": "0.239289162455684606411939336546196842694798212",
       "im": "2.3600045582736953078381913513346022805175305e-82"
      },
      "Itilde_31": {
       "re": "-0.0716987287466551529897667216708059495314273937",
       "im": "-6.33148871921450129570062080461038276399725344e-83"
      },
      "Itilde_32": {
       "re": "-0.574821544617760758168235480224323865130726467",
       "im": "-5.07043793544267355024367991341365926895073003e-82"
      }
     },
     "two_extraction_agreement_digits": 46,
     "max_off_support_weight": "3.05e-79",
     "residual_vT_A": "3.14e-80"
    },
    {
     "eps": "0.0003021835249805230940456316082359488035615",
     "weights": {
      "Itilde_0": {
       "re": "1.0",
       "im": "0.0"
      },
      "Itilde_3": {
       "re": "0.408980885775783204361974027749855654254119578",
       "im": "-2.09548848819624283900938552223032318961355172e-83"
      },
      "Itilde_4": {
       "re": "0.0682561915506648435544323208410676931026783487",
       "im": "-6.35205604076950927451110449382097031684611157e-80"
      },
      "Itilde_19": {
       "re": "-0.287151448475120270028398622978883439042324421",
       "im": "-2.33682663338894002112228138846794949198517757e-82"
      },
      "Itilde_20": {
       "re": "0.239292873729266891690332185815736199201937017",
       "im": "2.41313203119935377656847403072159613900661308e-82"
      },
      "Itilde_31": {
       "re": "-0.071700839988876721722472179417772335526178429",
       "im": "-6.49241823184241448128415549189426199725782139e-83"
      },
      "Itilde_32": {
       "re": "-0.574824477249501736300671909225709402414278912",
       "im": "-5.19924956835985396266726620594635130821021123e-82"
      }
     },
     "two_extraction_agreement_digits": 47,
     "max_off_support_weight": "3.20e-79",
     "residual_vT_A": "3.22e-80"
    },
    {
     "eps": "0.0002983246913110740122426265998887033945465",
     "weights": {
      "Itilde_0": {
       "re": "1.0",
       "im": "0.0"
      },
      "Itilde_3": {
       "re": "0.408980435943146107752984472766546215843502028",
       "im": "-2.1612976773529393334192626152304499241858093e-83"
      },
      "Itilde_4": {
       "re": "0.0682549323266229207753425085479998765588511642",
       "im": "-6.62683054570499048968719738506736222903229882e-80"
      },
      "Itilde_19": {
       "re": "-0.28715641558853019863095980426216624444775339",
       "im": "-2.40877832497971847971393706024263534097725702e-82"
      },
      "Itilde_20": {
       "re": "0.239297012990441832192466503551805203706461158",
       "im": "2.48583941945293379299295867270079867636894367e-82"
      },
      "Itilde_31": {
       "re": "-0.0717031946946229889586738559913655174371241421",
       "im": "-6.67425459719219064379405091179692824990484508e-83"
      },
      "Itilde_32": {
       "re": "-0.57482774794560721953885388526784544159987717",
       "im": "-5.34481173412433944519162674535245918709497659e-82"
      }
     },
     "two_extraction_agreement_digits": 46,
     "max_off_support_weight": "3.37e-79",
     "residual_vT_A": "3.31e-80"
    },
    {
     "eps": "0.0002943297327289927657206455203116304952699",
     "weights": {
      "Itilde_0": {
       "re": "1.0",
       "im": "0.0"
      },
      "Itilde_3": {
       "re": "0.408979970251674302246961926390678882186458101",
       "im": "-2.60693125867411327925404903827550921071955632e-83"
      },
      "Itilde_4": {
       "re": "0.0682536286931465891809878262571643792420876313",
       "im": "-6.91228315703651001776968704169094215381755339e-80"
      },
      "Itilde_19": {
       "re": "-0.287161557753901428623790144539608068636840766",
       "im": "-3.79010466858020190588557663592853415873905686e-82"
      },
      "Itilde_20": {
       "re": "0.239301298128251190519825120449673390530700638",
       "im": "3.62984290919958239017516676966940072345775523e-82"
      },
      "Itilde_31": {
       "re": "-0.0717056323776580747935946737829632233112022691",
       "im": "-1.00744244632840263078561768639113851831901827e-82"
      },
      "Itilde_32": {
       "re": "-0.574831133764331332263014974826579823355220946",
       "im": "-8.07034473672866595343047927634147335310610294e-82"
      }
     },
     "two_extraction_agreement_digits": 46,
     "max_off_support_weight": "3.57e-79",
     "residual_vT_A": "3.40e-80"
    },
    {
     "eps": "0.0002904708990595436839176405119643850862549",
     "weights": {
      "Itilde_0": {
       "re": "1.0",
       "im": "0.0"
      },
      "Itilde_3": {
       "re": "0.408979520437470623035182281022827479612008431",
       "im": "-2.32532257638117754888727598207219248190967005e-83"
      },
      "Itilde_4": {
       "re": "0.0682523694907038990916454026866790722075710212",
       "im": "-7.27785085321983523083962102632750606603241992e-80"
      },
      "Itilde_19": {
       "re": "-0.287166524541165815300022154287464970308448431",
       "im": "-2.57145621976747601097734419627611772660989827e-82"
      },
      "Itilde_20": {
       "re": "0.239305437117638179416685128572887475257040359",
       "im": "2.64899996499472263446021773161998267659499458e-82"
      },
      "Itilde_31": {
       "re": "-0.0717079869139140199523256540394203440937291905",
       "im": "-7.06441118291929680442332753881443320493064998e-83"
      },
      "Itilde_32": {
       "re": "-0.574834403967737162133373256479180167171943879",
       "im": "-5.65714063617857237267625241196258450113657049e-82"
      }
     },
     "two_extraction_agreement_digits": 47,
     "max_off_support_weight": "3.77e-79",
     "residual_vT_A": "3.50e-80"
    },
    {
     "eps": "0.0002870111634404563160823594880356149137451",
     "weights": {
      "Itilde_0": {
       "re": "1.0",
       "im": "0.0"
      },
      "Itilde_3": {
       "re": "0.408979117152787249366601074628105355490970319",
       "im": "-2.46830418611369072220845798022934759428135545e-83"
      },
      "Itilde_4": {
       "re": "0.0682512405297034074840879879516755721055118513",
       "im": "-7.56649503195463155951300033737131130127441727e-80"
      },
      "Itilde_19": {
       "re": "-0.28717097750456390855054148351430098546955698",
       "im": "-2.62116037704786907106562384557841828500676742e-82"
      },
      "Itilde_20": {
       "re": "0.23930914792046992379211790292858415455796415",
       "im": "2.70872856877206592486107094149704509518343327e-82"
      },
      "Itilde_31": {
       "re": "-0.0717100978625697395468711764680132347735302972",
       "im": "-7.25600865073153906979327336145091329878256594e-83"
      },
      "Itilde_32": {
       "re": "-0.574837335746097306700592661006751588409087154",
       "im": "-5.81049315471559707335134777522835520547317273e-82"
      }
     },
     "two_extraction_agreement_digits": 46,
     "max_off_support_weight": "3.97e-79",
     "residual_vT_A": "3.59e-80"
    },
    {
     "eps": "0.0002841863011363383416805787423483583750696",
     "weights": {
      "Itilde_0": {
       "re": "1.0",
       "im": "0.0"
      },
      "Itilde_3": {
       "re": "0.408978787877619270776146392793257874841753346",
       "im": "-2.53427357927821094460145226890498219512011167e-83"
      },
      "Itilde_4": {
       "re": "0.0682503187432341158520713030690275260101943202",
       "im": "-7.81251760953357696386287134163441525141633073e-80"
      },
      "Itilde_19": {
       "re": "-0.287174613238433261943942938801000662976082284",
       "im": "-2.67322340127128014647015590182386997202900803e-82"
      },
      "Itilde_20": {
       "re": "0.239312177698694384953285782334167219146735237",
       "im": "2.76395173991563840266865427458884745442634631e-82"
      },
      "Itilde_31": {
       "re": "-0.0717118213952904196401956298147213094068278397",
       "im": "-7.40131955145103264967942534617500220719070941e-83"
      },
      "Itilde_32": {
       "re": "-0.574839729388814916530188390910701566797107855",
       "im": "-5.92679552896377868162950451661532053286627538e-82"
      }
     },
     "two_extraction_agreement_digits": 46,
     "max_off_support_weight": "4.14e-79",
     "residual_vT_A": "3.67e-80"
    },
    {
     "eps": "0.0002821888218452977184195882025598219254313",
     "weights": {
      "Itilde_0": {
       "re": "1.0",
       "im": "0.0"
      },
      "Itilde_3": {
       "re": "0.408978555047843228230465964722302893891859551",
       "im": "1.55853059706276469587807119399111843742726521e-83"
      },
      "Itilde_4": {
       "re": "0.0682496669452044323089851284274497444554057485",
       "im": "-7.89889517083605006204569977547743858199067981e-80"
      },
      "Itilde_19": {
       "re": "-0.287177184038679899875670484459658861471533386",
       "im": "-4.99284588756754384064931183933211264365690378e-82"
      },
      "Itilde_20": {
       "re": "0.239314320032233249896392070383049051226277822",
       "im": "4.59538355420210447258094299801130004428533405e-82"
      },
      "Itilde_31": {
       "re": "-0.0717130400900318330975836413725517823049934464",
       "im": "-1.30327065993697468868281820569181377725450533e-82"
      },
      "Itilde_32": {
       "re": "-0.574841421871526258348636836206880042049415385",
       "im": "-1.04406428758510981028285915821650518611808919e-81"
      }
     },
     "two_extraction_agreement_digits": 46,
     "max_off_support_weight": "4.26e-79",
     "residual_vT_A": "3.73e-80"
    },
    {
     "eps": "0.0002811548504796883695047301057317751808570",
     "weights": {
      "Itilde_0": {
       "re": "1.0",
       "im": "0.0"
      },
      "Itilde_3": {
       "re": "0.408978434527235329938621276966843674337527925",
       "im": "-2.59886288777488853471881098502339153331620194e-83"
      },
      "Itilde_4": {
       "re": "0.0682493295508344156012545884660647789980027109",
       "im": "-8.11320005543392755847646957231565765777653131e-80"
      },
      "Itilde_19": {
       "re": "-0.287178514765945797239945924580034927529803088",
       "im": "-2.78008360047326923430586190607872939553098245e-82"
      },
      "Itilde_20": {
       "re": "0.239315428971621497699954937150029106274835907",
       "im": "2.86472022896961768784688157512635234589034489e-82"
      },
      "Itilde_31": {
       "re": "-0.0717136709240865556497783293486904694981494474",
       "im": "-7.65774970852624944640267737021773315432456204e-83"
      },
      "Itilde_32": {
       "re": "-0.574842297939571207363425292630256469901511919",
       "im": "-6.13216231521347857506243311467368005666892657e-82"
      }
     },
     "two_extraction_agreement_digits": 46,
     "max_off_support_weight": "4.33e-79",
     "residual_vT_A": "3.76e-80"
    }
   ],
   "weight_digits": "two extractions at 60 and 120 digits agree to the number of digits listed per eps (at least 45)"
  },
  {
   "support": [
    "Itilde_2",
    "Itilde_3",
    "Itilde_4",
    "Itilde_19",
    "Itilde_20",
    "Itilde_31",
    "Itilde_32"
   ],
   "rows": [
    2,
    3,
    4,
    19,
    20,
    31,
    32
   ],
   "normalized_row": 2,
   "per_eps": [
    {
     "eps": "0.0003114995735603784084585420144685587089594",
     "weights": {
      "Itilde_2": {
       "re": "1.0",
       "im": "0.0"
      },
      "Itilde_3": {
       "re": "-0.82072522692135989166114307355150243120565316",
       "im": "-4.38291891608629504167842258549595619736811673e-84"
      },
      "Itilde_4": {
       "re": "0.0113765386050256599654415013960067222713489403",
       "im": "-9.56052734680402565410818592608724766646273427e-81"
      },
      "Itilde_19": {
       "re": "-0.0478565760236837275784406256269202531196730785",
       "im": "-1.71789452164190792109318687983664799773749467e-83"
      },
      "Itilde_20": {
       "re": "0.0398804800197364396487005213557668775997275654",
       "im": "2.15063995929182895109638546750387292016598477e-83"
      },
      "Itilde_31": {
       "re": "-0.011949192480516920354001507771533922238581174",
       "im": "-5.26429107944235596888205387655096948788900631e-84"
      },
      "Itilde_32": {
       "re": "-0.0958027633488011757895062572147100510702052655",
       "im": "-4.21145576858632163757129959569233531249092605e-83"
      }
     },
     "two_extraction_agreement_digits": 47,
     "max_off_support_weight": "2.82e-79",
     "residual_vT_A": "3.01e-80"
    },
    {
     "eps": "0.0003104656021947690595436839176405119643851",
     "weights": {
      "Itilde_2": {
       "re": "1.0",
       "im": "0.0"
      },
      "Itilde_3": {
       "re": "-0.820725247011200111065286343188398312211697177",
       "im": "-4.429012091008172220861217005777159674645907e-84"
      },
      "Itilde_4": {
       "re": "0.0113764823690307851622524979052930146716032602",
       "im": "-9.66230807590922264734146004607881347721459488e-81"
      },
      "Itilde_19": {
       "re": "-0.0478567978659189673897490546981319789014266684",
       "im": "-1.73165367438448573899646675908011289602975965e-83"
      },
      "Itilde_20": {
       "re": "0.0398806648882658061581242122484433157511888903",
       "im": "2.16873652588325294913131659232431302033380141e-83"
      },
      "Itilde_31": {
       "re": "-0.0119492976477744277602489788024466687021801704",
       "im": "-5.32278105937353994030488888960017733652509163e-84"
      },
      "Itilde_32": {
       "re": "-0.0958029094422586100305146916874707588203881439",
       "im": "-4.25827806603098389346360553645451412402055631e-83"
      }
     },
     "two_extraction_agreement_digits": 46,
     "max_off_support_weight": "2.86e-79",
     "residual_vT_A": "3.03e-80"
    },
    {
     "eps": "0.0003084681229037284362826933778519755147468",
     "weights": {
      "Itilde_2": {
       "re": "1.0",
       "im": "0.0"
      },
      "Itilde_3": {
       "re": "-0.820725285821484054237877936399451079772539965",
       "im": "-4.79847917810588326601177170698008254630870967e-84"
      },
      "Itilde_4": {
       "re": "0.0113763737297906766337357138031196373761198313",
       "im": "-9.90673934475809696735696124962061409111985223e-81"
      },
      "Itilde_19": {
       "re": "-0.047857226426776848482372778119127439436211357",
       "im": "-1.26874743192726094553632599322609139432220283e-83"
      },
      "Itilde_20": {
       "re": "0.0398810220223140404019773150992728661968427975",
       "im": "1.8212497159807711973970677208553870222604577e-83"
      },
      "Itilde_31": {
       "re": "-0.0119495008124923048242909750290042980756043758",
       "im": "-4.22416238041215093206793751920271276593718122e-84"
      },
      "Itilde_32": {
       "re": "-0.0958031916649406397624374261712316993208691561",
       "im": "-3.3773716976089225004626254573804350625070437e-83"
      }
     },
     "two_extraction_agreement_digits": 45,
     "max_off_support_weight": "2.93e-79",
     "residual_vT_A": "3.07e-80"
    },
    {
     "eps": "0.0003056432605996104618809126321647189760712",
     "weights": {
      "Itilde_2": {
       "re": "1.0",
       "im": "0.0"
      },
      "Itilde_3": {
       "re": "-0.820725340706823189924439172609098547294032838",
       "im": "-4.59778686640267493859191055816976843066986867e-84"
      },
      "Itilde_4": {
       "re": "0.0113762200915127172284640286641962470297183337",
       "im": "-1.01845120969944301147665434363243436094363108e-80"
      },
      "Itilde_19": {
       "re": "-0.0478578324911369212823878673092393685389596424",
       "im": "-1.79789103955007929441088693320208107786656051e-83"
      },
      "Itilde_20": {
       "re": "0.0398815270759474344019898894243661404491330353",
       "im": "2.25015910394667884841225409754735367125482236e-83"
      },
      "Itilde_31": {
       "re": "-0.0119497881244425254982944536118009915885712323",
       "im": "-5.51009893088156805320545369090009820403514933e-84"
      },
      "Itilde_32": {
       "re": "-0.0958035907696267930280392467040539775217877444",
       "im": "-4.40816131300585194653714304178397565193168156e-83"
      }
     },
     "two_extraction_agreement_digits": 46,
     "max_off_support_weight": "3.05e-79",
     "residual_vT_A": "3.14e-80"
    },
    {
     "eps": "0.0003021835249805230940456316082359488035615",
     "weights": {
      "Itilde_2": {
       "re": "1.0",
       "im": "0.0"
      },
      "Itilde_3": {
       "re": "-0.820725407926258354828559884263912946513202293",
       "im": "-4.77102585988820448253105273666909523369518431e-84"
      },
      "Itilde_4": {
       "re": "0.0113760319251108072590720534735112821837797248",
       "im": "-1.05699848184288749264499331733040603227554339e-80"
      },
      "Itilde_19": {
       "re": "-0.0478585747458533783380664371631472398403874035",
       "im": "-1.82806359360329638126795408630202857376525997e-83"
      },
      "Itilde_20": {
       "re": "0.0398821456215444819483886976359560332003228362",
       "im": "2.29909587853190950708282095179982003185697184e-83"
      },
      "Itilde_31": {
       "re": "-0.0119501399981461202870786965696287225876964048",
       "im": "-5.65956142428399191310137354500920597537785832e-84"
      },
      "Itilde_32": {
       "re": "-0.0958040795415836227167786515376182337357131519",
       "im": "-4.52774140525641144972383533277401659062366486e-83"
      }
     },
     "two_extraction_agreement_digits": 47,
     "max_off_support_weight": "3.20e-79",
     "residual_vT_A": "3.22e-80"
    },
    {
     "eps": "0.0002983246913110740122426265998887033945465",
     "weights": {
      "Itilde_2": {
       "re": "1.0",
       "im": "0.0"
      },
      "Itilde_3": {
       "re": "-0.820725482898364537596724810094464519581638551",
       "im": "-4.90128139520989280602846935835284296039125226e-84"
      },
      "Itilde_4": {
       "re": "0.011375822054437153462557084757999979426475194",
       "im": "-1.10274903265116244187722765939451031019832558e-80"
      },
      "Itilde_19": {
       "re": "-0.0478594025980883664384933007103610407412922317",
       "im": "-1.89299159454249760042900710219791476773326753e-83"
      },
      "Itilde_20": {
       "re": "0.0398828354984069720320777505919675339510768597",
       "im": "2.37444869831457347195411756875105645252923136e-83"
      },
      "Itilde_31": {
       "re": "-0.011950532449103831493112309331894252906187357",
       "im": "-5.82522770982172266208132716095899134874167901e-84"
      },
      "Itilde_32": {
       "re": "-0.0958046246576012032564756475446409069333128617",
       "im": "-4.66031154113582246599460184115911779877138857e-83"
      }
     },
     "two_extraction_agreement_digits": 46,
     "max_off_support_weight": "3.37e-79",
     "residual_vT_A": "3.31e-80"
    },
    {
     "eps": "0.0002943297327289927657206455203116304952699",
     "weights": {
      "Itilde_2": {
       "re": "1.0",
       "im": "0.0"
      },
      "Itilde_3": {
       "re": "-0.820725560513609838514395234490442408524479205",
       "im": "-5.66597712628728884096090591848516681650612058e-84"
      },
      "Itilde_4": {
       "re": "0.0113756047821910981968313043761940632070146052",
       "im": "-1.1502757672914417478988797145478873082581333e-80"
      },
      "Itilde_19": {
       "re": "-0.0478602596256502381039650240899346781061401277",
       "im": "-4.13595983855744229640782059448217967767154695e-83"
      },
      "Itilde_20": {
       "re": "0.0398835496880418650866375200749455650884501064",
       "im": "4.23175268205812013568884847112411857196390178e-83"
      },
      "Itilde_31": {
       "re": "-0.0119509387296096791322657789638272038852003782",
       "im": "-1.13441613996912581391434053991172995116942731e-83"
      },
      "Itilde_32": {
       "re": "-0.095805188960721888710502495804429970559203491",
       "im": "-9.08432823506899568662362224943315655037524679e-83"
      }
     },
     "two_extraction_agreement_digits": 46,
     "max_off_support_weight": "3.57e-79",
     "residual_vT_A": "3.40e-80"
    },
    {
     "eps": "0.0002904708990595436839176405119643850862549",
     "weights": {
      "Itilde_2": {
       "re": "1.0",
       "im": "0.0"
      },
      "Itilde_3": {
       "re": "-0.820725635482643785049691842051750975620220817",
       "im": "-5.21853498131152435756357659904735672030933607e-84"
      },
      "Itilde_4": {
       "re": "0.0113753949151173165152742337811131787012618369",
       "im": "-1.21115473419194884417726733959795771211260127e-80"
      },
      "Itilde_19": {
       "re": "-0.0478610874235276358833370257145774950514080718",
       "im": "-2.04530192153350064600567386961053892915304302e-83"
      },
      "Itilde_20": {
       "re": "0.0398842395196063632361141880954812458761733932",
       "im": "2.54736693399561560604262183709619570422707518e-83"
      },
      "Itilde_31": {
       "re": "-0.0119513311523190033253876090065700573489548651",
       "im": "-6.17861873394318406212265284513594785840002608e-84"
      },
      "Itilde_32": {
       "re": "-0.0958057339946228603555622094131966945286573131",
       "im": "-4.94311386352558644079887374726375423435277753e-83"
      }
     },
     "two_extraction_agreement_digits": 47,
     "max_off_support_weight": "3.77e-79",
     "residual_vT_A": "3.50e-80"
    },
    {
     "eps": "0.0002870111634404563160823594880356149137451",
     "weights": {
      "Itilde_2": {
       "re": "1.0",
       "im": "0.0"
      },
      "Itilde_3": {
       "re": "-0.820725702696757680661122043117537996307060502",
       "im": "-5.47707298717325258038927094199611242387939649e-84"
      },
      "Itilde_4": {
       "re": "0.0113752067549505679140146646586125953509186419",
       "im": "-1.25921647268092271482066699788903833262784587e-80"
      },
      "Itilde_19": {
       "re": "-0.04786182958409398475842358058571683091159283",
       "im": "-2.07265610262723264637766084443214833221889618e-83"
      },
      "Itilde_20": {
       "re": "0.0398848579867449872986863171547640257596606916",
       "im": "2.60067635055876738116182050798762772394677e-83"
      },
      "Itilde_31": {
       "re": "-0.0119516829770949565911451960780022057955883829",
       "im": "-6.35931455831872946892908965898902228000050349e-84"
      },
      "Itilde_32": {
       "re": "-0.0958062226243495511167654435011252647348478591",
       "im": "-5.08768034180365727450459324759920287988663323e-83"
      }
     },
     "two_extraction_agreement_digits": 46,
     "max_off_support_weight": "3.97e-79",
     "residual_vT_A": "3.59e-80"
    },
    {
     "eps": "0.0002841863011363383416805787423483583750696",
     "weights": {
      "Itilde_2": {
       "re": "1.0",
       "im": "0.0"
      },
      "Itilde_3": {
       "re": "-0.820725757575952343759531156756679243081929998",
       "im": "-5.60397870810491992899031797710588999645372615e-84"
      },
      "Itilde_4": {
       "re": "0.0113750531238723526420118838448379210016990534",
       "im": "-1.30018172797949147995052544693686077101763977e-80"
      },
      "Itilde_19": {
       "re": "-0.0478624355397388769906571564668334438293470474",
       "im": "-2.11260206208521320380542436984369267770530031e-83"
      },
      "Itilde_20": {
       "re": "0.0398853629497823974922142970556945365244558728",
       "im": "2.65369364911065486352142762562530905429175167e-83"
      },
      "Itilde_31": {
       "re": "-0.01195197023254840327336593830245355156780464",
       "im": "-6.48450340771166082135511793020579682764591083e-84"
      },
      "Itilde_32": {
       "re": "-0.0958066215648024860883647318184502611328513091",
       "im": "-5.18782535162059237759591673722806403245934477e-83"
      }
     },
     "two_extraction_agreement_digits": 46,
     "max_off_support_weight": "4.14e-79",
     "residual_vT_A": "3.67e-80"
    },
    {
     "eps": "0.0002821888218452977184195882025598219254313",
     "weights": {
      "Itilde_2": {
       "re": "1.0",
       "im": "0.0"
      },
      "Itilde_3": {
       "re": "-0.820725796380915017517144561435171739906912297",
       "im": "1.20512748242607568120759051396288079205129863e-84"
      },
      "Itilde_4": {
       "re": "0.0113749444908674053848308547379082907425676247",
       "im": "-1.31455005119300284931652155385658415007945532e-80"
      },
      "Itilde_19": {
       "re": "-0.0478628640064466499792784140766098102452555643",
       "im": "-5.94467060340678056774499617024757724847456756e-83"
      },
      "Itilde_20": {
       "re": "0.0398857200053722083160653450638415085377129703",
       "im": "5.67777266638567052526730638823664271394804594e-83"
      },
      "Itilde_31": {
       "re": "-0.0119521733483386388495972735620919637174989077",
       "im": "-1.5785275341212758582677119272916925685320244e-83"
      },
      "Itilde_32": {
       "re": "-0.0958069036452543763914394727011466736749025642",
       "im": "-1.26429370678756137543489151247211887703387127e-82"
      }
     },
     "two_extraction_agreement_digits": 46,
     "max_off_support_weight": "4.26e-79",
     "residual_vT_A": "3.73e-80"
    },
    {
     "eps": "0.0002811548504796883695047301057317751808570",
     "weights": {
      "Itilde_2": {
       "re": "1.0",
       "im": "0.0"
      },
      "Itilde_3": {
       "re": "-0.820725816467683000565785342727748276499300901",
       "im": "-5.73027577741597362761518274724750740270752033e-84"
      },
      "Itilde_4": {
       "re": "0.0113748882584724026002090980776774631663337851",
       "im": "-1.35025283387023696313678149812732336646214434e-80"
      },
      "Itilde_19": {
       "re": "-0.0478630857943242995399909874300058212549671814",
       "im": "-2.2388628010730843105520497474718068989628034e-83"
      },
      "Itilde_20": {
       "re": "0.0398859048286035829499924895250048510458059845",
       "im": "2.77844163532481956310333427959772491250094151e-83"
      },
      "Itilde_31": {
       "re": "-0.0119522784873477592749630548914484115830249079",
       "im": "-6.78236295639563278074363220498012829158923852e-84"
      },
      "Itilde_32": {
       "re": "-0.0958070496565952012272375487717094116502519865",
       "im": "-5.42637947941506009099223710075099950718456325e-83"
      }
     },
     "two_extraction_agreement_digits": 46,
     "max_off_support_weight": "4.33e-79",
     "residual_vT_A": "3.76e-80"
    }
   ],
   "weight_digits": "two extractions at 60 and 120 digits agree to the number of digits listed per eps (at least 45)"
  }
 ],
 "check": "the combination (direction normalized on row 0) - 6 (direction normalized on row 2) has weight 5.3333333333333333333 on Itilde_3 (16/3 to 3.3e-45) and weights below 6.0e-46 on all other rows: the relation Itilde_0 - 6 Itilde_2 + (16/3) Itilde_3 = 0, the S_3 image of Eq. (4.10), lies in the span"
}


==> anc/tables/PX2_first_stage_37_top_sectors.txt <==
# Top sector under which each of the 37 first-stage master integrals of PX2 lies (same order and exponent vectors as
# masters/PX2_first_stage_37.txt).  S_1, S_2, S_3 are the top sectors with Kira labels 1077759, 1091071, 599551; S_4 is the
# fourth leading top sector, with denominators D_1..D_9, D_13, D_14, D_17, D_19 (label 340479).
# number | exponent vector (n_1,...,n_22) | Kira sector | parity | top sector
1 | [1,1,1,1,1,1,1,1,1,0,0,0,1,1,0,0,1,0,1,0,0,0] | 340479 | even | S_4
2 | [2,1,1,1,1,1,1,1,1,0,0,0,1,1,0,0,1,0,1,0,0,0] | 340479 | odd | S_4
3 | [1,1,1,1,1,1,1,1,1,0,1,0,0,1,0,0,1,0,0,1,0,0] | 599551 | even | S_3
4 | [2,1,1,1,1,1,1,1,1,0,1,0,0,1,0,0,1,0,0,1,0,0] | 599551 | odd | S_3
5 | [1,1,1,1,0,0,0,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0] | 1077519 | even | S_1
6 | [1,1,1,2,0,0,0,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0] | 1077519 | odd | S_1
7 | [1,1,1,1,1,0,0,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0] | 1077535 | odd | S_1
8 | [1,1,1,1,1,0,0,0,2,0,0,0,1,1,1,0,0,0,0,0,1,0] | 1077535 | odd | S_1
9 | [1,1,1,1,1,0,0,0,1,0,0,0,2,1,1,0,0,0,0,0,1,0] | 1077535 | odd | S_1
10 | [1,1,1,1,0,1,0,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0] | 1077551 | odd | S_1
11 | [1,1,1,1,0,1,0,0,1,0,0,0,2,1,1,0,0,0,0,0,1,0] | 1077551 | odd | S_1
12 | [1,1,1,1,0,1,0,0,1,0,0,0,1,2,1,0,0,0,0,0,1,0] | 1077551 | odd | S_1
13 | [1,1,1,1,1,0,0,0,1,0,1,0,0,1,0,1,0,0,0,0,1,0] | 1090847 | odd | S_2
14 | [1,1,1,1,0,1,0,0,1,0,1,0,0,1,0,1,0,0,0,0,1,0] | 1090863 | odd | S_2
15 | [1,1,1,1,0,1,0,0,1,0,2,0,0,1,0,1,0,0,0,0,1,0] | 1090863 | odd | S_2
16 | [1,1,1,1,0,1,0,0,1,0,1,0,0,2,0,1,0,0,0,0,1,0] | 1090863 | odd | S_2
17 | [1,1,1,1,1,0,1,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0] | 1077599 | even | S_1
18 | [2,1,1,1,1,0,1,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0] | 1077599 | odd | S_1
19 | [1,1,1,1,1,1,0,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0] | 1077567 | even | S_1
20 | [1,1,1,1,0,1,1,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0] | 1077615 | even | S_1
21 | [1,1,1,1,0,2,1,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0] | 1077615 | odd | S_1
22 | [1,1,1,1,0,1,2,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0] | 1077615 | odd | S_1
23 | [1,1,1,1,0,1,0,1,1,0,0,0,1,1,1,0,0,0,0,0,1,0] | 1077679 | even | S_1
24 | [1,1,1,1,0,1,0,2,1,0,0,0,1,1,1,0,0,0,0,0,1,0] | 1077679 | odd | S_1
25 | [1,1,1,1,1,0,1,0,1,0,1,0,0,1,0,1,0,0,0,0,1,0] | 1090911 | even | S_2
26 | [1,1,1,1,1,1,0,0,1,0,1,0,0,1,0,1,0,0,0,0,1,0] | 1090879 | even | S_2
27 | [1,1,1,1,0,1,1,0,1,0,1,0,0,1,0,1,0,0,0,0,1,0] | 1090927 | even | S_2
28 | [1,1,1,1,0,2,1,0,1,0,1,0,0,1,0,1,0,0,0,0,1,0] | 1090927 | odd | S_2
29 | [2,1,1,1,0,1,1,0,1,0,1,0,0,1,0,1,0,0,0,0,1,0] | 1090927 | odd | S_2
30 | [1,1,1,1,1,0,0,1,1,0,1,0,0,1,0,1,0,0,0,0,1,0] | 1090975 | even | S_2
31 | [1,1,1,1,0,1,0,1,1,0,1,0,0,1,0,1,0,0,0,0,1,0] | 1090991 | even | S_2
32 | [1,1,1,1,0,1,0,2,1,0,1,0,0,1,0,1,0,0,0,0,1,0] | 1090991 | odd | S_2
33 | [1,1,1,1,0,2,0,1,1,0,1,0,0,1,0,1,0,0,0,0,1,0] | 1090991 | odd | S_2
34 | [1,1,1,1,1,1,1,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0] | 1077631 | odd | S_1
35 | [1,1,1,1,1,1,1,0,1,0,1,0,0,1,0,1,0,0,0,0,1,0] | 1090943 | odd | S_2
36 | [1,1,1,1,1,0,1,1,1,0,1,0,0,1,0,1,0,0,0,0,1,0] | 1091039 | odd | S_2
37 | [1,1,1,1,1,1,0,1,1,0,1,0,0,1,0,1,0,0,0,0,1,0] | 1091007 | odd | S_2


==> anc/tables/PX2_supporting_31.txt <==
# The 31 master integrals of the crossed family PX2 on which the ten left null vectors of the response matrices
# of the top sectors S_1, S_2, S_3 are supported (Sec. 4.2-4.5 of the paper).
# The same exponent vectors, with the computed values,
# are in boundary_constants_PX2.json.
# Columns: name | sector | exponent vector (n_1,...,n_22) over the propagators D_1..D_22 of families_dissipative.json
# (D_1..D_4 cut; negative entry = numerator power; 2 = squared propagator) | parity under u_i -> -u_i |
# uncut linearized denominators | numerators, dots | status at the reference point gamma = 5/4: 'computed' marks the
# twelve integrals computed directly (as in boundary_constants_PX2.json), with the value relation where one holds;
# a bare '=X' marks a row known only through its identity with X; the rest are not computed.
# I_rk and Itilde_k are the master integrals in row k of the response matrices of S_2 and S_3.
I_0 | S_1 | [1,1,1,1,0,0,0,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0] | even | - | - | computed
I_2 | S_1 | [1,1,1,1,0,0,0,0,1,-1,0,0,1,1,1,0,0,0,0,0,1,0] | even | - | D_10 | computed
I_3 | S_1 | [1,1,1,1,0,0,0,0,1,0,-1,0,1,1,1,0,0,0,0,0,1,0] | even | - | D_11 | computed
I_r0 | S_2 | [1,1,1,1,0,0,0,0,1,0,1,0,0,1,0,1,0,0,0,0,1,0] | even | - | - | =I_0
I_r1 | S_2 | [1,1,1,1,-1,0,0,0,1,0,1,0,0,1,0,1,0,0,0,0,1,0] | odd | - | D_5 | computed (=0)
I_r2 | S_2 | [1,1,1,1,0,0,0,0,1,-1,1,0,0,1,0,1,0,0,0,0,1,0] | even | - | D_10 | =I_3
I_r3 | S_2 | [1,1,1,1,0,0,0,0,1,0,1,-1,0,1,0,1,0,0,0,0,1,0] | even | - | D_12 | =I_2
I_r4 | S_2 | [1,1,1,1,0,0,0,0,1,0,1,0,0,2,0,1,0,0,0,0,1,0] | even | - | D_14^2 | computed
I_r5 | S_2 | [1,1,1,1,1,0,0,0,1,0,1,0,0,1,0,1,0,0,0,0,1,0] | odd | D_5 | - | computed
I_r6 | S_2 | [1,1,1,1,1,0,0,0,1,0,1,-1,0,1,0,1,0,0,0,0,1,0] | odd | D_5 | D_12 | computed
I_r7 | S_2 | [1,1,1,1,1,0,0,0,1,0,1,0,-1,1,0,1,0,0,0,0,1,0] | odd | D_5 | D_13 | computed
I_r9 | S_2 | [1,1,1,1,-1,0,1,0,1,0,1,0,0,1,0,1,0,0,0,0,1,0] | even | D_7 | D_5 | not computed
I_r10 | S_2 | [1,1,1,1,0,0,1,-1,1,0,1,0,0,1,0,1,0,0,0,0,1,0] | even | D_7 | D_8 | not computed
I_r18 | S_2 | [1,1,1,1,1,0,1,0,1,0,1,0,0,1,0,1,0,0,0,0,1,0] | even | D_5,D_7 | - | not computed
I_r19 | S_2 | [1,1,1,1,1,0,1,0,1,0,1,0,-1,1,0,1,0,0,0,0,1,0] | even | D_5,D_7 | D_13 | not computed
Itilde_0 | S_3 | [1,1,1,1,0,0,0,0,1,0,1,0,0,1,0,0,1,0,0,1,0,0] | even | - | - | =I_0
Itilde_1 | S_3 | [1,1,1,1,-1,0,0,0,1,0,1,0,0,1,0,0,1,0,0,1,0,0] | odd | - | D_5 | computed (=0)
Itilde_2 | S_3 | [1,1,1,1,0,0,0,0,1,-1,1,0,0,1,0,0,1,0,0,1,0,0] | even | - | D_10 | =I_3
Itilde_3 | S_3 | [1,1,1,1,0,0,0,0,1,0,1,-1,0,1,0,0,1,0,0,1,0,0] | even | - | D_12 | =I_2
Itilde_4 | S_3 | [1,1,1,1,0,0,0,0,1,0,1,0,0,2,0,0,1,0,0,1,0,0] | even | - | D_14^2 | =I_r4
Itilde_5 | S_3 | [1,1,1,1,1,0,0,0,1,0,1,0,0,1,0,0,1,0,0,1,0,0] | odd | D_5 | - | computed (=I_r5)
Itilde_6 | S_3 | [1,1,1,1,1,0,0,0,1,0,1,-1,0,1,0,0,1,0,0,1,0,0] | odd | D_5 | D_12 | computed (=I_r6)
Itilde_7 | S_3 | [1,1,1,1,1,0,0,0,1,0,1,0,-1,1,0,0,1,0,0,1,0,0] | odd | D_5 | D_13 | computed (=I_r7)
Itilde_9 | S_3 | [1,1,1,1,-1,0,1,0,1,0,1,0,0,1,0,0,1,0,0,1,0,0] | even | D_7 | D_5 | not computed
Itilde_10 | S_3 | [1,1,1,1,0,0,1,-1,1,0,1,0,0,1,0,0,1,0,0,1,0,0] | even | D_7 | D_8 | not computed
Itilde_19 | S_3 | [1,1,1,1,-1,0,0,1,1,0,1,0,0,1,0,0,1,0,0,1,0,0] | even | D_8 | D_5 | not computed
Itilde_20 | S_3 | [1,1,1,1,0,0,-1,1,1,0,1,0,0,1,0,0,1,0,0,1,0,0] | even | D_8 | D_7 | not computed
Itilde_23 | S_3 | [1,1,1,1,1,0,1,0,1,0,1,0,0,1,0,0,1,0,0,1,0,0] | even | D_5,D_7 | - | not computed
Itilde_24 | S_3 | [1,1,1,1,1,0,1,0,1,0,1,0,-1,1,0,0,1,0,0,1,0,0] | even | D_5,D_7 | D_13 | not computed
Itilde_31 | S_3 | [1,1,1,1,1,0,0,1,1,0,1,0,0,1,0,0,1,0,0,1,0,0] | even | D_5,D_8 | - | not computed
Itilde_32 | S_3 | [1,1,1,1,1,0,0,1,1,0,1,-1,0,1,0,0,1,0,0,1,0,0] | even | D_5,D_8 | D_12 | not computed


==> anc/tables/apery_torus_period_values.txt <==
# Torus period varpi of topology 40 (the Apery K3 sector), defined in Sec. 3.3 of the paper (The torus period):
# varpi = (2 pi i)^-2 oint_{T^2} dt1 dt2 / sqrt(Q_6), z = x^2, gamma = (1+x^2)/(2x).
# Digits are truncated, not rounded.
#
# Part 1: three rational points inside the disk z < (3-2 sqrt 2)^2, trapezoidal quadrature on T^2 with Q_6 = P_+ P_-.
# The series sum_n A_n z^n (A_n the Apery numbers) reproduces every digit shown.
# x | varpi(x^2)
1/11 | 1.04731834954215233249142889358089...
1/13 | 1.03248859719863337655413910339274...
3/20 | 1.18676654372101512485005499381289...
#
# Part 2: seven points outside that disk, from the one-dimensional integral over w with the elliptic density rho(w) (Sec. 3.3, Eq. (3.5)); equal to the holomorphic
# Frobenius solution of L_A continued to z = x^2 to the digits shown (30 significant digits).
# For real x the signs +- are the values at x+i0 and x-i0.
# x | varpi
3/10+1/5 i | 0.776983133462095384589441291719... + 0.297765770874528585773167695183... i
1/2+1/4 i | 0.601951922153713601983201850952... + 0.358044619356407929500424134141... i
3/5 i | 0.590044791850286383411229981177...
1/5 | 1.31517618518367723058022046913... +- 0.395934065585605585514622044326... i
1/3 | 0.878344091497487592753182971886... +- 0.603799322912014361019053162443... i
1/2 | 0.619445680073979053983647953364... +- 0.585272129641175117030268029231... i
4/5 | 0.400259331029054283013497044548... +- 0.502066562093489943639627129552... i


==> anc/tables/appendixC_intermediate_formulas.txt <==
% Intermediate formulas of the derivations of Sec. 6 and Appendix C, in LaTeX source,
% in the notation of Appendix C (PX2 boundary integrals) and of Sec. 6 (memory-region integrals).
% Closed forms quoted here for the memory-region integrals are also in cM_laurent.json (block closed_forms).
% --- transverse position-space chain of the corner integrals
\begin{equation}
\begin{aligned}
C&=(4\pi)^T\!\int d^Tx\;e^{-iq\cdot x}\,\alpha_{\lambda_1}(x;b)\,\alpha_{1}(x;\sqrt F)\,\alpha_{\lambda_3}(x;a)\,,\\
\alpha_\lambda(x;m)&=\frac{2^{1-\lambda}}{(2\pi)^{T/2}\,\Gamma(\lambda)}\Big(\frac{m}{|x|}\Big)^{\!\frac T2-\lambda}
K_{\frac T2-\lambda}(m|x|)\,,
\end{aligned}
\label{eq:chain}
\end{equation}

% --- Weber-Schafheitlin radial integral
\begin{equation}
\int_0^\infty r^{s}J_\nu(r)\,dr=2^{s}\,\frac{\Gamma\big(\tfrac{1+\nu+s}{2}\big)}{\Gamma\big(\tfrac{1+\nu-s}{2}\big)}\,,
\label{eq:weber}
\end{equation}

% --- bubble with indices (2,1) of the dotted integral
\begin{equation}
\int\frac{d^{\tilde d}\kappa}{\pi^{\tilde d/2}}\,\frac{1}{(\kappa^2)^2\,(\kappa+P)^2}
=G_{21}\,(P^2)^{-\frac32-\epsilon}\,,\qquad
G_{21}=\frac{\Gamma(\tfrac32+\epsilon)\,\Gamma(-\tfrac12-\epsilon)\,\Gamma(\tfrac12-\epsilon)}{\Gamma(-2\epsilon)}\,,
\label{eq:G21}
\end{equation}

% --- numerator insertions of I_r6, I_r7 on the static slice; radial exponent pairs (s,nu) = (9 eps - 2, -eps), (9 eps - 3, 1 - eps), (9 eps - 4, -eps)
\begin{equation}
(k_2-k_3)^2\to N_6=k_{1}\!\cdot\! q+\tfrac12\,k_{1}\!\cdot\! k_{4}-\tfrac12\,q\!\cdot\! k_{4}\,,\qquad
(k_2-k_4)^2\to N_7=k_{1}\!\cdot\! q+k_{1}\!\cdot\! k_{4}-q\!\cdot\! k_{4}-\big(a^2+|k_{4}|^2\big)\,,
\label{eq:N67}
\end{equation}

% --- second nu-derivative of K_nu at nu = 0
\begin{equation}
\kappa_2(x) \;=\; \tfrac12\,\partial_\nu^2 K_\nu(x)\big|_{\nu=0}
\;=\; \tfrac12\int_0^\infty t^2\, e^{-x\cosh t}\,dt\,.
\label{kappa2}
\end{equation}

% --- eps expansion of the retarded integrands
\begin{equation}
\begin{gathered}
-\omega_1^{p}\omega_2^{p}\,K_0(|\omega_1|)K_0(|\omega_2|)K_0(|\omega_3|)\,
\big[1+\epsilon B_1+\epsilon^2B_2+O(\epsilon^3)\big]\,,\\
B_1=A\,,\qquad B_2=\tfrac12A^2+R-2\pi^2\,[\,{\rm sign}\,\omega_1={\rm sign}\,\omega_2\,]\,,
\end{gathered}
\label{eq:layers}
\end{equation}

% --- definition of the two-frequency cores
\begin{equation}
j_a^{(k)}=\frac{1}{(2\pi)^2}\int_{\mathbb{R}^2}d\omega_1 d\omega_2\;
\big(-\omega_1^{p}\omega_2^{p}\big)\prod_{i=1}^{3}K_0(|\omega_i|)\;B_k\,,\quad a=1\ (p=1),\ a=3\ (p=2),\ 
B_0=1\,,
\label{eq:cores}
\end{equation}

% --- substitution for Feynman propagators on the memory gravitons
\begin{equation}
(0^+\!-i\,s\,\omega)^{a-q\epsilon}\;\longrightarrow\;(0^+\!-i|\omega|)^{a-q\epsilon}
\label{eq:feysub}
\end{equation}

% --- quadrant moments
\begin{equation}
\begin{aligned}
\int_{\omega_{1,2}>0}\!\omega_1\omega_2\prod_{i=1}^3K_0\;d^2\omega&=\frac13-\frac{\pi^2}{45}\,,&
\int_{\omega_1>0>\omega_2}\!|\omega_1\omega_2|\prod_{i=1}^3K_0\;d^2\omega&=\frac13+\frac{2\pi^2}{45}\,,\\
\int_{\omega_{1,2}>0}\!\omega_1^2\omega_2^2\prod_{i=1}^3K_0\;d^2\omega&=\frac{16\pi^2}{315}-\frac49\,,&
\int_{\omega_1>0>\omega_2}\!\omega_1^2\omega_2^2\prod_{i=1}^3K_0\;d^2\omega&=\frac49+\frac{32\pi^2}{315}\,,
\end{aligned}
\label{eq:quadrants}
\end{equation}

% --- cosine and sine transforms
\begin{equation}
C_\epsilon(k)=\frac1\pi\int_0^\infty\!\omega^{-3\epsilon}K_\epsilon(\omega)\cos(k\omega)\,d\omega\,,\qquad
S_\epsilon(k)=\frac1\pi\int_0^\infty\!\omega^{-3\epsilon}K_\epsilon(\omega)\sin(k\omega)\,d\omega\,,
\label{eq:CS}
\end{equation}

% --- perturbative solutions y_E, y_O; y_1' = 3 (t tanh t - L), y_2'' = 3 sech^2 t y_1 + (1 - 9 sech^2 t) t, y_1(0) = y_2(0) = y_2'(0) = 0
\begin{equation}
y_E=1+3\epsilon L+\epsilon^2\big(\tfrac92L^2-4t^2\big)+O(\epsilon^3)\,,\qquad
y_O=t+\epsilon\,y_1+\epsilon^2y_2+O(\epsilon^3)\,,
\label{eq:pert}
\end{equation}

% --- moments of the even solution through order eps^4, with y = cosh^{3 eps} t eta and psi_k = psi_k(s/2)
\begin{equation}
\int_{-\infty}^{\infty}\!\operatorname{sech}^{s}t\;\eta_E^2\,dt
=S_s\Big[1-4\epsilon^2\psi_1-6\epsilon^3\psi_2+\epsilon^4\big(16\,\psi_1^2-\tfrac{10}{3}\,\psi_3\big)\Big]+O(\epsilon^5)\,,
\label{eq:etaE}
\end{equation}

% --- coefficients a_k, c_k
\begin{equation}
\begin{aligned}
a_0&=a_1=0\,,&\quad a_2&=\tfrac{2}{3}\,,&\quad a_3&=-\tfrac{26}{3}-\tfrac{28}{3}\,\ln 2\,,\\
c_0&=\tfrac{2}{3}\,,&\quad c_1&=-\tfrac{26}{3}-\tfrac{4}{3}\,\ln 2\,,&\quad c_2&=40+\tfrac{52}{3}\,\ln 2+\tfrac{4}{3}\,\ln^2 2-\tfrac{1}{2}\,\pi^2\,.
\end{aligned}
\label{eq:ac}
\end{equation}

% --- moments V_n = Int sech^n t  t y_1 dt
\begin{equation}
V_{n+2}=\frac{n^2V_n-6S_n/n+6L_n-3T_{n+2}}{n\,(n+1)}\,,\qquad V_2=\tfrac{1}{2}\,\pi^2(1+\ln 2)-6\,\zeta(3)\,,
\label{eq:V}
\end{equation}

% --- finite parts of I_1^(M), I_3^(M) with Feynman propagators on the memory gravitons
\begin{equation}
\begin{aligned}
I_{1,F}^{(M)}&=-\frac{1}{184320\,\pi^6}\Big[\frac{\pi^2+30}{\epsilon}
+(4\lambda+2i\pi)(\pi^2+30)+\frac{232}{15}\,\pi^2+518-24\zeta(3)\Big]+O(\epsilon)\,,\\
I_{3,F}^{(M)}&=\frac{1}{10321920\,\pi^6}\Big[\frac{2\pi^2+35}{\epsilon}
+(4\lambda+2i\pi)(2\pi^2+35)+\frac{364}{15}\,\pi^2+\frac{8543}{18}-48\zeta(3)\Big]+O(\epsilon)\,.
\end{aligned}
\label{eq:I13F}
\end{equation}

% --- polynomials B_1, B_2 of the sech-moment integrals
where $B_1=\big(5-18\epsilon+16\epsilon^2\big)\,z^2-\big(6-16\epsilon+8\epsilon^2\big)\,z^3$ and
$B_2=\big(130-834\epsilon+1960\epsilon^2-1992\epsilon^3+736\epsilon^4\big)\,z^3-\big(375-2142\epsilon+4308\epsilon^2-3528\epsilon^3+960\epsilon^4\big)\,z^4+\big(252-1332\epsilon+2376\epsilon^2-1584\epsilon^3+288\epsilon^4\big)\,z^5$.

% --- a_4 and the moment entering c_2
The coefficient $a_3$ and the next one, $a_4=40+\tfrac{364}{3}\,\ln 2+\tfrac{196}{3}\,\ln^2 2-\tfrac{7}{3}\,\pi^2$, follow from
Eq.~\eqref{eq:etaE}, and $c_2$ depends on $y_2$ through the moments
$\int\operatorname{sech}^nt\;y_2'\,dt$, which one integration by parts reduces to $S_n$, $L_n$, $T_n$ and
$2\int_0^\infty\operatorname{sech}^2t\;y_1\,dt=6\ln 2+3\ln^2 2-\tfrac{1}{2}\,\pi^2$.


==> anc/tables/first_stage_seeding.txt <==
# Seeding and outcome of the four first-stage reductions behind the table of first-stage master-integral counts of the paper (Sec. 4.1, Appendix B).
# The same data are in the headers of masters/*_first_stage_*.txt.
# Columns: family | top sectors reduced | seed range (r,s,d) = (total propagator powers, numerator powers, dots; - = unrestricted) |
# required integrals (r,s,d) | sector relations generated by Kira | sector symmetries generated by Kira | master integrals.
P | 56 | (14,0,1) | (13,0,0) | 1885 | 43 | 195
PX1 | 44 | (14,0,1) | (13,0,0) | 1463 | 40 | 256
PX2 | 4 | (14,1,-) | (13,0,0) | 48 | 4 | 37
NP | 9 | (14,1,-) | (13,0,0) | 176 | 38 | 243


==> anc/tables/fourpm_master_ratios.txt <==
# Leading-order master ratios m_r/m_0 (r = 1..7) of the cut top sector of the 4PM cut-eikonal K3 family at x = 1/3 and x = 1/5
# (Appendix E.4 of the paper).  Columns:
#   x | r | m_r/m_0 = p/q (reconstructed fraction)
#   | fix: number of decimal digits that fix the fraction (about 2 log10 of the larger of |p|, q; rounded up)
#   | stable: digits of the eps -> 0 extrapolation stable under changes of the set of eps values (200-digit data)
#   | repr: digits to which the fraction reproduces the extrapolated value
#   | 60-digit: the same for independent 60-digit data
#   | prime factorization of the denominator q
# Digit counts are rounded down, except "fix".
# x | r | m_r/m_0 | fix | stable | repr | 60-digit | prime factors of q
1/3 | 1 | -2/5 | 2 | 162 | 163 | 37 | 5
1/3 | 2 | 51155172278951/159600939515325 | 29 | 91 | 103 | 38 | 3^13 * 5^2 * 7^2 * 11 * 17 * 19 * 23
1/3 | 3 | 352510632927424/2074812213699225 | 31 | 91 | 103 | 37 | 3^13 * 5^2 * 7^2 * 11 * 13 * 17 * 19 * 23
1/3 | 4 | 1450584560982016/10374061068496125 | 32 | 91 | 103 | 37 | 3^13 * 5^3 * 7^2 * 11 * 13 * 17 * 19 * 23
1/3 | 5 | 1332838778273792/10374061068496125 | 32 | 91 | 103 | 38 | 3^13 * 5^3 * 7^2 * 11 * 13 * 17 * 19 * 23
1/3 | 6 | 1309993823371264/10374061068496125 | 32 | 91 | 103 | 39 | 3^13 * 5^3 * 7^2 * 11 * 13 * 17 * 19 * 23
1/3 | 7 | 231391363072/1693724256081 | 25 | 91 | 103 | 37 | 3^13 * 11 * 13 * 17 * 19 * 23
1/5 | 1 | -2/5 | 2 | 154 | 154 | 37 | 5
1/5 | 2 | 953885155266247/6900673828125 | 30 | 91 | 100 | 34 | 3 * 5^10 * 7^2 * 11 * 19 * 23
1/5 | 3 | 532143919437359552/7625244580078125 | 36 | 91 | 101 | 34 | 3 * 5^11 * 7^2 * 11 * 13 * 17 * 19 * 23
1/5 | 4 | 724435141921990656/12708740966796875 | 36 | 91 | 100 | 34 | 5^12 * 7^2 * 11 * 13 * 17 * 19 * 23
1/5 | 5 | 648070583586914304/12708740966796875 | 36 | 91 | 100 | 34 | 5^12 * 7^2 * 11 * 13 * 17 * 19 * 23
1/5 | 6 | 619263636963065856/12708740966796875 | 36 | 91 | 100 | 34 | 5^12 * 7^2 * 11 * 13 * 17 * 19 * 23
1/5 | 7 | 506052911038464/10374482421875 | 30 | 91 | 100 | 34 | 5^10 * 11 * 13 * 17 * 19 * 23


==> anc/tables/fourpm_maxcut_values.txt <==
# The 4PM K3 maximal cut: LS_shape(x), the two-fold integral of Sec. 3.6, and the closed form x K(x^2)^2 at five rational points,
# K(z) the complete elliptic integral of the first kind with parameter z.  The last column is the value that an
# integer-relation search over {1, pi, 1/pi, pi^2, 1/pi^2, 1/pi^3, ln 2} returns for the ratio (no pi or ln 2 term);
# it gives LS_shape = 8 x K(x^2)^2.
# x | LS_shape(x) | x K(x^2)^2 | ratio
1/2 | 11.36701703500317380207... | 1.42087712937539672526... | 8
1/3 | 6.97583960686620827930... | 0.87197995085827603491... | 8
1/4 | 5.09597846343242818029... | 0.63699730792905352254... | 8
1/5 | 4.02903930445411041210... | 0.50362991305676380151... | 8
2/3 | 17.46611436917707621125... | 2.18326429614713452641... | 8


==> anc/tables/memory_cores.txt <==
# Two-frequency cores j_a^(k) of the memory-region integrals (paper, Appendix C; Sec. 6):
# I_a^(M)(eps) = N_a(eps) [ j_a^(0) + eps j_a^(1) + eps^2 j_a^(2) + O(eps^3) ], a = 1, 3, retarded routing, gamma = sqrt(2),
# j_a^(k) = (2 pi)^-2 Int_{R^2} d omega_1 d omega_2 (-omega_1^p omega_2^p) K_0(|omega_1|) K_0(|omega_2|) K_0(|omega_1+omega_2|) B_k, p = 1 (a=1), p = 2 (a=3).
# Values from two implementations of the two-dimensional quadrature (working precisions 35 and 30 digits), as printed,
# and the closed form of each core (LaTeX), with beta = gamma_E - ln 2.  The first implementation reproduces the closed forms
# to at least 24 digits and the second to at least 25.
# columns: core | first implementation | second implementation | closed form (LaTeX)
j_1^(0) | 0.03333333333333333333333333 | 0.0333333333333333333333333333353 | \tfrac{1}{30}
j_1^(1) | 0.05517153523525931749972088 | 0.0551715352352593174997208815679 | \tfrac{37}{450}+\tfrac{7}{30}\,\beta
j_1^(2) | 0.5686271138877558463074322 | 0.568627113887755846307432245288 | \tfrac{9602}{3375}+\tfrac{259}{450}\,\beta+\tfrac{49}{60}\,\beta^2-\tfrac{9}{40}\,\pi^2
j_3^(0) | -0.07619047619047619047619048 | -0.0761904761904761904761904761905 | -\tfrac{8}{105}
j_3^(1) | 0.1659571258114707663498443 | 0.165957125811470766349844334194 | \tfrac{164}{1575}-\tfrac{8}{15}\,\beta
j_3^(2) | -0.7260115565251557098338957 | -0.726011556525155709833895696857 | -\tfrac{403436}{70875}+\tfrac{164}{225}\,\beta-\tfrac{28}{15}\,\beta^2+\tfrac{18}{35}\,\pi^2


==> anc/tables/px2_feynman_parameter_integrals.txt <==
% Feynman-parameter integrals of the PX2 boundary integrals I_0, I_2, I_3 and I_r4 (paper, Appendix C), in LaTeX source.
% Reference point gamma = 5/4, kappa = 1/(gamma^2-1) = 16/9; Feynman propagators on the graviton lines.
% Phi_X(eps) = Phi_X^+ - i Phi_X^- is the Feynman-parameter integral of Appendix C for the cores X = A, B, C, E;
% a prime is the derivative with respect to eps; Lambda = Li_2(1/4) - 2 ln 2 ln 3.
% Order zero: exact integration.  Order one: integer-relation fits to numerical values (not derived).
% Phi_r4 is the same integral for the dotted integral I_r4; its pole is 3i/(4 eps).
% Also given: the endpoint-subtracted form W' = T_pole + T_reg of the dotted core and the value of T_reg(0).
% --- order zero, cores A, B, C, E
\begin{equation}
\begin{aligned}
\Phi_A^{+}(0)&=\frac{1}{9}\,\pi\,, & \Phi_A^{-}(0)&=- \frac{16}{3} + \frac{80}{9}\ln 2\,,\\
\Phi_B^{+}(0)&=- \frac{11}{810}\,\pi\,, & \Phi_B^{-}(0)&=- \frac{3184}{27} + \frac{68896}{405}\ln 2\,,\\
\Phi_C^{+}(0)&=\frac{17}{324}\,\pi\,, & \Phi_C^{-}(0)&=\frac{304}{27} - \frac{1280}{81}\ln 2\,,\\
\Phi_E^{+}(0)&=\frac{313}{17496}\,\pi\,, & \Phi_E^{-}(0)&=- \frac{28928}{729} + \frac{125440}{2187}\ln 2\,.
\end{aligned}
\label{eq:phi0}
\end{equation}

% --- order one, cores A, B, C, E
\begin{equation}
\begin{aligned}
\Phi_A^{+\prime}(0)&=\pi\Big(\frac{37}{9} + \frac{968}{9}\ln 2 - \frac{638}{9}\ln 3\Big)\,,\\
\Phi_A^{-\prime}(0)&=- \frac{176}{3} + \frac{22}{3}\pi^2 + \frac{464}{9}\ln 2 - \frac{1436}{9}\ln^2 2 - \frac{238}{9}\Lambda\,,\\
\Phi_B^{+\prime}(0)&=\pi\Big(\frac{77927}{972} + \frac{826708}{405}\ln 2 - \frac{551179}{405}\ln 3\Big)\,,\\
\Phi_B^{-\prime}(0)&=- \frac{67496}{81} + \frac{19139}{135}\pi^2 + \frac{92728}{243}\ln 2 - \frac{248030}{81}\ln^2 2 - \frac{206699}{405}\Lambda\,,\\
\Phi_C^{+\prime}(0)&=\pi\Big(- \frac{14539}{1944} - \frac{15326}{81}\ln 2 + \frac{20497}{162}\ln 3\Big)\,,\\
\Phi_C^{-\prime}(0)&=\frac{8012}{81} - \frac{713}{54}\pi^2 - \frac{15268}{243}\ln 2 + \frac{23057}{81}\ln^2 2 + \frac{7697}{162}\Lambda\,,\\
\Phi_E^{+\prime}(0)&=\pi\Big(\frac{2834591}{104976} + \frac{1505593}{2187}\ln 2 - \frac{4013767}{8748}\ln 3\Big)\,,\\
\Phi_E^{-\prime}(0)&=- \frac{758426}{2187} + \frac{139343}{2916}\pi^2 + \frac{1473406}{6561}\ln 2 - \frac{4515527}{4374}\ln^2 2 - \frac{1504967}{8748}\Lambda\,,
\end{aligned}
\label{eq:phi1}
\end{equation}

% --- dotted core W' and Phi_r4
\begin{equation}
\begin{aligned}
W'(\epsilon)&=\frac{i\pi\,2^{-5\epsilon}\,\Gamma(1-5\epsilon)}{2\sqrt{\gamma^2-1}}\;\Phi_{r4}(\epsilon)\,,\\
\Phi_{r4}(\epsilon)&=\int\limits_{x_1+x_2+x_3=1}\!\!\!\!d^2x\;\;x_1^{-2\epsilon}\,x_2^{-1-2\epsilon}\,x_3^{-\epsilon}\,
\big(x_1x_2-\kappa\,x_3+i0\big)^{-1/2}\,.
\end{aligned}
\end{equation}

% --- Phi_r4^+ and Phi_r4^- through order eps
\begin{equation}
\begin{aligned}
\Phi_{r4}^{+}&=\frac{1}{2}\,\pi+\epsilon\,\pi\Big(3 - 62 \ln 2 + 41 \ln 3\Big)+O(\epsilon^2)\,,\\
\Phi_{r4}^{-}&=- \frac{9}{2} + \ln 2+\epsilon\,\Big(- 27 - \frac{1}{2}\pi^2 + 6 \ln 2 + 74 \ln^2 2 + 16 \Lambda\Big)+O(\epsilon^2)\,,
\end{aligned}
\end{equation}

% --- endpoint subtraction of the dotted core: pole term
\begin{equation}
T_{\rm pole}=4\,A(\epsilon)\,\Gamma(-4\epsilon)\int_0^\infty w^{\frac12-3\epsilon}K_{\frac12-2\epsilon}(w)K_\epsilon(w)\,dw\,,
\qquad A(\epsilon)=2^{-\frac12+2\epsilon}\,\Gamma(\tfrac12+2\epsilon)\,,
\label{eq:Tpole}
\end{equation}

% --- endpoint subtraction of the dotted core: regular remainder at eps = 0 (s = +1 sector: pi (2/3 ln 2 + i pi/3); s = -1 sector: -2 pi ln 2)
\begin{equation}
\begin{aligned}
T_{\rm reg}(0)&=2\sum_{s=\pm1}\frac{\pi}{2}\int_0^\infty\!\!\int_0^\infty dw_1\,dw_2\;e^{-w_1}\,\frac{e^{-w_2}}{w_2}
\Big[K_0\big(\sqrt{\hat F-i0}\,\big)-K_0(w_1)\Big]\\
&=-\frac{4\pi}{3}\ln2+\frac{i\pi^2}{3}\,,
\end{aligned}
\label{eq:Treg}
\end{equation}


==> anc/tables/t40_duhr_propagators_integrals.txt <==
# Topology 40 (Apery K3 sector): the propagators of the family of Duhr et al. (arXiv:2503.20655, order of their ancillary file)
# and the eight distinct integrals from which their nine-element maximal-cut basis is built (Appendix B of the paper,
# where they are called Mhat_1..Mhat_8).
# Velocities v_1 = u_1, v_2 = u_2, the same q; delta functions on Dhat_1..Dhat_4.
# Their loop momenta K_i in ours: K_1 = k_2-k_3-q, K_2 = k_1-k_3-q, K_3 = -k_3-k_4-q, K_4 = -k_3-q; their ten sector lines
# {Dhat_1,Dhat_2,Dhat_3,Dhat_4,Dhat_9,Dhat_12,Dhat_13,Dhat_14,Dhat_15,Dhat_22} map onto {P_8,P_7,P_10,P_9,P_4,P_1,P_2,P_6,P_3,P_5}
# of masters/t40_even_44_eleven.txt, up to the normalization of the linear lines (Dhat = +-P/2).
# In Eq. (7.16) of their paper the groups Dhat_15..Dhat_18 and Dhat_19..Dhat_22 are exchanged, which amounts to the relabeling
# k_i -> -k_i-q and leaves the integrals below, all of even parity, unchanged.
# Basis elements 2 and 3 are the first and second x-derivatives of element 1 (integral 1); element 7 combines integrals 2, 5 and 6;
# elements 8 and 9 are integrals 7 and 8 times prefactors.
#
# Propagators:
Dhat_1 = k_1.v_1
Dhat_2 = k_2.v_1
Dhat_3 = k_3.v_2
Dhat_4 = k_4.v_2
Dhat_5 = k_1.v_2
Dhat_6 = k_2.v_2
Dhat_7 = k_3.v_1
Dhat_8 = k_4.v_1
Dhat_9 = (k_1-k_3)^2
Dhat_10 = (k_2-k_3)^2
Dhat_11 = (k_1-k_4)^2
Dhat_12 = (k_2-k_4)^2
Dhat_13 = (k_1-k_2)^2
Dhat_14 = (k_3-k_4)^2
Dhat_15 = k_1^2
Dhat_16 = k_2^2
Dhat_17 = k_3^2
Dhat_18 = k_4^2
Dhat_19 = (k_1+q)^2
Dhat_20 = (k_2+q)^2
Dhat_21 = (k_3+q)^2
Dhat_22 = (k_4+q)^2
#
# Integrals: number | exponent vector (nhat_1,...,nhat_22); negative entry = numerator power
1 | [1,1,1,1,0,0,0,0,1,0,0,1,1,1,1,0,0,0,0,0,0,1]
2 | [1,1,1,1,0,0,0,0,1,0,0,2,1,1,1,0,0,0,0,0,0,1]
3 | [1,1,1,1,0,0,0,0,1,0,0,1,1,1,1,0,0,0,0,0,0,2]
4 | [1,1,1,1,-1,0,0,-1,1,0,0,1,1,1,2,0,0,0,0,0,0,2]
5 | [1,1,1,2,0,0,0,-1,1,0,0,2,1,1,1,0,0,0,0,0,0,1]
6 | [1,1,1,2,0,0,0,-1,2,0,0,1,1,1,1,0,0,0,0,0,0,1]
7 | [1,2,2,1,0,0,0,0,1,0,-1,1,1,1,1,0,0,0,0,0,0,1]
8 | [1,1,1,1,0,0,0,0,2,0,0,1,1,1,1,0,0,-1,0,0,0,1]


==> anc/tables/threshold_frame_K3prime.txt <==
# Threshold-normalized K3 period of Driesse et al. (arXiv:2601.16256) in the Frobenius frame of the Apery operator L_A at z = 0
# (paper, Sec. 5.3, Eq. (5.8)): hat varpi = hat c_0 varpi_0 + hat c_1 varpi_1 + hat c_2 varpi_2 on the physical branch x = exp(-i theta),
# with (1+x^2) hat varpi = 1 + 15/32 v^2 + 351/1024 v^4 + O(v^6), v = sqrt(gamma^2-1)/gamma.  Rounded to thirty decimal places.
# columns: constant | real part | imaginary part
hat c_0 | 0.388873702242114368203996984516 | -0.549950463761034799984869148165
hat c_1 | -0.525164008579493650417091311650 | 0
hat c_2 | 0.118203431395647142437171166819 | 0.167164895798761891606279232742
# Monodromy checks (LaTeX source of the path description): the quotients agree with M(z_+) and with M_0^{-1} to 176 and 174 digits.
# For K3$'$ at $\gamma=\sqrt3/2$, where $z=e^{-i\pi/3}$, we continue the matrix along the lower-half-plane path and along the
# upper path $\big(z_b,\ \tfrac{3}{100}+\tfrac{5}{100}i,\ 1+\tfrac{8}{10}i,\ 2+\tfrac{3}{10}i,\ 2-\tfrac{3}{10}i,\
# \tfrac{12}{10}-\tfrac{8}{10}i,\ z\big)$, which crosses the real axis between $z_+$ and $z_-$, so that the two
# paths differ by a loop around $z_+=17-12\sqrt2$ only.
# The quotient $(W^{\rm lower})^{-1}W^{\rm upper}$ agrees with the reflection matrix $M(z_+)$ of
# Eq.~(5.9) of the paper entrywise to 176 digits relative to its
# largest entry.
# For CY$_3$ at $\gamma=\tfrac12$ we continue the matrix along the physical clockwise path A and along the short
# counterclockwise path built as path A but with angles $t=+\tfrac14,\tfrac34,\dots$ up to $2\pi-4\theta$,
# reaching the same $z$ with one winding fewer around $z=0$. The quotient $(W^{\rm short})^{-1}W^{\rm A}$ agrees
# with $M_0^{-1}$ of Eq.~(5.10) of the paper to
# 174 digits.


==> anc/tables/topology40_position_space_ode.tex <==
% Differential equations of the four-dimensional position-space scalar integrals f_same and f_mix of topology 40
% (Appendix D.2 of the paper, 'The scalar integral in position space'; f_same, f_mix, phi = x varpi-hat and x are defined there).
% LaTeX source of Eq. (D.10) of the paper and the sentence around it.
% The equations were found numerically and hold to at least 27 digits on 1.6 <= gamma <= 4.2.
Let
$\mathcal{M}=(\gamma^2-9)(\gamma^2-1)\,\partial_\gamma^3+6\gamma(\gamma^2-5)\,\partial_\gamma^2+(7\gamma^2-12)\,\partial_\gamma+\gamma$,
which annihilates $\phi=x\,\hat\varpi$: for every function $g$, $\mathcal{M}[x\,g]=\mathcal{L}_{\rm K3}[g]/[2(x^2-1)]$, with $\mathcal{L}_{\rm K3}$ the Picard--Fuchs operator of $\hat\varpi$ in Ref. (arXiv:2601.16256). We find
\begin{equation}
\begin{aligned}
\mathcal{M}\big[(\gamma^2-1)\,f_{\rm same}\big]&=\frac{16\pi\gamma}{\sqrt{\gamma^2-1}}\,,\\
\mathcal{M}\big[(\gamma^2-1)\,f_{\rm mix}\big]&=-\frac{16\pi\gamma}{\sqrt{\gamma^2-1}}+20\pi+\frac{32\pi}{\gamma^2-1}
+\frac{32\pi\gamma\,\ln x}{(\gamma^2-1)^{3/2}}\,,
\end{aligned}
\end{equation}
to at least 27 digits on $1.6\le\gamma\le4.2$.


==> anc/tools/check_package.py <==
#!/usr/bin/env python3
# Copyright 2026 Anthropic, PBC.  Author: Matthew D. Schwartz.  SPDX-License-Identifier: MIT
"""Consistency checks on the files of this package (run from the package root: python3 tools/check_package.py).
 1. sha256 of every file against README.md's manifest (if README.md exists).
 2. v^T A(eps) = 0 for every left null vector in response_matrices/null_vectors_S*.json against A_S*.json, all eps.
 3. Eq. (4.10): I_0 + (16/3) I_2 - 6 I_3 = 0 on the values in boundary_constants_PX2.json (pole exactly, finite part numerically);
    closed forms of the finite parts of I_0, I_2, I_3: each evaluates to the 60-digit value printed with it, agrees with the
    numerical value to the digits that value certifies, and the three satisfy Eq. (4.10).
 4. Static-slice closed forms vs the numerical values (I_r5, I_r6, I_r7); closed forms of the dotted corner integral I_r4
    (orders eps^-1, eps^0, eps^1) vs its numerical values, and its overall sign: pole -pi^4, positive imaginary part of the
    finite part, the field overall_sign present.
 5. c_M reassembled from cM_laurent.json (cores x prefactors x identity coefficients): eps^-4, eps^-3 cancellation and c_M = 1;
    Feynman leading terms: eps^-4 coefficient from the closed-form cores = 1/(6144 pi^6).
 6. bound_frobenius/values_*.txt: 48 POINT blocks, each with z_re, z_im and r*r entries W[i,k] (format check).
 7. closed_forms of cM_laurent.json: every closed form evaluates to the 50-digit value printed with it; the derived closed forms
    agree with the numerical Laurent strings of implementations A and B, with the Feynman leading terms, with the 25-digit cores
    and with the quadrant moments, to the digits those strings print (one unit of the last printed place allowed); the
    comparison runs over the coefficients each implementation printed; the blocks derived and
    integer_relation_fits list the coefficients stated in README.md, none of them twice.
 8. masters/t40_duhr_map_point.json: the columns are entries 1, 2, 3, 4, 6, 7, 8, 9, 11 of masters/t40_even_44_eleven.txt; the
    ranks, the span and the supports recomputed from the rational entries equal the stated ones; the rows fixed by their
    definitions (u1, u4, u5, and the coefficient of the corner integral in u2) have the stated normalization.
    masters/t40_duhr_map_u8_u9.json: same columns; the functions of d evaluated at the point equal the rows; u8 = -32 (d - 4) on
    entry 6 only; the rows u1..u9 have rank 9 over the rational numbers, and rank 8 with either of u8, u9 left out.
 9. apery_proof/: the two certificate files pass apery_proof/verify_independent.py (called by this script).
10. masters/PX2_first_stage_r15s2d2_37.txt (the PX2 reduction with the seeds r = 15, s = 2, d = 2 added): the same 37 integrals in the
    same order, with the same sector numbers, parities and uncut linearized propagators, as masters/PX2_first_stage_37.txt; sector
    numbers and parities recomputed from the exponents; kira/jobs_PX2_first_stage_r15s2d2.yaml differs from
    kira/jobs_PX2_first_stage.yaml by the one added seed line."""
import json, re, os, sys, hashlib, glob, decimal, subprocess
from fractions import Fraction
import mpmath as mp
mp.mp.dps = 70
root = os.path.dirname(os.path.dirname(os.path.abspath(__file__)))
ok = True
def rep(name, cond, detail=''):
    global ok
    ok &= bool(cond)
    print(f"[{'PASS' if cond else 'FAIL'}] {name}" + (f": {detail}" if detail else ''))
# 1
readme = os.path.join(root, 'README.md')
if os.path.exists(readme):
    rows = re.findall(r'^\| `([^`]+)` \| (\d+) \| ([0-9a-f]{64}) \|', open(readme).read(), flags=re.M)
    bad = []
    for path, size, sha in rows:
        p = os.path.join(root, path)
        h = hashlib.sha256(open(p, 'rb').read()).hexdigest() if os.path.exists(p) else 'missing'
        if h != sha: bad.append(path)
    rep('manifest sha256', not bad and rows, f'{len(rows)} files' + (f'; mismatches {bad}' if bad else ''))
# 2
def cnum(e):
    return mp.mpc(0) if e == 0 else mp.mpc(mp.mpf(e['re']), mp.mpf(e['im']))
worst = mp.mpf(0); ncheck = 0
for S in ('S1', 'S2', 'S3'):
    A = json.load(open(os.path.join(root, 'response_matrices', f'A_{S}.json')))
    N = json.load(open(os.path.join(root, 'response_matrices', f'null_vectors_{S}.json')))
    for k in range(len(A['eps'])):
        Ak = [[cnum(x) for x in row] for row in A['A'][k]]
        scale = max(abs(x) for row in Ak for x in row)
        for v in N['left_null_vectors']:
            if 'weights_exact' in v:
                w = {r: (mp.mpf(x.split('/')[0]) / mp.mpf(x.split('/')[1]) if '/' in x else mp.mpf(x)) for r, x in zip(v['rows'], v['weights_exact'])}
            else:
                pe = v['per_eps'][k]
                assert mp.almosteq(mp.mpf(pe['eps']), mp.mpf(A['eps'][k]), rel_eps=mp.mpf('1e-30'))
                names = v['support']; rows = v['rows']
                w = {r: mp.mpc(mp.mpf(pe['weights'][n]['re']), mp.mpf(pe['weights'][n]['im'])) for r, n in zip(rows, names)}
            for j in range(A['n_columns']):
                s = mp.fsum(w[r]*Ak[r][j] for r in w)
                worst = max(worst, abs(s)/scale); ncheck += 1
rep('v^T A = 0 (all sectors, all eps, all columns)', worst < mp.mpf('1e-45'), f'{ncheck} column sums, largest |v^T A|/max|A| = {mp.nstr(worst, 3)}')
# 3, 4
B = json.load(open(os.path.join(root, 'boundary_constants_PX2.json')))
M = {m['name']: m for m in B['masters']}
pi = mp.pi; ln2 = mp.log(2); gE = mp.euler
def ev(expr):
    e = expr.replace('Li2(1/4)', 'Li2q').replace('^', '**').replace('log(2)', 'ln2').replace('gammaE', 'gE')
    e = re.sub(r'(?<![A-Za-z0-9_])i(?![A-Za-z0-9_])', 'I', e)      # imaginary unit written as a bare i
    e = re.sub(r'(?<![A-Za-z0-9_.])(\d+)/(\d+)(?![0-9.])', r'mp.mpf(\1)/\2', e)   # exact rationals
    return eval(e, {'pi': pi, 'ln2': ln2, 'ln3': mp.log(3), 'Li2q': mp.polylog(2, mp.mpf(1)/4), 'gE': gE, 'mp': mp, 'I': mp.mpc(0, 1)})
f = {n: M[n]['values']['graviton_i0']['fey'] for n in ('I_0', 'I_2', 'I_3')}
pole = ev(f['I_0']['-1']['exact_re']) + 1j*ev(f['I_0']['-1']['exact_im']) + mp.mpf(16)/3*(ev(f['I_2']['-1']['exact_re']) + 1j*ev(f['I_2']['-1']['exact_im'])) - 6*(ev(f['I_3']['-1']['exact_re']) + 1j*ev(f['I_3']['-1']['exact_im']))
fin = sum(c*mp.mpc(mp.mpf(f[n]['0']['re']), mp.mpf(f[n]['0']['im'])) for c, n in ((1, 'I_0'), (mp.mpf(16)/3, 'I_2'), (-6, 'I_3')))
numpole = sum(c*mp.mpc(mp.mpf(f[n]['-1']['re']), mp.mpf(f[n]['-1']['im'])) for c, n in ((1, 'I_0'), (mp.mpf(16)/3, 'I_2'), (-6, 'I_3')))
rep('Eq. (4.10) at the pole, exact forms', abs(pole) < mp.mpf('1e-60'), f'|combination| = {mp.nstr(abs(pole), 3)}')
rep('Eq. (4.10) at the pole, numerical strings', abs(numpole)/abs(mp.mpf(f["I_0"]["-1"]["re"])) < mp.mpf('1e-28'), f'relative {mp.nstr(abs(numpole)/26.9, 3)}')
rep('Eq. (4.10) at eps^0 (26-28 correct digits per entry)', abs(fin)/388 < mp.mpf('1e-25'), f'|combination|/|I_0| = {mp.nstr(abs(fin)/388, 3)}')
# closed forms of the finite parts of the corner integrals
if all('exact_re' in f[n]['0'] for n in f):
    bad = []; worst_u = mp.mpf(0); least = mp.mpf(99); cf = {}
    for n in f:
        G0 = M[n]['values']['graviton_i0']
        cf[n] = mp.mpc(ev(G0['fey']['0']['exact_re']), ev(G0['fey']['0']['exact_im']))
        for rt, sg in (('fey', 1), ('conj', -1), ('pv', 0)):
            e0 = G0[rt]['0']
            for part, x in (('re', cf[n].real), ('im', sg*cf[n].imag)):
                xe = ev(e0['exact_' + part]); s = e0['exact_value_' + part]
                if abs(xe - x) > mp.mpf('1e-60')*abs(cf[n]): bad.append(f'{n}.{rt}.exact_{part}')
                if x == 0:
                    if mp.mpf(s) != 0: bad.append(f'{n}.{rt}.exact_value_{part}')
                    continue
                t = decimal.Decimal(s).as_tuple()
                u = abs(mp.mpf(s) - x)/mp.mpf(10)**t.exponent; worst_u = max(worst_u, u)
                if len(t.digits) != 60 or u > 1: bad.append(f'{n}.{rt}.exact_value_{part}')
                d = -mp.log10(abs(mp.mpf(e0[part]) - x)/abs(x)); least = min(least, d - e0['correct_digits'])
                if d < e0['correct_digits']: bad.append(f'{n}.{rt}.{part} vs the closed form')
        if not M[n]['values'].get('exact_identification', {}).get('0'): bad.append(f'{n}.exact_identification')
    rep('closed forms of the finite parts of I_0, I_2, I_3: each evaluates to its printed 60-digit value and agrees with the numerical value to the digits certified',
        not bad, f'largest difference {mp.nstr(worst_u, 3)} units of the 60th digit; agreement with the numerical values exceeds correct_digits by at least {mp.nstr(least, 3)} digits' + (f'; failures {bad}' if bad else ''))
    c36 = cf['I_0'] + mp.mpf(16)/3*cf['I_2'] - 6*cf['I_3']
    rep('Eq. (4.10) at eps^0 on the closed forms', abs(c36) < mp.mpf('1e-60')*abs(cf['I_0']), f'|combination|/|I_0| = {mp.nstr(abs(c36)/abs(cf["I_0"]), 3)}')
else:
    rep('closed forms of the finite parts of I_0, I_2, I_3 are present', False, 'fields exact_re, exact_im missing at eps^0')
for n in ('I_r5', 'I_r6', 'I_r7'):
    v = M[n]['values']; worst = 0
    for k in ('0', '1'):
        ex = ev(v['exact'][k]); nu = mp.mpc(mp.mpf(v['numerical_sigma_plus'][k]['re']), mp.mpf(v['numerical_sigma_plus'][k]['im']))
        worst = max(worst, abs(ex - nu)/abs(ex))
    rep(f'{n} closed forms vs numerical values (eps^0, eps^1)', worst < mp.mpf('1e-35'), f'max relative difference {mp.nstr(worst, 3)}')
v4 = M['I_r4']['values']; f4 = v4['graviton_i0']['fey']; bad = []; least = {}
for k in ('-1', '0', '1'):
    if k not in v4['exact'] or k not in f4: bad.append(f'eps^{k} missing'); continue
    ex = ev(v4['exact'][k]); cd = v4['correct_digits'][k]
    for part, x in (('re', mp.re(ex)), ('im', mp.im(ex))):
        y = mp.mpf(f4[k][part])
        if x == 0:
            if abs(y) > mp.mpf('1e-100')*abs(ex): bad.append(f'{part}[eps^{k}]')
            continue
        d = mp.mpf(99) if y == x else -mp.log10(abs(y - x)/abs(x))
        least[k] = min(least.get(k, mp.mpf(99)), d)
        if d < (38 if cd == 'exact' else cd): bad.append(f'{part}[eps^{k}]')
if abs(ev(v4['exact']['-1']) + pi**4) > mp.mpf('1e-60') or not mp.im(ev(v4['exact']['0'])) > 0 or not mp.mpf(f4['-1']['re']) < 0 or not mp.mpf(f4['0']['im']) > 0: bad.append('overall sign')
if not v4.get('overall_sign'): bad.append('field overall_sign')
rep('I_r4 closed forms vs numerical values (eps^-1, eps^0, eps^1) and overall sign (pole -pi^4, Im of the finite part > 0)', not bad,
    'agreement at least ' + ', '.join(f'{mp.nstr(least[k], 3)} digits at eps^{k}' for k in sorted(least, key=int)) + f"; correct_digits {v4['correct_digits']}" + (f'; failures {bad}' if bad else ''))
# 5
C = json.load(open(os.path.join(root, 'cM_laurent.json')))
IA = C['retarded']['implementation_A']
def L(d):  # dict k-> str  to dict int->mpf
    return {int(k): mp.mpf(v) for k, v in d.items()}
def mul(a, b, kmax):
    out = {}
    for i, x in a.items():
        for j, y in b.items():
            if i + j <= kmax: out[i+j] = out.get(i+j, 0) + x*y
    return out
j1 = {k: mp.mpf(IA['cores']['values_25_digits'][f'j_1^({k})']) for k in (0, 1, 2)}
j3 = {k: mp.mpf(IA['cores']['values_25_digits'][f'j_3^({k})']) for k in (0, 1, 2)}
N1, N3 = L(IA['prefactor_laurent']['N_1']), L(IA['prefactor_laurent']['N_3'])
r2, r1 = L(IA['ibp_coefficient_laurent']['r_2 (multiplies I_1)']), L(IA['ibp_coefficient_laurent']['r_1 (multiplies I_3)'])
I1 = mul(N1, j1, 1); I3 = mul(N3, j3, 1)
I2 = {k: mul(r2, I1, -2).get(k, 0) + mul(r1, I3, -2).get(k, 0) for k in (-4, -3, -2)}
cM = -(6*(8*pi)**4/5)*I2[-2]
rep('c_M reassembled from cores, prefactors and r_1, r_2 (18-digit prefactor strings)', abs(cM - 1) < mp.mpf('1e-15') and abs(I2[-4]/I2[-2]) < 1e-15 and abs(I2[-3]/I2[-2]) < 1e-15,
    f'c_M = {mp.nstr(cM, 20)}; I2[eps^-4]/I2[eps^-2] = {mp.nstr(I2[-4]/I2[-2], 3)}, I2[eps^-3]/I2[eps^-2] = {mp.nstr(I2[-3]/I2[-2], 3)}')
FP = C['feynman_propagators']
j1F = -mp.mpf(1)/90 - 1/(3*pi**2); j3F = mp.mpf(8)/315 + 4/(9*pi**2)
I2F4 = r2[-3]*N1[-1]*j1F + r1[-3]*N3[-1]*j3F
rep('Feynman eps^-4 coefficient from the closed-form cores = 1/(6144 pi^6)', abs(I2F4*6144*pi**6 - 1) < mp.mpf('1e-16'),
    f'{mp.nstr(I2F4, 20)} vs {mp.nstr(1/(6144*pi**6), 20)}; quoted {FP["I2_eps^-4"]["value_evaluation_1"]}')
Ss = mp.mpf(FP['quadrant_moments']['values']['S_same']['numerical_25_digits']); So = mp.mpf(FP['quadrant_moments']['values']['S_opp']['numerical_25_digits'])
rep('retarded leading moment -2 S_same + 2 S_opp = 2 pi^2/15', abs((-2*Ss + 2*So)/(2*pi**2/15) - 1) < mp.mpf('1e-24'), mp.nstr(-2*Ss + 2*So, 25))
# 6
npt = 0; good = True
for vf in sorted(glob.glob(os.path.join(root, 'bound_frobenius', 'values_*.txt'))):
    r = 3 if ('K30' in vf or 'K3P' in vf) else 4
    blocks = open(vf).read().split('POINT ')[1:]
    for b in blocks:
        npt += 1
        nW = len(re.findall(r'^\s+W\[\d,\d\] = \S+\s+\S+\s*$', b, flags=re.M))
        good &= (nW == r*r) and ('z_re=' in b and 'z_im=' in b)
rep('value files: every POINT block complete', good and npt == 48, f'{npt} points')
# 7
CF = C.get('closed_forms')
rep('cM_laurent.json contains the block closed_forms', CF is not None)
if CF is not None:
    lam = mp.log(2*pi) - gE
    def evc(expr):
        """value of a closed form of the block (see closed_forms.notation); integers are read as exact"""
        e = re.sub(r'\blambda\b', 'lam', expr)
        e = re.sub(r'(?<![A-Za-z0-9_.])(\d+)(?![A-Za-z0-9_.])', r'mp.mpf(\1)', e)
        return mp.mpc(eval(e, {'__builtins__': {}}, {'pi': pi, 'lam': lam, 'gamma_E': gE, 'log': mp.log, 'zeta': mp.zeta, 'I': mp.mpc(0, 1), 'mp': mp}))
    def dig(x, s):
        """agreement in digits of the number x with the decimal string s"""
        y = mp.mpf(s)
        if x == y: return mp.mpf(99)
        if x == 0 or y == 0: return mp.mpf(0)
        return -mp.log10(abs(x - y)/abs(x))
    def ulps(x, s):
        """(number of significant digits printed in s, |s - x| in units of the last printed place of s)"""
        t = decimal.Decimal(s).as_tuple()
        return len(t.digits), abs(mp.mpf(s) - x)/mp.mpf(10)**t.exponent
    # 7a: closed form -> printed 50-digit value
    for blk, what in (('derived', 'derived closed forms'), ('integer_relation_fits', 'integer-relation fits (not derived)')):
        worst_u = mp.mpf(0); bad = []
        for k, v in CF[blk].items():
            x = evc(v['closed_form'])
            for xp, s in ((x.real, v['value_re_50']), (x.imag, v['value_im_50'])):
                if mp.mpf(s) == 0:
                    if abs(xp) > mp.mpf('1e-60'): bad.append(k)
                else:
                    nd, u = ulps(xp, s); worst_u = max(worst_u, u)
                    if nd != 50 or u > 1: bad.append(k)
        rep(f'closed_forms, {what}: each form evaluates to its printed 50-digit value', not bad and len(CF[blk]) > 0,
            f'{len(CF[blk])} coefficients, largest difference {mp.nstr(worst_u, 3)} units of the 50th digit' + (f'; failures {bad}' if bad else ''))
    DV = {k: evc(v['closed_form']) for k, v in CF['derived'].items()}
    # 7b: derived closed forms vs the numerical Laurent strings of the two implementations
    scale = abs(DV['I2R[eps^-2]'].real)
    for impl in ('implementation_A', 'implementation_B'):
        n = 0; worst_u = mp.mpf(0); worst_z = mp.mpf(0); fewest = 99; bad = []
        for nm, fld in (('I1R', 'I1_laurent'), ('I3R', 'I3_laurent'), ('I2R', 'I2_laurent')):
            for k, s in C['retarded'][impl][fld].items():
                key = f'{nm}[eps^{k}]'
                if not re.fullmatch(r'-?\d+', k): continue
                if key not in DV: bad.append(key + ' (no closed form)'); continue
                x = DV[key].real; n += 1
                if x == 0:
                    worst_z = max(worst_z, abs(mp.mpf(s))/scale)
                    if abs(mp.mpf(s))/scale > mp.mpf('1e-25'): bad.append(key)
                else:
                    nd, u = ulps(x, s); worst_u = max(worst_u, u); fewest = min(fewest, nd)
                    if u > 1: bad.append(key)
        rep(f'derived closed forms vs the Laurent strings of {impl}', not bad and n == 9,
            f'{n} coefficients; at least {fewest} digits printed, largest difference {mp.nstr(worst_u, 3)} units of the last printed place; vanishing poles: |printed|/|I2[eps^-2]| <= {mp.nstr(worst_z, 3)}'
            + (f'; failures {bad}' if bad else ''))
    I2B = C['retarded']['implementation_B']['I2_laurent']
    xm1 = DV['I2R[eps^-1]'].real
    rep('implementation B prints no eps^-1 coefficient of I_2^(M); closed form 4 lambda x (-5/(24576 pi^4))',
        '-1' not in I2B and abs(xm1 - 4*lam*(-mp.mpf(5)/(24576*pi**4))) < mp.mpf('1e-60'), f'closed form {mp.nstr(xm1, 26)}')
    # 7c: Feynman leading terms
    bad = []; det = []
    for label, key, s, part in (('I1_eps^-1.value', 'I1F[eps^-1]', FP['I1_eps^-1']['value'], 're'), ('I2_eps^-4.value_evaluation_1', 'I2F[eps^-4]', FP['I2_eps^-4']['value_evaluation_1'], 're'),
                                ('I2_eps^-4.closed_form_value', 'I2F[eps^-4]', FP['I2_eps^-4']['closed_form_value'], 're'),
                                ('I2_eps^-3_real_projection.value_evaluation_1', 'I2F[eps^-3]', FP['I2_eps^-3_real_projection']['value_evaluation_1'], 're')):
        nd, u = ulps(DV[key].real, s); det.append(f'{label}: {nd} digits, {mp.nstr(u, 2)}')
        if u > 1: bad.append(label)
    d3 = dig(DV['I2F[eps^-4]'].real, FP['I2_eps^-4']['value_evaluation_2'])
    if d3 < FP['I2_eps^-4']['agreement_with_closed_form_digits'] - 0.1: bad.append('I2_eps^-4.value_evaluation_2')
    rep('derived closed forms vs the Feynman leading terms', not bad, '; '.join(det) + f' units of the last printed place; value_evaluation_2 agrees to {mp.nstr(d3, 3)} digits (stated: {FP["I2_eps^-4"]["agreement_with_closed_form_digits"]})' + (f'; failures {bad}' if bad else ''))
    # 7d: cores and quadrant moments
    bad = []; worst_u = mp.mpf(0); fewest = 99
    for k, s in IA['cores']['values_25_digits'].items():
        nd, u = ulps(evc(CF['retarded_cores'][k]).real, s); worst_u = max(worst_u, u); fewest = min(fewest, nd)
        if u > 1: bad.append(k)
    rep('closed forms of the retarded cores j_a^(k) vs the 25-digit values of implementation A', not bad, f'6 cores; at least {fewest} digits printed, largest difference {mp.nstr(worst_u, 3)} units of the last printed place' + (f'; failures {bad}' if bad else ''))
    bad = []; worst_u = mp.mpf(0); fewest = 99
    for k, v in FP['quadrant_moments']['values'].items():
        x = evc(CF['quadrant_moments'][k]).real
        nd, u = ulps(x, v['numerical_25_digits']); worst_u = max(worst_u, u); fewest = min(fewest, nd)
        if u > 1 or not v.get('derived') or abs(evc(re.sub(r'(?<=\d) pi', '*pi', v['closed_form'].replace('^', '**'))).real - x) > mp.mpf('1e-60'): bad.append(k)
    rep('closed forms of the quadrant moments vs their numerical values', not bad, f'4 moments; at least {fewest} digits printed, largest difference {mp.nstr(worst_u, 3)} units of the last printed place' + (f'; failures {bad}' if bad else ''))
    # 7e: which coefficients are derived and which are fits
    want_d = {f'I1R[eps^{k}]' for k in range(-1, 3)} | {f'I3R[eps^{k}]' for k in range(-1, 3)} | {f'I2R[eps^{k}]' for k in range(-4, 1)} \
        | {f'I1F[eps^{k}]' for k in (-1, 0)} | {f'I3F[eps^{k}]' for k in (-1, 0)} | {f'I2F[eps^{k}]' for k in (-4, -3, -2)}
    want_f = {'I1R[eps^3]', 'I3R[eps^3]', 'I1F[eps^1]', 'I1F[eps^2]', 'I3F[eps^1]', 'I3F[eps^2]', 'I2F[eps^-1]', 'I2F[eps^0]'}
    st_ok = all(v['status'] == 'derived' for v in CF['derived'].values()) and all(v['status'] == 'integer-relation fit, not derived' and v['fit_digits'] >= 50 and v['held_out_digits'] >= 33 for v in CF['integer_relation_fits'].values())
    rep('closed_forms: derived are I_1, I_3 through eps^2 and I_2 through eps^0 (retarded), I_1, I_3 through eps^0 and I_2 through eps^-2 (Feynman); the fits are the eight further coefficients',
        set(CF['derived']) == want_d and set(CF['integer_relation_fits']) == want_f and st_ok and sorted(CF['combination_coefficients']['a_k']) == ['0', '1', '2', '3', '4'],
        f"{len(CF['derived'])} derived, {len(CF['integer_relation_fits'])} fits (fit digits {min(v['fit_digits'] for v in CF['integer_relation_fits'].values())} to {max(v['fit_digits'] for v in CF['integer_relation_fits'].values())}, held out at least {min(v['held_out_digits'] for v in CF['integer_relation_fits'].values())}); a_k for k = {', '.join(sorted(CF['combination_coefficients']['a_k']))}")
# 8
tp = os.path.join(root, 'masters', 't40_duhr_map_point.json')
if os.path.exists(tp):
    T40 = json.load(open(tp))
    eleven = [[int(x) for x in m.group(1).split(',')] for m in re.finditer(r'^J\[([-0-9,]+)\]', open(os.path.join(root, 'masters', 't40_even_44_eleven.txt')).read(), flags=re.M)]
    cols = T40['masters']
    ent = [c['entry_of_t40_even_44_eleven'] for c in cols]
    bad = []
    if ent != [1, 2, 3, 4, 6, 7, 8, 9, 11] or any(eleven[c['entry_of_t40_even_44_eleven'] - 1] != c['J'] for c in cols) or [c['column'] for c in cols] != list(range(1, 10)): bad.append('columns')
    RW = {n: [Fraction(x) for x in r] for n, r in T40['rows'].items()}
    if list(RW) != [f'u{i}' for i in range(1, 8)] or any(len(r) != 9 for r in RW.values()): bad.append('shape')
    def rankQ(mat):
        mat = [list(r) for r in mat]; rk = 0
        for c in range(len(mat[0])):
            pv = next((r for r in range(rk, len(mat)) if mat[r][c] != 0), None)
            if pv is None: continue
            mat[rk], mat[pv] = mat[pv], mat[rk]
            mat[rk] = [v/mat[rk][c] for v in mat[rk]]
            for r in range(len(mat)):
                if r != rk and mat[r][c] != 0:
                    fct = mat[r][c]; mat[r] = [x - fct*y for x, y in zip(mat[r], mat[rk])]
            rk += 1
        return rk
    rk7 = rankQ(list(RW.values())); rk3 = rankQ([RW['u1'], RW['u2'], RW['u3']])
    if (rk7, rk3) != (T40['rank']['rank_u1_to_u7'], T40['rank']['rank_u1_u2_u3']) or rk7 != 7: bad.append('rank')
    span = [c['entry_of_t40_even_44_eleven'] for j, c in enumerate(cols) if rankQ(list(RW.values()) + [[Fraction(int(i == j)) for i in range(9)]]) == rk7]
    supp = {n: [c['entry_of_t40_even_44_eleven'] for c, x in zip(cols, r) if x != 0] for n, r in RW.items()}
    if span != T40['span']['master_integrals_in_the_span_of_u1_to_u7'] or supp != T40['span']['support']: bad.append('span')
    gam = Fraction(T40['point']['gamma'])
    unit = lambda j, c: [Fraction(c if i == j else 0) for i in range(9)]
    D = {n: {tuple(v): Fraction(c) for c, v in T40['elements'][n]['in_our_integrals']} for n in T40['elements']}
    corner = tuple(cols[0]['J'])
    if RW['u1'] != unit(0, 16) or RW['u4'] != unit(3, 16) or RW['u5'] != unit(2, 16) or RW['u2'][0] != 2*gam: bad.append('normalization of the rows')
    if D['u1'] != {corner: Fraction(16)} or D['u2'].get(corner) != 2*gam or len(D['u2']) != 6 or len(D['u3']) != 25: bad.append('definitions')
    nrm = T40['conventions'].get('normalization', '')
    if not all(w in nrm for w in ('u2', 'u3', 'J[corner]', 'NOT in the normalization of the other rows')): bad.append('normalization statement')
    if [n for n, v in T40['elements'].items() if not v['reduced']] != T40['not_reduced']['elements'] or T40['not_reduced']['elements'] != ['u8', 'u9']: bad.append('not_reduced')
    rep('masters/t40_duhr_map_point.json: columns, ranks, span and normalization of the rows', not bad,
        f"7 rows x 9 columns at gamma = {T40['point']['gamma']}, d = {T40['point']['d']}; rank {rk7} (u1, u2, u3: {rk3}); master integrals in the span: entries {span}; u1 = 16 J[corner], u2 has 2 gamma = {RW['u2'][0]} on J[corner]"
        + (f'; failures {bad}' if bad else ''))
else:
    rep('masters/t40_duhr_map_point.json is present', False)
up = os.path.join(root, 'masters', 't40_duhr_map_u8_u9.json')
if os.path.exists(up) and os.path.exists(tp):
    U89 = json.load(open(up)); bad = []
    if U89['masters'] != T40['masters'] or U89['point'] != T40['point']: bad.append('columns or point')
    R89 = {n: [Fraction(x) for x in r] for n, r in U89['rows'].items()}
    if sorted(R89) != ['u8', 'u9'] or any(len(r) != 9 for r in R89.values()): bad.append('rows')
    def pol(s, d):
        return sum(Fraction(m.group(1)) * (d if m.group(2) else 1) for m in re.finditer(r'\(([-0-9/]+)\)(\*d)?', s))
    dd = Fraction(U89['point']['d'])
    for n in R89:
        if [pol(f['numerator'], dd) / pol(f['denominator'], dd) for f in U89['functions_of_d'][n]] != R89[n]: bad.append('functions of d: ' + n)
    if R89['u8'] != [Fraction(0)] * 4 + [-32 * (dd - 4)] + [Fraction(0)] * 4 or cols[4]['entry_of_t40_even_44_eleven'] != 6: bad.append('relation of u8')
    if [T40['elements'][n]['in_our_integrals'] for n in ('u8', 'u9')] != [U89['elements'][n]['in_our_integrals'] for n in ('u8', 'u9')]: bad.append('definitions')
    r9 = rankQ(list(RW.values()) + [R89['u8'], R89['u9']]); r8a = rankQ(list(RW.values()) + [R89['u8']]); r8b = rankQ(list(RW.values()) + [R89['u9']])
    if (r9, r8a, r8b) != (9, 8, 8) or r9 != U89['rank']['rank_u1_to_u9']: bad.append('rank')
    rep('masters/t40_duhr_map_u8_u9.json: columns, functions of d at the point, relation of u8, rank of the nine rows', not bad,
        f"2 rows x 9 columns at gamma = {U89['point']['gamma']}, d = {U89['point']['d']}; u8 = -32 (d - 4) = {R89['u8'][4]} on entry 6; rank of u1..u9 over Q {r9}"
        + (f'; failures {bad}' if bad else ''))
else:
    rep('masters/t40_duhr_map_u8_u9.json is present', False)
# 9
apd = os.path.join(root, 'apery_proof')
if os.path.isdir(apd):
    try:
        run = subprocess.run([sys.executable, '-B', os.path.join(apd, 'verify_independent.py'), os.path.join(apd, 'fermi_certificate.json'), os.path.join(apd, 'gd_certificate.json')],
                             capture_output=True, text=True, timeout=1200)
        ms = re.search(r'^SUMMARY: (\d+) checks, (\d+) PASS, (\d+) FAIL', run.stdout, flags=re.M)
        good = run.returncode == 0 and ms is not None and ms.group(1) == ms.group(2) and ms.group(3) == '0' and int(ms.group(1)) > 0
        det = (f'{ms.group(1)} checks, {ms.group(3)} failed' if ms else 'no summary line') + f'; exit status {run.returncode}'
    except Exception as ex:
        good, det = False, f'{type(ex).__name__}: {ex}'
    cg = json.load(open(os.path.join(apd, 'gd_certificate.json'))); cf_ = json.load(open(os.path.join(apd, 'fermi_certificate.json')))
    good = good and cg.get('verified_identity') is True and len(cg.get('u', {})) == 10 and cf_.get('all_checks_pass') is True
    rep('apery_proof: the certificates of L_A varpi = 0 and of Eq. (3.6) pass verify_independent.py', good, det + f"; {len(cg.get('u', {}))} polynomials in gd_certificate.json")
else:
    rep('apery_proof/ is present', False)
# 10
pa = os.path.join(root, 'masters', 'PX2_first_stage_37.txt'); pb = os.path.join(root, 'masters', 'PX2_first_stage_r15s2d2_37.txt')
ja = os.path.join(root, 'kira', 'jobs_PX2_first_stage.yaml'); jb = os.path.join(root, 'kira', 'jobs_PX2_first_stage_r15s2d2.yaml')
if os.path.exists(pb) and os.path.exists(jb):
    def px2list(p):
        return [(tuple(int(x) for x in m.group(1).split(',')), int(m.group(2)), m.group(3), m.group(4)) for m in
                re.finditer(r'^pm5_2SF_PX2_diss\[([-0-9,]+)\]\s+#\s+(\d+)\s+(even|odd)\s+uncut linearized: (\S+)\s*$', open(p).read(), flags=re.M)]
    LA, LB = px2list(pa), px2list(pb)
    bad = []
    if len(LB) != 37 or len(set(v for v, _, _, _ in LB)) != 37: bad.append('number of integrals')
    if LA != LB: bad.append('lists differ')
    if any(sum(2**i for i, n in enumerate(v) if n > 0) != s for v, s, _, _ in LB): bad.append('sector numbers')
    if any(('even' if sum(v[:8]) % 2 == 0 else 'odd') != p for v, _, p, _ in LB): bad.append('parities')
    if any((','.join(f'D{i + 1}' for i in range(4, 8) if v[i] > 0) or '-') != u for v, _, _, u in LB): bad.append('uncut linearized propagators')
    body = lambda p: [l for l in open(p).read().split('\n') if l.strip() and not l.lstrip().startswith('#')]
    added = [l for l in body(jb) if l not in body(ja)]
    if [l for l in body(jb) if l in body(ja)] != body(ja) or len(added) != 1 or not re.search(r'r: 15, s: 2, d: 2\}\s*$', added[0]): bad.append('job file')
    ne = sum(1 for x in LB if x[2] == 'even')
    rep('masters/PX2_first_stage_r15s2d2_37.txt: the PX2 reduction with the seeds r = 15, s = 2, d = 2 added returns the master integrals of masters/PX2_first_stage_37.txt',
        not bad, f'{len(LB)} integrals in {len(set(s for _, s, _, _ in LB))} sectors, {ne} even + {len(LB) - ne} odd; the job file adds one seed line' + (f'; failures {bad}' if bad else ''))
else:
    rep('masters/PX2_first_stage_r15s2d2_37.txt and kira/jobs_PX2_first_stage_r15s2d2.yaml are present', False)
print('ALL CHECKS PASSED' if ok else 'SOME CHECKS FAILED')
sys.exit(0 if ok else 1)


==> anc/tools/derive_cM_closed_forms.py <==
#!/usr/bin/env python3
# Copyright 2026 Anthropic, PBC.  Author: Matthew D. Schwartz.  SPDX-License-Identifier: MIT
"""Closed forms of the memory-region integrals I_1^(M), I_2^(M), I_3^(M) of Sec. 6: symbolic derivation.

Derives, in exact arithmetic, the Laurent coefficients in eps of the integrals defined by the frequency representations
Eqs. (6.1), (6.2) of the paper, with the phases of Eq. (6.5) and the integration-by-parts identity Eqs. (6.3), (6.4):
   retarded routing     I_1, I_3 through eps^2;  I_2 = r_1 I_3 + r_2 I_1 through eps^0  (the constant c_M of Eq. (2.12));
   Feynman propagators  I_1, I_3 through eps^0;  I_2 through eps^-2;
   the single-quadrant K_0 moments S_same, S_opp, T_same, T_opp and the retarded cores j_a^(k), k = 0, 1, 2, 3.
Inputs taken from the paper: the frequency representations with their routing, and the identity Eq. (6.3) with the coefficients
Eq. (6.4).  Standard formulas used: the Mellin transform of K_eps, Parseval's theorem, Euler's Beta integral, the values of the
polygamma functions at 1 and 1/2, and Li_2(-1) = -pi^2/12.  Every identity of the chain below is checked by the script, most
of them symbolically, the others by quadrature; the script prints one line per check and the number of failed checks.
Notation: l = lambda = ln(2 pi) - gamma_E, z = sech^2 t, L = ln cosh t, k = sinh t.

CHAIN OF IDENTITIES (each one is verified in the section named)
 [F]  Parseval.  With Int_w = Int dw/(2 pi), a(k) = Int_w e^{ikw} A(w), c(k) = Int_w e^{ikw} C(w):
          Int_{w1 w2} A(w1) A(w2) C(w1+w2) = Int dk c(k) a(-k)^2 .
      C(w) = |w|^-eps K_eps(|w|):  c = g = G (1+k^2)^(eps-1/2), G = 2^(-eps-1) Gamma(1/2-eps)/sqrt(pi)  (cosine transform of x^mu K_mu).
      retarded  (0^+ - i w)^(-2 eps) = |w|^(-2 eps) e^{+i pi eps sign w}  (Eq. (6.5), s = +1):
          f_R(k) = Int_w e^{ikw}(0^+ - i w)^(-2eps)|w|^-eps K_eps = cos(pi eps) C_eps(k) - sin(pi eps) S_eps(k),
          C_eps = (1/pi) Int_0^inf w^(-3eps) K_eps cos(kw) dw (even),  S_eps = (1/pi) Int_0^inf w^(-3eps) K_eps sin(kw) dw (odd);
          (0^+ - i w)^(1-2eps) = (-i w)(0^+ - i w)^(-2eps)  ->  a = -f_R';   w^3 (0^+ - i w)^(-1-2eps) = i w^2 (...)^(-2eps) -> a = -i f_R''.
          I_1^R = N_1 Int g f_R'^2 dk,   I_3^R = -N_3 Int g f_R''^2 dk;  the cross terms C'S', C''S'' are odd and drop:
          I_1^R = N_1 [cos^2(pi eps) E_1 + sin^2(pi eps) O_1],   I_3^R = -N_3 [cos^2(pi eps) E_3 + sin^2(pi eps) O_3],
          E_1 = Int g C_eps'^2, O_1 = Int g S_eps'^2, E_3 = Int g C_eps''^2, O_3 = Int g S_eps''^2.
      Feynman  (0^+ - i|w|)^(a-2eps) = (-i)^a e^{i pi eps} |w|^(a-2eps):
          I_1^F = -e^{2 i pi eps} N_1 O_1,   I_3^F = +e^{2 i pi eps} N_3 O_3 .
 [O]  ODE.  phi = w^(-3eps) K_eps(w) obeys w^2 phi'' + (1+6eps) w phi' + (8 eps^2 - w^2) phi = 0 (Bessel); hence C_eps, S_eps obey
          (1+k^2) f'' + (3-6eps) k f' + (1-2eps)(1-4eps) f = 0,
      with C_eps(0) = C_E = 2^(-3eps-1) Gamma(1/2-eps) Gamma(1/2-2eps)/pi, C_eps'(0) = 0, S_eps(0) = 0,
      S_eps'(0) = D_s = 2^(-3eps) Gamma(1-eps) Gamma(1-2eps)/pi  (Mellin transform of K_eps).
 [T]  k = sinh t, f = cosh^(-1+3eps) t * y(t):  y'' = [eps^2 + (3 eps - 9 eps^2) sech^2 t] y;  y_E(0)=1, y_E'(0)=0; y_O(0)=0, y_O'(0)=1.
 [B]  integration by parts with the ODE:  Int g f'^2 dk = G c^2 Int e^{8 eps L} B_1(z,eps) y^2 dt,  Int g f''^2 dk = G c^2 Int e^{8 eps L} B_2 y^2 dt,
      z = sech^2 t, L = ln cosh t, f = c cosh^(-1+3eps) y.
 [P]  perturbative solution:  y_E = 1 + 3 eps L + eps^2 (9 L^2/2 - 4 t^2) + eps^3 (9 L^3/2 - 12 L t^2 + 48 Xi) + O(eps^4), Xi'' = t tanh t,
                               y_O = t + eps v + eps^2 w + O(eps^3),  v'' = 3 t sech^2, w'' = 3 sech^2 v + (1 - 9 sech^2) t.
 [M]  moments over the full line from  Int sech^n t e^{i w t} dt = 2^(n-1) Gamma((n+iw)/2) Gamma((n-iw)/2)/Gamma(n):
          S_n = sqrt(pi) Gamma(n/2)/Gamma((n+1)/2),  Int sech^n t^2 = S_n psi_1(n/2)/2,  factors of L by -d/dn,
          Int sech^n tanh * F = (1/n) Int sech^n F'.
      V_n = Int sech^n t v:  recurrence from (sech^n)'' = n^2 sech^n - n(n+1) sech^(n+2);  base case V_2 from the same Gamma formula
      with the regulator sech^delta (V_2 = 3 Int R (ln 2 - R) dt, R = t tanh t - L, an even absolutely integrable function).
      W_n = Int sech^n w':  one integration by parts; needs H_0 = 2 Int_0^inf sech^2 v dt = 6 ln 2 - pi^2/2 + 3 ln^2 2, obtained from
      elementary antiderivatives (verified by differentiation) and Li_2(-1) = -pi^2/12.
 [A]  assembly with the exact Laurent expansions of the prefactors and of r_1, r_2.  For I_2 the combination
          Q = eps^3 [r_1 (N_3/N_1) B_2 - r_2 B_1] = q_0 + eps q_1 + ...,   q_0 = R''(t),  R a polynomial in sech^2 t,
      is integrated against e^{8 eps L} y_E^2 (coefficients a_k) and e^{8 eps L} y_O^2 (coefficients c_k); a_0 = a_1 = 0 and
      sin^2(pi eps) = O(eps^2) remove the eps^-4 and eps^-3 poles under the retarded routing.
 [H]  the even solution to higher order.  y = cosh^(3 eps) t * eta(t) turns the equation of [T] into
          eta'' + 6 eps tanh(t) eta' + 8 eps^2 eta = 0 ,     and     e^{8 eps L} y^2 = cosh^(14 eps) eta^2 ,
      so that the logarithms are absorbed in the power of sech:  Int e^{8 eps L} z^m y^2 dt = M_s[eta^2], M_s[F] = Int sech^s F dt,
      s = 2m - 14 eps.  eta_E = 1 - 4 eps^2 t^2 + 48 eps^3 Xi + eps^4 eta_4 + O(eps^5), eta_4'' = -288 tanh t Xi' + 32 t^2.
 [R]  moment functions m_F(s) = M_s[F]/S_s.  From (sech^s)'' = s^2 sech^s - s(s+1) sech^(s+2):
          m_F(s) - m_F(s+2) = m_{F''}(s)/s^2 ,     m_{tanh F}(s) = m_{F'}(s)/s ;
      m_F(s) -> F(0) for s -> infinity, so the solution of the difference equation that vanishes at infinity is the moment
      function when F(0) = 0.  With x = s/2:  m_{t^2} = psi_1(x)/2, m_{t^4} = 3 psi_1(x)^2/4 + psi_3(x)/8, m_{Xi} = -psi_2(x)/16,
      m_{eta_4} = 2 psi_1(x)^2 - 8 psi_3(x)/3, hence
          M_s[eta_E^2]/S_s = 1 - 4 eps^2 psi_1 - 6 eps^3 psi_2 + eps^4 (16 psi_1^2 - 10 psi_3/3) + O(eps^5) .
      With the odd solution at first order this gives I_1, I_3 at eps^2, the coefficient a_4 and I_2 at eps^0 (retarded routing).
      The coefficients beyond these need the odd solution at second order or higher and are not derived here.

Requirements: Python 3 with sympy and mpmath.  No input files.  If ../cM_laurent.json (relative to this script) is present,
the derived coefficients are also compared with the numerical values in that file; without it that comparison is skipped.
Run:  python3 tools/derive_cM_closed_forms.py [--json FILE]      (FILE receives the results; by default nothing is written)
"""
import sys, os, re, json, argparse, decimal
import sympy as sp
import mpmath as mp
from sympy import Rational as Q

HERE = os.path.dirname(os.path.abspath(__file__))




LOG = []


def say(*a):
    s = ' '.join(str(x) for x in a)
    print(s, flush=True)
    LOG.append(s)


CHECKS = []      # every machine-checked identity: (name, passed, detail)


def load_package_file():
    """../cM_laurent.json relative to this script, or None if it is absent"""
    p = os.path.join(os.path.dirname(HERE), 'cM_laurent.json')
    if not os.path.exists(p):
        return None
    with open(p) as f:
        return json.load(f)


def printed_agreement(s, exact):
    """(number of significant digits printed in the decimal string s, |s - exact| in units of its last printed place)"""
    d = decimal.Decimal(s).as_tuple()
    return len(d.digits), abs(mp.mpf(s) - exact) / mp.mpf(10) ** d.exponent


def check(name, ok, detail=''):
    CHECKS.append({'identity': name, 'passed': bool(ok), 'detail': str(detail)})
    say(('  [ok]   ' if ok else '  [FAIL] ') + name + ((' :: ' + str(detail)) if detail else ''))
    return ok


# ------------------------------------------------------------------------------------------------------------------
# constants as symbols (exact algebra is polynomial in these); true values only at the end
# ------------------------------------------------------------------------------------------------------------------
e = sp.Symbol('e')                      # epsilon
PI, GE, LN2, LNPI, Z3, Z5, ELL = sp.symbols('PI gammaE ln2 lnpi zeta3 zeta5 ell', positive=True)
TRUE = {PI: sp.pi, GE: sp.EulerGamma, LN2: sp.log(2), LNPI: sp.log(sp.pi), Z3: sp.zeta(3), Z5: sp.zeta(5)}
TOSYM = {sp.pi: PI, sp.EulerGamma: GE, sp.log(2): LN2, sp.zeta(3): Z3, sp.zeta(5): Z5}


def tosym(x):
    x = sp.sympify(x)
    x = x.subs(sp.log(sp.pi), LNPI)
    return x.xreplace(TOSYM)


def PG(k, x):
    """polygamma(k, x) at positive integer or half-integer x, exact: values at 1 and 1/2 from sympy, then
       psi_k(x+1) = psi_k(x) + (-1)^k k!/x^(k+1)."""
    x = sp.Rational(x)
    assert x > 0 and (2 * x).is_integer, x
    base = Q(1, 2) if (x - Q(1, 2)).is_integer else sp.Integer(1)
    val = sp.polygamma(k, base)
    assert not val.has(sp.polygamma), (k, base, val)
    y = base
    while y < x:
        val += (-1) ** k * sp.factorial(k) / y ** (k + 1)
        y += 1
    return tosym(sp.expand(val))


def trunc(expr, var, lo, hi):
    """keep var^lo .. var^hi of an expression that is a Laurent polynomial in var"""
    expr = sp.expand(expr)
    return sum(sp.expand(expr.coeff(var, k)) * var ** k for k in range(lo, hi + 1))


def ser_exp(c, var, K):
    """exp(sum_{k>=1} c_k var^k) through var^K;  c: dict k -> coefficient (k >= 1)"""
    E = [sp.Integer(1)]
    for nn in range(1, K + 1):
        E.append(sp.expand(sum(m * c.get(m, 0) * E[nn - m] for m in range(1, nn + 1)) / nn))
    return sum(E[k] * var ** k for k in range(K + 1))


def lngamma_coeffs(a, b, p, K):
    """Taylor coefficients (k >= 1) in e of p * ln Gamma(a + b e) about e = 0"""
    return {k: p * PG(k - 1, a) * sp.Integer(b) ** k / sp.factorial(k) if not isinstance(b, sp.Basic) else p * PG(k - 1, a) * b ** k / sp.factorial(k)
            for k in range(1, K + 1)}


def gamma_exact(a):
    v = sp.gamma(sp.Rational(a))
    return v.subs(sp.sqrt(sp.pi), sp.sqrt(PI)).xreplace(TOSYM)


def prefactor_series(rat, gammas, logs, const, K, var=e):
    """series through var^K of   const * rat(var) * prod_i Gamma(a_i + b_i var)^p_i * exp(var * sum_j c_j),
       rat: rational function regular at 0;  gammas: list of (a, b, p);  logs: sympy expression multiplying var in the exponent"""
    c = {}
    lead = sp.Integer(1)
    for (a, b, p) in gammas:
        lead *= gamma_exact(a) ** p
        for k, vv in lngamma_coeffs(a, sp.Rational(b), p, K).items():
            c[k] = c.get(k, 0) + vv
    c[1] = c.get(1, 0) + logs
    ex = ser_exp(c, var, K)
    rs = sp.series(rat, var, 0, K + 1).removeO()
    return trunc(sp.expand(const * lead) * sp.expand(rs * ex), var, 0, K)


# ------------------------------------------------------------------------------------------------------------------
# [O], [T], [B]: the ODE chain, verified symbolically
# ------------------------------------------------------------------------------------------------------------------
def section_ode():
    say('== [O] Bessel equation -> ODE of the Fourier transform ==')
    w, k = sp.symbols('w k', positive=True)
    lam = sp.Symbol('lam')
    phi = sp.Function('phi')(w)
    ek = sp.exp(sp.I * k * w)
    # (i) phi = w^(-lam) K_e(w):  w^2 phi'' + (1+2 lam) w phi' + (lam^2 - e^2 - w^2) phi = 0
    Kf = sp.Function('K')(w)
    ph = w ** (-lam) * Kf
    lhs = w ** 2 * sp.diff(ph, w, 2) + (1 + 2 * lam) * w * sp.diff(ph, w) + (lam ** 2 - e ** 2 - w ** 2) * ph
    bessel = w ** 2 * sp.diff(Kf, w, 2) + w * sp.diff(Kf, w) - (w ** 2 + e ** 2) * Kf
    check('phi = w^(-lam) K_eps: [w^2 phi\'\' + (1+2 lam) w phi\' + (lam^2 - eps^2 - w^2) phi] = w^(-lam) [modified Bessel operator on K_eps]',
          sp.simplify(sp.expand(lhs / w ** (-lam)) - sp.expand(bessel)) == 0)
    # (ii) [phi-equation] e^{ikw} = d/dw[ w^2 phi' e - phi (w^2 e)' + (1+2 lam) w phi e ] + phi * Dk[e^{ikw}],
    #      Dk = (1+k^2) d_k^2 + (3-2 lam) k d_k + ((1-lam)^2 - e^2)
    Dk = (1 + k ** 2) * sp.diff(ek, k, 2) + (3 - 2 * lam) * k * sp.diff(ek, k) + ((1 - lam) ** 2 - e ** 2) * ek
    bnd = w ** 2 * sp.diff(phi, w) * ek - phi * sp.diff(w ** 2 * ek, w) + (1 + 2 * lam) * w * phi * ek
    phieq = w ** 2 * sp.diff(phi, w, 2) + (1 + 2 * lam) * w * sp.diff(phi, w) + (lam ** 2 - e ** 2 - w ** 2) * phi
    check('[phi equation] e^{ikw} = d/dw[boundary] + phi * {(1+k^2) d_k^2 + (3-2 lam) k d_k + (1-lam)^2 - eps^2} e^{ikw}',
          sp.simplify(sp.expand(phieq * ek - sp.diff(bnd, w) - phi * Dk)) == 0,
          'boundary = w^2 phi\' e - phi (w^2 e)\' + (1+2 lam) w phi e, which vanishes at w = 0 (phi ~ w^(-lam-|eps|), lam + |eps| < 1) and at infinity')
    check('lam = 3 eps: the operator is (1+k^2) d_k^2 + (3-6 eps) k d_k + (1-2 eps)(1-4 eps)',
          sp.expand(((1 - lam) ** 2 - e ** 2).subs(lam, 3 * e) - (1 - 2 * e) * (1 - 4 * e)) == 0 and sp.expand((3 - 2 * lam).subs(lam, 3 * e) - (3 - 6 * e)) == 0)
    # (iii) lam = eps: g = G (1+k^2)^(eps-1/2) is the even solution; G = g(0) from the Mellin transform
    gk = (1 + k ** 2) ** (e - Q(1, 2))
    odeg = (1 + k ** 2) * sp.diff(gk, k, 2) + (3 - 2 * e) * k * sp.diff(gk, k) + (1 - 2 * e) * gk
    check('lam = eps: (1+k^2)^(eps-1/2) solves (1+k^2) g\'\' + (3-2 eps) k g\' + (1-2 eps) g = 0, so g_eps(k) = g_eps(0) (1+k^2)^(eps-1/2)',
          sp.simplify(odeg / gk) == 0)
    # (iv) values at k = 0 from the Mellin transform Int_0^inf w^(s-1) K_e = 2^(s-2) Gamma((s+e)/2) Gamma((s-e)/2)
    mel = lambda s_: 2 ** (s_ - 2) * sp.gamma((s_ + e) / 2) * sp.gamma((s_ - e) / 2)
    okm = (sp.simplify(mel(1 - e) / sp.pi - 2 ** (-e - 1) * sp.gamma(Q(1, 2) - e) / sp.sqrt(sp.pi)) == 0 and
           sp.simplify(mel(1 - 3 * e) / sp.pi - 2 ** (-3 * e - 1) * sp.gamma(Q(1, 2) - e) * sp.gamma(Q(1, 2) - 2 * e) / sp.pi) == 0 and
           sp.simplify(mel(2 - 3 * e) / sp.pi - 2 ** (-3 * e) * sp.gamma(1 - e) * sp.gamma(1 - 2 * e) / sp.pi) == 0)
    check('G = g(0), C_E = C_eps(0), D_s = S_eps\'(0) from the Mellin transform of K_eps', okm)
    # numerical spot check of the three transforms at eps = 0.07, k = 0.6 (direct quadrature in w)
    mp.mp.dps = 30
    ev, kv = mp.mpf('0.07'), mp.mpf('0.6')
    gnum = mp.quad(lambda x: x ** (-ev) * mp.besselk(ev, x) * mp.cos(kv * x), mp.linspace(0, 80, 41)) / mp.pi
    gex = mp.power(2, -ev - 1) * mp.gamma(0.5 - ev) / mp.sqrt(mp.pi) * (1 + kv ** 2) ** (ev - 0.5)
    cnum = mp.quad(lambda x: x ** (-3 * ev) * mp.besselk(ev, x) * mp.cos(kv * x), mp.linspace(0, 80, 41)) / mp.pi
    cex = mp.power(2, -3 * ev - 1) * mp.gamma(0.5 - ev) * mp.gamma(0.5 - 2 * ev) / mp.pi * mp.hyp2f1(0.5 - ev, 0.5 - 2 * ev, 0.5, -kv ** 2)
    snum = mp.quad(lambda x: x ** (-3 * ev) * mp.besselk(ev, x) * mp.sin(kv * x), mp.linspace(0, 80, 41)) / mp.pi
    sex = mp.power(2, -3 * ev) * mp.gamma(1 - ev) * mp.gamma(1 - 2 * ev) / mp.pi * kv * mp.hyp2f1(1 - ev, 1 - 2 * ev, 1.5, -kv ** 2)
    dd = max(abs(gnum / gex - 1), abs(cnum / cex - 1), abs(snum / sex - 1))
    check('g_eps, C_eps, S_eps closed forms (power, 2F1 even, 2F1 odd) vs direct w-quadrature at eps = 0.07, k = 0.6', dd < mp.mpf(10) ** (-20), 'max rel. diff %s' % mp.nstr(dd, 3))

    say('== [T] k = sinh t, f = cosh^(-1+3 eps) y ==')
    t = sp.Symbol('t', real=True)
    y = sp.Function('y')(t)
    f = sp.cosh(t) ** (-1 + 3 * e) * y
    fk = sp.diff(f, t) / sp.cosh(t)                       # d/dk = (1/cosh t) d/dt
    fkk = sp.diff(fk, t) / sp.cosh(t)
    ode = (1 + sp.sinh(t) ** 2) * fkk + (3 - 6 * e) * sp.sinh(t) * fk + (1 - 2 * e) * (1 - 4 * e) * f
    target = sp.cosh(t) ** (-1 + 3 * e) * (sp.diff(y, t, 2) - (e ** 2 + (3 * e - 9 * e ** 2) / sp.cosh(t) ** 2) * y)
    d = sp.simplify(sp.expand((ode - target) / sp.cosh(t) ** (-1 + 3 * e)).rewrite(sp.exp))
    check('(1+k^2) f\'\' + (3-6eps) k f\' + (1-2eps)(1-4eps) f = cosh^(-1+3eps) [ y\'\' - (eps^2 + (3 eps - 9 eps^2) sech^2 t) y ]', d == 0, d)

    say('== [B] reduction of Int g f\'^2 and Int g f\'\'^2 to Int (weight) f^2 ==')
    kk = sp.Symbol('k', real=True)
    F = sp.Function('f')(kk)
    A = -(3 - 6 * e) * kk / (1 + kk ** 2)
    Bc = -(1 - 2 * e) * (1 - 4 * e) / (1 + kk ** 2)
    wgt = (1 + kk ** 2) ** (e - Q(1, 2))
    f1, f2 = sp.diff(F, kk), sp.diff(F, kk, 2)

    def use_ode(expr):
        expr = expr.subs(sp.diff(F, kk, 3), sp.diff(A * f1 + Bc * F, kk))
        expr = expr.subs(f2, A * f1 + Bc * F)
        return expr

    def reduce_Wf1sq(W):
        """W f'^2 = d/dk[Phi] + beta f^2 for solutions of the ODE; returns (Phi, beta)"""
        U = sp.diff(W, kk) + W * A
        Phi = W * F * f1 - U * F ** 2 / 2
        beta = sp.diff(U, kk) / 2 - W * Bc
        return Phi, beta
    # I_1: w f'^2
    Phi1, beta1 = reduce_Wf1sq(wgt)
    r1chk = sp.simplify(use_ode(sp.expand(wgt * f1 ** 2 - sp.diff(Phi1, kk) - beta1 * F ** 2)))
    check('w f\'^2 = d/dk[Phi_1] + beta_1 f^2 on solutions of the ODE (w = (1+k^2)^(eps-1/2))', r1chk == 0, r1chk)
    # I_3: w f''^2 = w (A f' + B f)^2 = (w A^2) f'^2 + 2 w A B f f' + w B^2 f^2
    W2 = wgt * A ** 2
    Phi2, beta2 = reduce_Wf1sq(W2)
    Phi3 = Phi2 + wgt * A * Bc * F ** 2
    beta3 = beta2 - sp.diff(wgt * A * Bc, kk) + wgt * Bc ** 2
    r3chk = sp.simplify(use_ode(sp.expand(use_ode(wgt * f2 ** 2) - sp.diff(Phi3, kk) - beta3 * F ** 2)))
    check('w f\'\'^2 = d/dk[Phi_3] + beta_3 f^2 on solutions of the ODE', r3chk == 0, r3chk)
    # in z = 1/(1+k^2) = sech^2 t:  Int g f^2 beta/w dk = G c^2 Int e^{8 eps L} z (beta/w) y^2 dt   (dk = cosh t dt)
    z = sp.Symbol('z', positive=True)

    def to_z(beta):
        b = sp.simplify(beta / wgt)
        b = sp.simplify(b.subs(kk, sp.sqrt(1 / z - 1)))
        return sp.expand(sp.simplify(z * b))
    B1 = to_z(beta1)
    B2 = to_z(beta3)
    B1 = sp.Poly(B1, z).as_expr()
    B2 = sp.Poly(B2, z).as_expr()
    say('  B_1(z,eps) =', sp.collect(B1, z))
    say('  B_2(z,eps) =', sp.collect(B2, z))
    refB1 = (16 * e ** 2 - 18 * e + 5) * z ** 2 + (-8 * e ** 2 + 16 * e - 6) * z ** 3
    refB2 = ((736 * e ** 4 - 1992 * e ** 3 + 1960 * e ** 2 - 834 * e + 130) * z ** 3
              + (-960 * e ** 4 + 3528 * e ** 3 - 4308 * e ** 2 + 2142 * e - 375) * z ** 4
              + (288 * e ** 4 - 1584 * e ** 3 + 2376 * e ** 2 - 1332 * e + 252) * z ** 5)
    check('B_1(z, eps) = (16 eps^2 - 18 eps + 5) z^2 - (8 eps^2 - 16 eps + 6) z^3', sp.expand(B1 - refB1) == 0)
    check('B_2(z, eps) = the polynomial of degree five in z and four in eps given in cM_laurent.json and tables/appendixC_intermediate_formulas.txt', sp.expand(B2 - refB2) == 0)
    # boundary functions decay: Phi ~ w f f' ~ k^(2 eps - 1) k^(-1+4 eps) k^(-2+4 eps) at large k for small eps (documented, not symbolic)
    return B1, B2, z


# ------------------------------------------------------------------------------------------------------------------
# [P]: perturbative solutions
# ------------------------------------------------------------------------------------------------------------------
def section_pert():
    say('== [P] perturbative solution of y\'\' = [eps^2 + (3 eps - 9 eps^2) sech^2 t] y ==')
    t = sp.Symbol('t', real=True)
    Lc = sp.log(sp.cosh(t))
    sech2 = 1 / sp.cosh(t) ** 2
    yE = 1 + 3 * e * Lc + e ** 2 * (Q(9, 2) * Lc ** 2 - 4 * t ** 2)
    res = sp.expand(sp.diff(yE, t, 2) - (e ** 2 + (3 * e - 9 * e ** 2) * sech2) * yE)
    ok = all(sp.simplify(res.coeff(e, k).rewrite(sp.exp)) == 0 for k in (0, 1, 2))
    check('y_E = 1 + 3 eps L + eps^2 (9 L^2/2 - 4 t^2) solves the ODE through O(eps^2), y_E(0) = 1, y_E\'(0) = 0',
          ok and yE.subs(t, 0) == 1 and sp.diff(yE, t).subs(t, 0) == 0)
    # second-order term Y of y_E: Y'' = 1 - 9 sech^2 + 9 sech^2 L, Y(0) = Y'(0) = 0  ->  Y = 9 L^2/2 - 4 t^2
    Y = Q(9, 2) * Lc ** 2 - 4 * t ** 2
    check('Y\'\' = 1 - 9 sech^2 + 9 sech^2 L is solved in closed form by Y = 9 L^2/2 - 4 t^2',
          sp.simplify((sp.diff(Y, t, 2) - (1 - 9 * sech2 + 9 * sech2 * Lc)).rewrite(sp.exp)) == 0)
    # odd solution: v' = 3 (t tanh t - L), w' = t^2/2 - 9 (t tanh t - L) + 3 h, h' = sech^2 v
    v = sp.Function('v')(t)
    vp = 3 * (t * sp.tanh(t) - Lc)
    check('v\' = 3 (t tanh t - L) has v\'\' = 3 t sech^2 t and v\'(0) = 0',
          sp.simplify((sp.diff(vp, t) - 3 * t * sech2).rewrite(sp.exp)) == 0 and vp.subs(t, 0) == 0)
    h = sp.Function('h')(t)
    wp = t ** 2 / 2 - 9 * (t * sp.tanh(t) - Lc) + 3 * h
    wpp = sp.diff(wp, t).subs(sp.diff(h, t), sech2 * v)
    check('w\' = t^2/2 - 9 (t tanh t - L) + 3 h with h\' = sech^2 v has w\'\' = 3 sech^2 v + (1 - 9 sech^2) t',
          sp.simplify((wpp - (3 * sech2 * v + (1 - 9 * sech2) * t)).rewrite(sp.exp)) == 0)
    # (sech^n)'' identity
    n = sp.Symbol('n', positive=True)
    sn = sp.cosh(t) ** (-n)
    check('(sech^n)\'\' = n^2 sech^n - n(n+1) sech^(n+2)',
          sp.simplify(((sp.diff(sn, t, 2) - (n ** 2 * sn - n * (n + 1) * sp.cosh(t) ** (-n - 2))) / sn).rewrite(sp.exp)) == 0)
    # second derivatives used in the moment reductions
    tv = t * v
    Fpp = sp.diff(tv, t, 2).subs(sp.diff(v, t, 2), 3 * t * sech2).subs(sp.diff(v, t), vp)
    check('(t v)\'\' = 6 (t tanh t - L) + 3 t^2 sech^2', sp.simplify((Fpp - (6 * (t * sp.tanh(t) - Lc) + 3 * t ** 2 * sech2)).rewrite(sp.exp)) == 0)
    wf = sp.Function('w')(t)
    F2 = v ** 2 + 2 * t * wf
    F2pp = sp.diff(F2, t, 2)
    F2pp = F2pp.subs(sp.diff(wf, t, 2), 3 * sech2 * v + (1 - 9 * sech2) * t).subs(sp.diff(v, t, 2), 3 * t * sech2)
    WP, VP = sp.symbols('WP VP')
    F2pp = F2pp.subs(sp.diff(wf, t), WP).subs(sp.diff(v, t), VP)
    tgt = 2 * VP ** 2 + 12 * sech2 * t * v + 4 * WP + 2 * t ** 2 - 18 * t ** 2 * sech2
    check('(v^2 + 2 t w)\'\' = 2 v\'^2 + 12 sech^2 t v + 4 w\' + 2 t^2 - 18 t^2 sech^2', sp.simplify(sp.expand(F2pp - tgt)) == 0)
    F3 = Lc * t * v
    F3pp = sp.diff(F3, t, 2).subs(sp.diff(v, t, 2), 3 * t * sech2).subs(sp.diff(v, t), VP)
    tgt3 = sech2 * t * v + 2 * sp.tanh(t) * (v + t * VP) + Lc * (2 * VP + 3 * t ** 2 * sech2)
    check('(L t v)\'\' = sech^2 t v + 2 tanh t (v + t v\') + L (2 v\' + 3 t^2 sech^2)', sp.simplify(sp.expand((F3pp - tgt3).rewrite(sp.exp))) == 0)


# ------------------------------------------------------------------------------------------------------------------
# [M]: moments
# ------------------------------------------------------------------------------------------------------------------
class Moments:
    """Int_{-inf}^{inf} sech^n(t) t^a L^b tanh^c(t) dt, n > 0 even integer here, exact."""

    def __init__(self):
        self.n = sp.Symbol('n', positive=True)
        n = self.n
        S = sp.sqrt(sp.pi) * sp.gamma(n / 2) / sp.gamma((n + 1) / 2)
        p1 = sp.polygamma(1, n / 2)
        p3 = sp.polygamma(3, n / 2)
        # Int sech^n e^{iwt} = S_n exp( - psi_1(n/2) w^2/4 + psi_3(n/2) w^4/192 - ... )
        self.base = {0: S, 2: S * p1 / 2, 4: S * (3 * p1 ** 2 / 4 + p3 / 8)}
        self.cache = {}

    def M(self, nv, a, b):
        """Int sech^nv t^a L^b, a even"""
        key = (nv, a, b)
        if key in self.cache:
            return self.cache[key]
        assert a in self.base and a % 2 == 0, a
        ex = self.base[a]
        for _ in range(b):
            ex = -sp.diff(ex, self.n)
        ex = ex.subs(self.n, nv)
        ex = ex.replace(sp.polygamma, lambda k, x: PG(k, x))
        ex = sp.expand(tosym(sp.expand(ex)))
        ex = sp.expand(ex.subs(sp.sqrt(sp.pi), sp.sqrt(PI)))
        assert not ex.has(sp.gamma) and not ex.has(sp.polygamma), ex
        self.cache[key] = ex
        return ex

    def mono(self, m, a, b, c):
        """Int z^m t^a L^b tanh^c,  z = sech^2, m >= 1"""
        nv = 2 * m
        if c >= 2:
            return self.mono(m, a, b, c - 2) - self.mono(m + 1, a, b, c - 2)
        if c == 1:
            # Int sech^n tanh F = (1/n) Int sech^n F',  F = t^a L^b:  F' = a t^(a-1) L^b + b t^a L^(b-1) tanh
            assert a % 2 == 1, 'odd integrand'
            out = sp.Integer(a) * self.mono(m, a - 1, b, 0)
            if b > 0:
                out += b * self.mono(m, a, b - 1, 1)
            return sp.expand(out / nv)
        assert a % 2 == 0, 'odd integrand'
        return self.M(nv, a, b)


MOM = Moments()
z, tt, LL, TAU = sp.symbols('z t L tau')
TV, TAUV, WPs = sp.symbols('TV TAUV WP')        # t*v, tanh*v, w'  (special integrand atoms; linear only)
SPECIAL = {}


def integrate_poly(expr):
    """exact full-line integral of a polynomial in z (= sech^2, every monomial with z^m, m >= 1), t, L, tau and at most one special atom"""
    expr = sp.expand(expr)
    P = sp.Poly(expr, z, tt, LL, TAU, TV, TAUV, WPs)
    out = sp.Integer(0)
    for (m, a, b, c, i1, i2, i3), coef in P.terms():
        assert m >= 1, ('no sech weight', m, a, b, c)
        if i1 + i2 + i3 == 0:
            out += coef * MOM.mono(m, a, b, c)
        else:
            assert i1 + i2 + i3 == 1 and a == 0 and b == 0 and c == 0, ('special atom with extra factors', m, a, b, c, i1, i2, i3)
            if i1:
                out += coef * SPECIAL['V'](2 * m)
            elif i2:
                out += coef * SPECIAL['TAUV'](2 * m)
            else:
                out += coef * SPECIAL['W'](2 * m)
    return sp.expand(out)


def section_moments():
    say('== [M] moments ==')
    S = lambda n: MOM.M(n, 0, 0)
    Lm = lambda n: MOM.M(n, 0, 1)
    L2 = lambda n: MOM.M(n, 0, 2)
    T = lambda n: MOM.M(n, 2, 0)
    for n in (2, 4, 6, 8, 10):
        say(f'  n={n}: S={S(n)}  L={Lm(n)}  T={T(n)}')
    # the master formula and what is derived from it (symbolic)
    u_, n_, w_ = sp.symbols('u n w', positive=True)
    tu = sp.log(u_) / 2
    lhsm = (1 / sp.cosh(tu)) ** n_ * sp.exp(sp.I * w_ * tu) * sp.diff(tu, u_)
    rhsm = 2 ** (n_ - 1) * u_ ** ((n_ + sp.I * w_) / 2 - 1) * (1 + u_) ** (-n_)
    rat = sp.simplify(sp.powsimp(sp.powdenest(sp.expand_power_base((lhsm / rhsm).rewrite(sp.exp), force=True), force=True), force=True))
    check('master formula: with u = e^{2t}, sech^n(t) e^{i w t} dt = 2^(n-1) u^((n+iw)/2 - 1) (1+u)^(-n) du, i.e. Euler\'s Beta integral B((n+iw)/2, (n-iw)/2)', rat == 1, rat)
    Fm = 2 ** (n_ - 1) * sp.gamma((n_ + sp.I * w_) / 2) * sp.gamma((n_ - sp.I * w_) / 2) / sp.gamma(n_)
    S0 = 2 ** (n_ - 1) * sp.gamma(n_ / 2) ** 2 / sp.gamma(n_)
    d2 = sp.simplify(-sp.diff(Fm, w_, 2).subs(w_, 0) - S0 * sp.polygamma(1, n_ / 2) / 2)
    d4 = sp.simplify(sp.diff(Fm, w_, 4).subs(w_, 0) - S0 * (3 * sp.polygamma(1, n_ / 2) ** 2 / 4 + sp.polygamma(3, n_ / 2) / 8))
    check('T_n = S_n psi_1(n/2)/2 and Int sech^n t^4 = S_n (3 psi_1(n/2)^2/4 + psi_3(n/2)/8) from the w-derivatives of the master formula', d2 == 0 and d4 == 0, (d2, d4))
    dup = sp.simplify(sp.gammasimp(S0 / (sp.sqrt(sp.pi) * sp.gamma(n_ / 2) / sp.gamma((n_ + 1) / 2))))
    check('S_n = 2^(n-1) Gamma(n/2)^2/Gamma(n) = sqrt(pi) Gamma(n/2)/Gamma((n+1)/2) (duplication)', dup == 1, dup)
    # numerical spot checks of the Gamma formulas by direct quadrature
    mp.mp.dps = 40
    def num(expr):
        return mp.mpf(sp.N(sp.sympify(expr).subs(TRUE), 45))
    for (n, a, b, c) in ((4, 0, 0, 0), (4, 0, 1, 0), (6, 0, 2, 0), (4, 2, 0, 0), (6, 2, 1, 0), (4, 1, 1, 1), (6, 2, 0, 2), (4, 4, 0, 0), (8, 2, 2, 0)):
        ex = MOM.mono(n // 2, a, b, c)
        f = lambda x: mp.sech(x) ** n * x ** a * mp.log(mp.cosh(x)) ** b * mp.tanh(x) ** c
        q = 2 * mp.quad(f, mp.linspace(0, 60, 31))
        d = abs(q - num(ex)) / abs(q)
        check(f'Int sech^{n} t^{a} L^{b} tanh^{c} dt: Gamma-function formula vs direct quadrature', d < mp.mpf(10) ** (-30), 'rel. diff %s' % mp.nstr(d, 3))

    # ---- V_2 from the regulated Gamma formula ----
    # V_2 = Int sech^2 t v dt = 2 Int_0^inf R' v = 6 Int_0^inf (ln 2 - R) R = 3 Int_{-inf}^{inf} (ln 2 - R) R dt,  R = t tanh t - L, R' = t sech^2, R(inf) = ln 2
    # regulator: Int sech^d (ln2 R - R^2), R^2 = t^2 - t^2 sech^2 - 2 t tanh t L + L^2;  Int sech^d tanh t F = (1/d) Int sech^d F'
    d = sp.Symbol('d', positive=True)
    K = 6
    # S(d) = sqrt(pi) Gamma(d/2)/Gamma((d+1)/2) = (2/d) sqrt(pi) Gamma(1+d/2)/Gamma(1/2 + d/2)
    c = {}
    for k_, v_ in lngamma_coeffs(1, Q(1, 2), 1, K).items():
        c[k_] = c.get(k_, 0) + v_
    for k_, v_ in lngamma_coeffs(Q(1, 2), Q(1, 2), -1, K).items():
        c[k_] = c.get(k_, 0) + v_
    Sreg = sp.expand(ser_exp(c, d, K))                      # sqrt(pi) Gamma(1+d/2)/Gamma(1/2+d/2) / [sqrt(pi)/Gamma(1/2)] ; Gamma(1/2) = sqrt(pi)
    Sd = sp.expand(2 / d * Sreg)                            # Laurent series of S_d, d^-1 .. d^(K-1)
    # psi_1(d/2) = 4/d^2 + psi_1(1 + d/2) = 4/d^2 + sum_k psi_(k+1)(1) (d/2)^k/k!
    p1 = 4 / d ** 2 + sum(PG(k_ + 1, 1) * (d / 2) ** k_ / sp.factorial(k_) for k_ in range(0, K))
    Td = sp.expand(Sd * p1 / 2)
    Ld = sp.expand(-sp.diff(Sd, d))
    L2d = sp.expand(sp.diff(Sd, d, 2))
    T2 = T(2)                                               # T_(d+2) -> T_2 + O(d); need the O(d^0) term only since it enters without a pole
    intR = sp.expand(Sd / d - Ld)                           # Int sech^d (t tanh t - L)
    intR2 = sp.expand(Td - 0 - 2 * (Ld + Sd / d) / d + L2d)  # Int sech^d (t^2 - 2 t tanh t L + L^2) ; the - t^2 sech^2 piece is added below
    tot = sp.expand(LN2 * intR - intR2)
    poles = [sp.expand(tot.coeff(d, k_)) for k_ in (-3, -2, -1)]
    V2 = sp.expand(3 * (tot.coeff(d, 0) + T2))              # - ( - Int sech^(d+2) t^2 ) -> + T_2 at d = 0
    check('regulated V_2: the d^-3, d^-2, d^-1 poles cancel', all(p == 0 for p in poles), poles)
    check('V_2 = (pi^2/2)(1 + ln 2) - 6 zeta(3)', sp.expand(V2 - (PI ** 2 / 2 * (1 + LN2) - 6 * Z3)) == 0, V2)
    # direct numerical check of V_2 with v in closed form:  v = 3 [ t L - 2 Lam ],  Lam(t) = Int_0^t L = t^2/2 - t ln2 + (Li_2(-e^{-2t}) + pi^2/12)/2
    mp.mp.dps = 40
    Lam = lambda x: x ** 2 / 2 - x * mp.log(2) + (mp.polylog(2, -mp.exp(-2 * x)) + mp.pi ** 2 / 12) / 2
    vnum = lambda x: 3 * (x * mp.log(mp.cosh(x)) - 2 * Lam(x))
    chkv = abs(mp.diff(vnum, mp.mpf('0.7'), 2) - 3 * mp.mpf('0.7') * mp.sech(mp.mpf('0.7')) ** 2)
    V2num = 2 * mp.quad(lambda x: mp.sech(x) ** 2 * x * vnum(x), mp.linspace(0, 60, 31))
    dV = abs(V2num - num(V2)) / abs(V2num)
    check('V_2 closed form vs direct quadrature with v = 3[t L - 2 Int_0^t L] (dilogarithm)', dV < mp.mpf(10) ** (-30), 'rel. diff %s; v\'\' check %s' % (mp.nstr(dV, 3), mp.nstr(chkv, 3)))

    Vc = {2: V2}

    def V(n):
        if n not in Vc:
            m = n - 2
            Vc[n] = sp.expand((m ** 2 * V(m) - 6 * S(m) / m + 6 * Lm(m) - 3 * T(m + 2)) / (m * (m + 1)))
        return Vc[n]
    for n in (4, 6):
        Vn = 2 * mp.quad(lambda x: mp.sech(x) ** n * x * vnum(x), mp.linspace(0, 60, 31))
        dn = abs(Vn - num(V(n))) / abs(Vn)
        check(f'V_{n} from the recurrence vs direct quadrature', dn < mp.mpf(10) ** (-30), 'rel. diff %s' % mp.nstr(dn, 3))
    SPECIAL['V'] = V
    # Int sech^n tanh t v = (1/n) Int sech^n v' = (3/n)(S_n/n - L_n)
    SPECIAL['TAUV'] = lambda n: sp.expand(Q(3, n) * (S(n) / n - Lm(n)))

    # ---- H_0 = 2 Int_0^inf sech^2 v dt ----
    # by parts: Int_0^inf sech^2 v = Int_0^inf (1 - tanh t) v' dt = 3 Int_0^inf (1 - tanh t) R dt;  q = e^{-2t}:
    #   1 - tanh t = 2q/(1+q),  R = q ln q/(1+q) + ln 2 - ln(1+q),  dt = -dq/(2q)
    #   = 3 Int_0^1 [ q ln q/(1+q)^2 + (ln 2 - ln(1+q))/(1+q) ] dq
    qq = sp.Symbol('q', positive=True)
    tq = -sp.log(qq) / 2
    Rq = sp.simplify((tq * sp.tanh(tq) - sp.log(sp.cosh(tq))).rewrite(sp.exp))
    d1 = sp.simplify(sp.expand_log(Rq - (qq * sp.log(qq) / (1 + qq) + sp.log(2) - sp.log(1 + qq)), force=True))
    check('R(t) = t tanh t - ln cosh t = q ln q/(1+q) + ln 2 - ln(1+q) at q = e^{-2t}', d1 == 0, d1)
    A1 = qq * sp.log(qq) / (1 + qq) - sp.log(1 + qq)                       # antiderivative of ln q/(1+q)^2
    A2 = sp.log(qq) * sp.log(1 + qq) + sp.polylog(2, -qq)                  # antiderivative of ln q/(1+q)
    A3 = sp.log(2) * sp.log(1 + qq) - sp.log(1 + qq) ** 2 / 2              # antiderivative of (ln 2 - ln(1+q))/(1+q)
    okA = (sp.simplify(sp.diff(A1, qq) - sp.log(qq) / (1 + qq) ** 2) == 0 and
           sp.simplify(sp.expand_func(sp.diff(A2, qq)) - sp.log(qq) / (1 + qq)) == 0 and
           sp.simplify(sp.diff(A3, qq) - (sp.log(2) - sp.log(1 + qq)) / (1 + qq)) == 0)
    check('antiderivatives of ln q/(1+q)^2, ln q/(1+q), (ln2 - ln(1+q))/(1+q) verified by differentiation', okA)
    # definite values on (0,1): A1: -ln 2 - 0;  A2: Li_2(-1) - 0 = -pi^2/12;  A3: ln^2 2/2
    I_a = -LN2
    I_b = tosym(sp.polylog(2, -1))
    I_c = LN2 ** 2 / 2
    check('Li_2(-1) = -pi^2/12 (sympy)', sp.expand(I_b + PI ** 2 / 12) == 0, I_b)
    hinf = sp.expand(3 * ((I_b - I_a) + I_c))               # q/(1+q)^2 = 1/(1+q) - 1/(1+q)^2
    H0 = sp.expand(2 * hinf)
    check('H_0 = 6 ln 2 - pi^2/2 + 3 ln^2 2', sp.expand(H0 - (6 * LN2 - PI ** 2 / 2 + 3 * LN2 ** 2)) == 0, H0)
    H0num = 2 * mp.quad(lambda x: mp.sech(x) ** 2 * vnum(x), mp.linspace(0, 60, 31))
    dH = abs(H0num - num(H0)) / abs(H0num)
    check('H_0 closed form vs direct quadrature', dH < mp.mpf(10) ** (-30), 'rel. diff %s' % mp.nstr(dH, 3))

    # ---- W_n = Int sech^n w' ----
    # w' = t^2/2 - 9 R + 3 h, h(t) = Int_0^t sech^2 v (even).  Int sech^n h = 2{ [A_n h]_0^inf - Int_0^inf A_n sech^2 v },
    # A_n(t) = Int_0^t sech^n = tanh t * P_m(z), n = 2m, P_1 = 1, P_m = z^(m-1)/(2m-1) + (2m-2)/(2m-1) P_(m-1);  A_n(inf) = S_n/2, h(inf) = H_0/2
    #   Int sech^n h = S_n H_0/2 - Int_{-inf}^{inf} tanh t z P_m(z) v dt
    def Ppoly(m):
        P = sp.Integer(1)
        for j in range(2, m + 1):
            P = sp.expand(z ** (j - 1) / (2 * j - 1) + Q(2 * j - 2, 2 * j - 1) * P)
        return P
    tsym = sp.Symbol('x', real=True)
    okP = True
    for m in (1, 2, 3, 4):
        An = sp.tanh(tsym) * Ppoly(m).subs(z, 1 / sp.cosh(tsym) ** 2)
        okP = okP and sp.simplify((sp.diff(An, tsym) - sp.cosh(tsym) ** (-2 * m)).rewrite(sp.exp)) == 0 and An.subs(tsym, 0) == 0
    check('A_n(t) = tanh t P_m(sech^2 t) is the antiderivative of sech^(2m) vanishing at 0, m = 1..4', okP)

    def Hn(n):
        m = n // 2
        return sp.expand(S(n) * H0 / 2 - integrate_poly(sp.expand(z * Ppoly(m) * TAUV)))

    def W(n):
        return sp.expand(T(n) / 2 - 9 * (S(n) / n - Lm(n)) + 3 * Hn(n))
    SPECIAL['W'] = W
    # numerical check of W_4 by nested quadrature (h by quadrature of sech^2 v)
    mp.mp.dps = 18
    hnum = lambda x: mp.quad(lambda s: mp.sech(s) ** 2 * vnum(s), [0, x])
    wpnum = lambda x: x ** 2 / 2 - 9 * (x * mp.tanh(x) - mp.log(mp.cosh(x))) + 3 * hnum(x)
    W4num = 2 * mp.quad(lambda x: mp.sech(x) ** 4 * wpnum(x), mp.linspace(0, 12, 7))
    dW = abs(W4num - num(W(4))) / abs(W4num)
    check('W_4 formula vs nested direct quadrature', dW < mp.mpf(10) ** (-14), 'rel. diff %s' % mp.nstr(dW, 3))
    mp.mp.dps = 40
    return {'V2': V2, 'H0': H0, 'V': {n: V(n) for n in (2, 4, 6, 8, 10)}, 'W': {n: W(n) for n in (4, 6, 8)}}


# ------------------------------------------------------------------------------------------------------------------
# prefactors and IBP coefficients
# ------------------------------------------------------------------------------------------------------------------
KP = 3      # prefactor series through e^3 (one more than needed)


def section_prefactors():
    say('== prefactors ==')
    lg = 2 * LN2 + LNPI          # ln(4 pi)
    # e N_1 = -2^(7e-1) Gamma(1/2+e)^2/(e-1/2)^2 * Gamma(1+4e)/(4(4e-1)) / [Gamma(2-5e) (4 pi)^(5-4e)]
    eN1 = prefactor_series(rat=-1 / ((e - Q(1, 2)) ** 2 * 4 * (4 * e - 1)), gammas=[(Q(1, 2), 1, 2), (1, 4, 1), (2, -5, -1)],
                           logs=7 * LN2 + 4 * lg, const=Q(1, 2) / (4 ** 5 * PI ** 5), K=KP)
    # e N_3 = 2^(7e-3) Gamma(1/2+e)^2 Gamma(1+4e)/(4(4e-1)(4e-2)) / [Gamma(3-5e)(4 pi)^(5-4e)]
    eN3 = prefactor_series(rat=1 / (4 * (4 * e - 1) * (4 * e - 2)), gammas=[(Q(1, 2), 1, 2), (1, 4, 1), (3, -5, -1)],
                           logs=7 * LN2 + 4 * lg, const=Q(1, 8) / (4 ** 5 * PI ** 5), K=KP)
    G = prefactor_series(rat=sp.Integer(1), gammas=[(Q(1, 2), -1, 1)], logs=-LN2, const=Q(1, 2) / sp.sqrt(PI), K=KP)
    CE = prefactor_series(rat=sp.Integer(1), gammas=[(Q(1, 2), -1, 1), (Q(1, 2), -2, 1)], logs=-3 * LN2, const=Q(1, 2) / PI, K=KP)
    DS = prefactor_series(rat=sp.Integer(1), gammas=[(1, -1, 1), (1, -2, 1)], logs=-3 * LN2, const=1 / PI, K=KP)
    # numerical validation of the five series against the exact functions (Cauchy integral on |e| = 1/20)
    mp.mp.dps = 50
    fN1 = lambda x: x * (-mp.power(2, 7 * x - 1) * mp.gamma(x - 0.5) ** 2 * mp.gamma(4 * x - 1) / (mp.gamma(2 - 5 * x) * mp.power(4 * mp.pi, 5 - 4 * x)))
    fN3 = lambda x: x * (mp.power(2, 7 * x - 3) * mp.gamma(x + 0.5) ** 2 * mp.gamma(4 * x - 2) / (mp.gamma(3 - 5 * x) * mp.power(4 * mp.pi, 5 - 4 * x)))
    fG = lambda x: mp.power(2, -x - 1) * mp.gamma(0.5 - x) / mp.sqrt(mp.pi)
    fCE = lambda x: mp.power(2, -3 * x - 1) * mp.gamma(0.5 - x) * mp.gamma(0.5 - 2 * x) / mp.pi
    fDS = lambda x: mp.power(2, -3 * x) * mp.gamma(1 - x) * mp.gamma(1 - 2 * x) / mp.pi
    worst = 99.
    for nm, ser, f in (('eps N_1', eN1, fN1), ('eps N_3', eN3, fN3), ('G', G, fG), ('C_E', CE, fCE), ('D_s', DS, fDS)):
        npts, rad = 128, mp.mpf(1) / 20
        vals = [f(rad * mp.expj(2 * mp.pi * m / npts)) for m in range(npts)]
        for k in range(KP + 1):
            ck = (mp.fsum(vals[m] * mp.expj(-2 * mp.pi * m * k / npts) for m in range(npts)) / npts / rad ** k).real
            ex = mp.mpf(sp.N(ser.coeff(e, k).subs(TRUE), 60))
            worst = min(worst, float(-mp.log10(abs(ck - ex) / abs(ex))))
    check('series of eps N_1, eps N_3, G, C_E, D_s (polygamma expansions) vs Cauchy integrals of the exact functions', worst > 40, 'worst agreement %.1f digits' % worst)
    # N_3/N_1 with Gamma(u+1) = u Gamma(u) at u = e - 1/2 (twice), u = 4e - 2, u = 2 - 5e
    u = sp.Symbol('u')
    fe = sp.expand_func(sp.gamma(u + 1)) == u * sp.gamma(u)
    r31 = sp.Rational(-1, 4) * (e - Q(1, 2)) ** 2 / ((4 * e - 2) * (2 - 5 * e))
    mp.mp.dps = 40
    x0 = mp.mpf('0.0371')
    rnum = fN3(x0) / fN1(x0)
    check('N_3/N_1 = (1 - 2 eps)/(32 (2 - 5 eps))',
          fe and sp.simplify(r31 - (1 - 2 * e) / (32 * (2 - 5 * e))) == 0 and abs(rnum - (1 - 2 * x0) / (32 * (2 - 5 * x0))) < mp.mpf(10) ** (-35), sp.factor(r31))
    # coefficients of the integration-by-parts identity, Eq. (6.4)
    den = 96 * e ** 3 - 116 * e ** 2 + 43 * e - 5
    r1 = 28 * (5 * e - 2) * (14 * e - 9) * (1088 * e ** 4 - 898 * e ** 3 + 275 * e ** 2 - 38 * e + 2) / (3 * e ** 3 * den)
    r2 = (1 - 2 * e) ** 2 * (121024 * e ** 6 - 237340 * e ** 5 + 181552 * e ** 4 - 70363 * e ** 3 + 14767 * e ** 2 - 1612 * e + 72) / (6 * e ** 3 * den)
    # optional: the 18-digit Laurent strings of r_1, r_2, N_1, N_3 in ../cM_laurent.json
    pkg = load_package_file()
    if pkg is not None:
        IA = pkg['retarded']['implementation_A']
        worst_r = 99.
        for rr, key in ((r1, 'r_1 (multiplies I_3)'), (r2, 'r_2 (multiplies I_1)')):
            ser_ = sp.series(rr * e ** 3, e, 0, 8).removeO()
            for k_, v_ in IA['ibp_coefficient_laurent'][key].items():
                c_ = sp.Rational(ser_.coeff(e, int(k_) + 3))
                ex_ = mp.mpf(c_.p) / mp.mpf(c_.q)
                dd_ = abs(mp.mpf(v_) - ex_) / abs(ex_)
                worst_r = min(worst_r, 99. if dd_ == 0 else float(-mp.log10(dd_)))
        check('Laurent coefficients of r_1, r_2 (Eq. (6.4)) vs the 18-digit strings of cM_laurent.json', worst_r > 17, 'worst agreement %.1f digits' % worst_r)
        worst_n = 99.
        for ser_, key in ((eN1, 'N_1'), (eN3, 'N_3')):
            for k_ in (-1, 0, 1, 2):
                ex_ = mp.mpf(sp.N(ser_.coeff(e, k_ + 1).subs(TRUE), 60))
                dd_ = abs(mp.mpf(IA['prefactor_laurent'][key][str(k_)]) / ex_ - 1)
                worst_n = min(worst_n, 99. if dd_ == 0 else float(-mp.log10(dd_)))
        check('Laurent coefficients eps^-1..eps^2 of N_1, N_3 vs the 18-digit strings of cM_laurent.json', worst_n > 16, 'worst agreement %.1f digits' % worst_n)
    return {'eN1': eN1, 'eN3': eN3, 'G': G, 'CE': CE, 'DS': DS, 'r1': r1, 'r2': r2}


# ------------------------------------------------------------------------------------------------------------------
# [A]: assembly
# ------------------------------------------------------------------------------------------------------------------
def to_ell(x):
    """rewrite in l = ln(2 pi) - gamma_E; returns (expression, True if no ln 2, ln pi, gamma_E is left)"""
    x = sp.expand(sp.expand(x).subs(GE, LN2 + LNPI - ELL))
    clean = not (x.has(LN2) or x.has(LNPI) or x.has(GE))
    return x, clean


def section_assembly(B1, B2, PF):
    say('== [A] assembly ==')
    # integrand series: even sector  e^{8 e L} y_E^2,  odd sector  e^{8 e L} y_O^2
    yE = 1 + 3 * e * LL + e ** 2 * (Q(9, 2) * LL ** 2 - 4 * tt ** 2)
    e8L = 1 + 8 * e * LL + 32 * e ** 2 * LL ** 2
    PE = trunc(sp.expand(e8L * yE ** 2), e, 0, 2)
    check('e^{8 eps L} y_E^2 = 1 + 14 eps L + eps^2 (98 L^2 - 8 t^2) + O(eps^3)',
          sp.expand(PE - (1 + 14 * e * LL + e ** 2 * (98 * LL ** 2 - 8 * tt ** 2))) == 0)
    # odd sector through O(e): t^2 + e (8 L t^2 + 2 t v)
    PO1 = tt ** 2 + e * (8 * LL * tt ** 2 + 2 * TV)

    def core(Bz, P, K):
        full = sp.expand(Bz * P)
        return {k: integrate_poly(full.coeff(e, k)) for k in range(K + 1)}
    e1 = core(B1, PE, 2)
    e3 = core(B2, PE, 2)
    o1 = core(B1, PO1, 1)
    o3 = core(B2, PO1, 1)
    say('  e1 =', e1)
    say('  o1 =', o1)

    def ser(d):
        return sum(v * e ** k for k, v in d.items())
    G, CE, DS, eN1, eN3 = PF['G'], PF['CE'], PF['DS'], PF['eN1'], PF['eN3']
    cos2 = 1 - PI ** 2 * e ** 2            # cos^2(pi e) through e^3 (next term e^4)
    sin2 = PI ** 2 * e ** 2                # sin^2(pi e) through e^3
    E1 = trunc(G * CE ** 2 * ser(e1), e, 0, 2)
    E3 = trunc(G * CE ** 2 * ser(e3), e, 0, 2)
    O1 = trunc(G * DS ** 2 * ser(o1), e, 0, 1)
    O3 = trunc(G * DS ** 2 * ser(o3), e, 0, 1)
    res = {}
    # retarded: e I_1 = eN1 [cos^2 E_1 + sin^2 O_1],  e I_3 = -eN3 [cos^2 E_3 + sin^2 O_3]
    eI1R = trunc(eN1 * (cos2 * E1 + sin2 * O1), e, 0, 2)
    eI3R = trunc(-eN3 * (cos2 * E3 + sin2 * O3), e, 0, 2)
    # Feynman: e I_1 = -e^{2 i pi e} eN1 O_1,  e I_3 = +e^{2 i pi e} eN3 O_3
    ph = 1 + 2 * sp.I * PI * e + (2 * sp.I * PI * e) ** 2 / 2
    eI1F = trunc(-ph * eN1 * O1, e, 0, 1)
    eI3F = trunc(ph * eN3 * O3, e, 0, 1)
    for nm, s_, kmax in (('I1R', eI1R, 2), ('I3R', eI3R, 2), ('I1F', eI1F, 1), ('I3F', eI3F, 1)):
        for k in range(kmax + 1):
            x, clean = to_ell(s_.coeff(e, k))
            res[(nm, k - 1)] = x
            check(f'{nm}[eps^{k - 1}]: ln 2, ln pi, gamma_E combine into l = ln(2 pi) - gamma_E', clean, x)
    # I_2 = r_1 I_3 + r_2 I_1
    r1s = sp.series(PF['r1'] * e ** 3, e, 0, 4).removeO()
    r2s = sp.series(PF['r2'] * e ** 3, e, 0, 4).removeO()
    for tag, a1, a3, kmax in (('R', eI1R, eI3R, 2), ('F', eI1F, eI3F, 1)):
        tot = trunc(sp.expand(r1s * a3 + r2s * a1), e, 0, kmax)      # e^4 I_2
        for k in range(kmax + 1):
            x, clean = to_ell(tot.coeff(e, k))
            x = sp.expand(x)
            res[('I2' + tag, k - 4)] = x
            check(f'I2{tag}[eps^{k - 4}]: expressed in l', clean, x)
    # retarded cores: I_a = N_a sum_k j_a^(k) eps^k
    jR1 = trunc(cos2 * E1 + sin2 * O1, e, 0, 2)
    jR3 = trunc(-(cos2 * E3 + sin2 * O3), e, 0, 2)
    cores = {'e1': e1, 'e3': e3, 'o1': o1, 'o3': o3, 'E1': E1, 'E3': E3, 'O1': O1, 'O3': O3, 'jR1': jR1, 'jR3': jR3}
    return res, cores


def section_feynman_second_order(B1, B2, PF, res):
    """I_2^F[eps^-2]:  I_2^F = eps^-4 P_F(eps) Int e^{8 eps L} Q(z,eps) y_O^2 dt,  P_F = eps e^{2 i pi eps} N_1 G D_s^2,
       Q = rhat_1 (N_3/N_1) B_2 - rhat_2 B_1, rhat_i = eps^3 r_i;  q_0 = R''(t) removes w by two integrations by parts."""
    say('== [A2] Feynman second-order combination ==')
    r1h = sp.cancel(PF['r1'] * e ** 3)
    r2h = sp.cancel(PF['r2'] * e ** 3)
    Qz = sp.expand(sp.series(sp.expand(sp.cancel(r1h * (1 - 2 * e) / (32 * (2 - 5 * e))) * B2 - r2h * B1), e, 0, 3).removeO())
    q0, q1, q2 = [sp.expand(Qz.coeff(e, k)) for k in (0, 1, 2)]
    say('  q0 =', q0)
    say('  q1 =', q1)
    say('  q2 =', q2)
    # R with R'' = q0(sech^2 t):   (sech^n)'' = n^2 sech^n - n(n+1) sech^(n+2)
    a4, a6, a8 = sp.symbols('a4 a6 a8')
    Rz = a4 * z ** 2 + a6 * z ** 3 + a8 * z ** 4
    Rpp = sum(c_ * ((2 * m) ** 2 * z ** m - (2 * m) * (2 * m + 1) * z ** (m + 1)) for c_, m in ((a4, 2), (a6, 3), (a8, 4)))
    sol = sp.solve(sp.Poly(sp.expand(Rpp - q0), z).all_coeffs(), [a4, a6, a8], dict=True)
    ok = len(sol) == 1
    Rz = Rz.subs(sol[0]) if ok else None
    check('q_0(sech^2 t) = R\'\'(t) with R a polynomial in sech^2 t', ok, Rz)
    check('R = (3/4) sech^4 - (151/40) sech^6 + (147/40) sech^8', ok and sp.expand(Rz - (Q(3, 4) * z ** 2 - Q(151, 40) * z ** 3 + Q(147, 40) * z ** 4)) == 0)
    # orders of Int e^{8 e L} Q y_O^2:
    #  O(1):   q0 t^2
    #  O(e):   q1 t^2 + q0 (8 L t^2 + 2 t v)
    #  O(e^2): q2 t^2 + q1 (8 L t^2 + 2 t v) + q0 (32 L^2 t^2 + 16 L t v + v^2 + 2 t w)
    #  with Int q0 F = Int R F'' for F = L t v and F = v^2 + 2 t w
    vp = 3 * (tt * TAU - LL)
    F3pp = z * TV + 2 * TAUV + 2 * TAU * tt * vp + LL * (2 * vp + 3 * tt ** 2 * z)
    F2pp = 2 * sp.expand(vp ** 2) + 12 * z * TV + 4 * WPs + 2 * tt ** 2 - 18 * tt ** 2 * z
    c0 = integrate_poly(q0 * tt ** 2)
    c1 = integrate_poly(sp.expand(q1 * tt ** 2 + q0 * (8 * LL * tt ** 2 + 2 * TV)))
    c2 = integrate_poly(sp.expand(q2 * tt ** 2 + q1 * (8 * LL * tt ** 2 + 2 * TV) + q0 * 32 * LL ** 2 * tt ** 2 + Rz * (16 * F3pp + F2pp)))
    # consistency: the same O(e) coefficient with Int q0 (2 t v) done through R'' instead of the V_n
    c1b = integrate_poly(sp.expand(q1 * tt ** 2 + q0 * 8 * LL * tt ** 2 + Rz * 2 * (2 * vp + 3 * tt ** 2 * z)))
    check('O(eps) of the combination: evaluation with the V_n = evaluation through R\'\' (no zeta(3), no V_2 needed)', sp.expand(c1 - c1b) == 0, c1)
    say('  c0, c1, c2 =', c0, '|', c1, '|', c2)
    G, DS, eN1 = PF['G'], PF['DS'], PF['eN1']
    ph = 1 + 2 * sp.I * PI * e + (2 * sp.I * PI * e) ** 2 / 2
    PFs = trunc(ph * eN1 * G * DS ** 2, e, 0, 2)
    tot = trunc(PFs * (c0 + c1 * e + c2 * e ** 2), e, 0, 2)
    out = {}
    for k in range(3):
        x, clean = to_ell(tot.coeff(e, k))
        out[('I2F', k - 4)] = sp.expand(x)
        check(f'I2F[eps^{k - 4}] (combined integrand): expressed in l', clean, x)
    for k in (-4, -3):
        check(f'I2F[eps^{k}]: combined integrand = r_1 I_3^F + r_2 I_1^F from the separately derived I_1^F, I_3^F', sp.expand(out[('I2F', k)] - res[('I2F', k)]) == 0)
    return out, {'q0': q0, 'q1': q1, 'q2': q2, 'R': Rz, 'c0': c0, 'c1': c1, 'c2': c2}



def section_retarded_combination(B1, B2, PF, comb, res):
    """I_2^R through eps^-1 from the combined integrand:
         I_2^R = -eps^-4 (eps N_1 G) [cos^2(pi eps) C_E^2 Int e^{8 eps L} Q y_E^2 dt + sin^2(pi eps) D_s^2 Int e^{8 eps L} Q y_O^2 dt],
       y_E through O(eps^3): Y_3 = 9 L^3/2 - 12 L t^2 + 48 Xi with Xi'' = t tanh t, Xi(0) = Xi'(0) = 0; Xi enters only through
       Int q_0 Xi = Int R Xi'' = Int R t tanh t."""
    say('== [A3] retarded combination through eps^-1 ==')
    t = sp.Symbol('t', real=True)
    Lc = sp.log(sp.cosh(t)); sech2 = 1 / sp.cosh(t) ** 2
    Xi = sp.Function('Xi')(t)
    Y2 = Q(9, 2) * Lc ** 2 - 4 * t ** 2
    Y3 = Q(9, 2) * Lc ** 3 - 12 * Lc * t ** 2 + 48 * Xi
    lhs = sp.diff(Y3, t, 2).subs(sp.diff(Xi, t, 2), t * sp.tanh(t))
    rhs = 3 * Lc + 3 * sech2 * Y2 - 27 * sech2 * Lc          # y_3'' = y_1 + 3 sech^2 y_2 - 9 sech^2 y_1, y_1 = 3 L, y_2 = Y
    check('Y_3 = 9 L^3/2 - 12 L t^2 + 48 Xi (Xi\'\' = t tanh t) solves the O(eps^3) equation of y_E', sp.simplify(sp.expand((lhs - rhs).rewrite(sp.exp))) == 0)
    XI = sp.Symbol('XI')
    yE = 1 + 3 * e * LL + e ** 2 * (Q(9, 2) * LL ** 2 - 4 * tt ** 2) + e ** 3 * (Q(9, 2) * LL ** 3 - 12 * LL * tt ** 2 + 48 * XI)
    e8L = 1 + 8 * e * LL + 32 * e ** 2 * LL ** 2 + Q(256, 3) * e ** 3 * LL ** 3
    PE = trunc(sp.expand(e8L * yE ** 2), e, 0, 3)
    check('e^{8 eps L} y_E^2 = 1 + 14 eps L + eps^2 (98 L^2 - 8 t^2) + eps^3 (1372 L^3/3 - 112 L t^2 + 96 Xi) + O(eps^4)',
          sp.expand(PE - (1 + 14 * e * LL + e ** 2 * (98 * LL ** 2 - 8 * tt ** 2) + e ** 3 * (Q(1372, 3) * LL ** 3 - 112 * LL * tt ** 2 + 96 * XI))) == 0)
    r1h = sp.cancel(PF['r1'] * e ** 3)
    r2h = sp.cancel(PF['r2'] * e ** 3)
    Qz = sp.expand(sp.series(sp.expand(sp.cancel(r1h * (1 - 2 * e) / (32 * (2 - 5 * e))) * B2 - r2h * B1), e, 0, 4).removeO())
    full = trunc(sp.expand(Qz * PE), e, 0, 3)
    Rz = comb['R']
    a = {}
    for k in range(4):
        ck = sp.expand(full.coeff(e, k))
        cx = sp.expand(ck.coeff(XI, 1))
        c0_ = sp.expand(ck.coeff(XI, 0))
        val = integrate_poly(c0_)
        if cx != 0:
            assert sp.expand(cx - 96 * comb['q0']) == 0, cx
            val += integrate_poly(sp.expand(96 * Rz * tt * TAU))
        a[k] = sp.expand(val)
    say('  a_k (even sector) =', a)
    check('even sector: Int q_0 dt = 0 (q_0 = R\'\')', a[0] == 0)
    G, CE, DS, eN1 = PF['G'], PF['CE'], PF['DS'], PF['eN1']
    cos2 = 1 - PI ** 2 * e ** 2
    sin2 = PI ** 2 * e ** 2
    tot = trunc(-eN1 * G * (cos2 * CE ** 2 * sum(a[k] * e ** k for k in range(4)) + sin2 * DS ** 2 * (comb['c0'] + comb['c1'] * e)), e, 0, 3)
    out = {}
    for k in range(4):
        x, clean = to_ell(tot.coeff(e, k))
        out[('I2R', k - 4)] = sp.expand(x)
        check(f'I2R[eps^{k - 4}] (combined integrand): expressed in l', clean, x)
    for k in (-4, -3, -2):
        check(f'I2R[eps^{k}]: combined integrand = r_1 I_3^R + r_2 I_1^R from the separately derived I_1^R, I_3^R', sp.expand(out[('I2R', k)] - res[('I2R', k)]) == 0)
    check('I2R[eps^-1] = 4 l x (-5/(24576 pi^4))', sp.expand(out[('I2R', -1)] + 5 * 4 * ELL / (24576 * PI ** 4)) == 0, out[('I2R', -1)])
    out['a_k'] = a
    lead = -eN1.coeff(e, 0) * G.coeff(e, 0)
    ev_ = sp.expand(-Q(6, 5) * (8 * PI) ** 4 * lead * CE.coeff(e, 0) ** 2 * a[2])
    od_ = sp.expand(-Q(6, 5) * (8 * PI) ** 4 * lead * PI ** 2 * DS.coeff(e, 0) ** 2 * comb['c0'])
    check('c_M = (even sector) + (odd sector): cos^2 term gives 1/5, sin^2 term gives 4/5', ev_ == Q(1, 5) and od_ == Q(4, 5), (ev_, od_))
    out['cM_split'] = {'even_sector_cos2': str(ev_), 'odd_sector_sin2': str(od_)}
    return out


# ------------------------------------------------------------------------------------------------------------------
# [H], [R]: the even solution in the eta form and its moments; I_1, I_3 at eps^2 and I_2 at eps^0 (retarded routing)
# ------------------------------------------------------------------------------------------------------------------
KE = 4      # order in eps of the moments of the even solution


def section_eta():
    say('== [H] y = cosh^(3 eps) eta ==')
    t = sp.Symbol('t', real=True)
    eta = sp.Function('eta')(t)
    y = sp.cosh(t) ** (3 * e) * eta
    lhs = sp.diff(y, t, 2) - (e ** 2 + (3 * e - 9 * e ** 2) / sp.cosh(t) ** 2) * y
    rhs = sp.cosh(t) ** (3 * e) * (sp.diff(eta, t, 2) + 6 * e * sp.tanh(t) * sp.diff(eta, t) + 8 * e ** 2 * eta)
    d = sp.simplify(sp.expand(((lhs - rhs) / sp.cosh(t) ** (3 * e)).rewrite(sp.exp)))
    check("y'' - [eps^2 + (3 eps - 9 eps^2) sech^2] y = cosh^(3 eps) [eta'' + 6 eps tanh eta' + 8 eps^2 eta]", d == 0, d)
    Xi = sp.Function('Xi')(t)
    E4 = sp.Function('eta4')(t)
    Lc = sp.log(sp.cosh(t))
    etaE = 1 + e ** 2 * (-4 * t ** 2) + e ** 3 * 48 * Xi + e ** 4 * E4
    op = sp.diff(etaE, t, 2) + 6 * e * sp.tanh(t) * sp.diff(etaE, t) + 8 * e ** 2 * etaE
    op = op.subs(sp.diff(E4, t, 2), -288 * sp.tanh(t) * sp.diff(Xi, t) + 32 * t ** 2).subs(sp.diff(Xi, t, 2), t * sp.tanh(t))
    op = sp.expand(op)
    ok = all(sp.simplify(op.coeff(e, k)) == 0 for k in range(0, 5))
    check("eta_E = 1 - 4 eps^2 t^2 + 48 eps^3 Xi + eps^4 eta_4 solves the eta equation through O(eps^4)  (Xi'' = t tanh t, eta_4'' = -288 tanh Xi' + 32 t^2)", ok,
          [sp.simplify(op.coeff(e, k)) for k in range(0, 5)])
    XI = sp.Symbol('XI')
    LS = sp.Symbol('Lc')
    yE_P = 1 + 3 * e * Lc + e ** 2 * (Q(9, 2) * Lc ** 2 - 4 * t ** 2) + e ** 3 * (Q(9, 2) * Lc ** 3 - 12 * Lc * t ** 2 + 48 * XI)
    mine = sp.series(sp.exp(3 * e * LS), e, 0, 4).removeO().subs(LS, Lc) * (1 - 4 * e ** 2 * t ** 2 + 48 * e ** 3 * XI)
    dd = sp.expand(trunc(sp.expand(mine), e, 0, 3) - yE_P)
    check('cosh^(3 eps) eta_E reproduces y_E of [P] through O(eps^3)', dd == 0, dd)
    say('== [R] moment functions ==')
    s_ = sp.Symbol('s', positive=True)
    F = sp.Function('F')(t)
    r2 = sp.simplify((sp.diff(-sp.cosh(t) ** (-s_) * F / s_, t) - (sp.cosh(t) ** (-s_) * sp.tanh(t) * F - sp.cosh(t) ** (-s_) * sp.diff(F, t) / s_)).rewrite(sp.exp))
    check("d/dt[-sech^s F/s] = sech^s tanh F - sech^s F'/s   (so Int sech^s tanh F = (1/s) Int sech^s F')", r2 == 0, r2)
    sn = sp.cosh(t) ** (-s_)
    r3 = sp.simplify(((sp.diff(sn, t, 2) - (s_ ** 2 * sn - s_ * (s_ + 1) * sp.cosh(t) ** (-s_ - 2))) / sn).rewrite(sp.exp))
    check("(sech^s)'' = s^2 sech^s - s (s+1) sech^(s+2) for real s", r3 == 0, r3)
    Ss = sp.sqrt(sp.pi) * sp.gamma(s_ / 2) / sp.gamma((s_ + 1) / 2)
    rr = sp.simplify(sp.expand_func(Ss.subs(s_, s_ + 2) / Ss) - s_ / (s_ + 1))
    check("S_(s+2)/S_s = s/(s+1), hence m_F(s) - m_F(s+2) = m_{F''}(s)/s^2", rr == 0, rr)
    x = sp.Symbol('x', positive=True)
    p = lambda k, a: sp.polygamma(k, a)

    def shift(expr):       # expr(x) - expr(x+1) with polygamma(k, x+1) = polygamma(k, x) + (-1)^k k!/x^(k+1)
        ex1 = expr.subs(x, x + 1)
        for k in range(0, 6):
            ex1 = ex1.subs(sp.polygamma(k, x + 1), sp.polygamma(k, x) + (-1) ** k * sp.factorial(k) / x ** (k + 1))
        return sp.simplify(sp.expand(expr - ex1))
    chk = sp.simplify(sp.expand_func(sp.polygamma(2, x + 1)) - (sp.polygamma(2, x) + 2 / x ** 3)) == 0 and \
        sp.simplify(sp.expand_func(sp.polygamma(3, x + 1)) - (sp.polygamma(3, x) - 6 / x ** 4)) == 0 and \
        sp.simplify(sp.expand_func(sp.polygamma(1, x + 1)) - (sp.polygamma(1, x) - 1 / x ** 2)) == 0
    check('polygamma(k, x+1) = polygamma(k, x) + (-1)^k k!/x^(k+1), k = 1, 2, 3 (sympy expand_func)', chk)
    m_t2 = p(1, x) / 2
    m_t4 = 3 * p(1, x) ** 2 / 4 + p(3, x) / 8
    m_Xi = -p(2, x) / 16
    m_e4 = 2 * p(1, x) ** 2 - Q(8, 3) * p(3, x)
    # sources m_{F''}(s)/s^2 with s = 2x
    src_t2 = 2 / (2 * x) ** 2                                   # (t^2)'' = 2
    src_t4 = 12 * m_t2 / (2 * x) ** 2                           # (t^4)'' = 12 t^2
    src_Xi = (1 / (2 * x)) / (2 * x) ** 2                       # Xi'' = t tanh t, m_{t tanh t}(s) = m_1(s)/s = 1/s
    src_e4 = (-288 / (2 * x) ** 2 + 32 * m_t2) / (2 * x) ** 2   # eta_4'' = -288 tanh Xi' + 32 t^2, m_{tanh Xi'} = m_{Xi''}/s = 1/s^2
    for nm, mf, src in (('t^2', m_t2, src_t2), ('t^4', m_t4, src_t4), ('Xi', m_Xi, src_Xi), ('eta_4', m_e4, src_e4)):
        dlt = sp.simplify(sp.expand(shift(mf) - src))
        check("difference equation m_F(s) - m_F(s+2) = m_{F''}(s)/s^2 for F = %s with m_F = %s  (x = s/2)" % (nm, mf), dlt == 0, dlt)
    # eta_E^2 = 1 - 8 eps^2 t^2 + 96 eps^3 Xi + eps^4 (16 t^4 + 2 eta_4) + O(eps^5) and its moment function
    A2, A4, AX, AE = sp.symbols('A2 A4 AX AE')                  # t^2, t^4, Xi, eta_4
    sq = trunc(sp.expand((1 - 4 * e ** 2 * A2 + 48 * e ** 3 * AX + e ** 4 * AE) ** 2).subs(A2 ** 2, A4), e, 0, 4)
    mu = sp.expand(sq.subs({A2: m_t2, A4: m_t4, AX: m_Xi, AE: m_e4}))
    tgt = 1 - 4 * e ** 2 * p(1, x) - 6 * e ** 3 * p(2, x) + e ** 4 * (16 * p(1, x) ** 2 - Q(10, 3) * p(3, x))
    check('M_s[eta_E^2]/S_s = 1 - 4 eps^2 psi_1 - 6 eps^3 psi_2 + eps^4 (16 psi_1^2 - 10 psi_3/3) + O(eps^5), psi_k = psi_k(s/2)', sp.expand(mu - tgt) == 0, sp.expand(mu - tgt))
    # numerical confirmation of the closed forms by direct quadrature at s = 3.3 and s = 4
    # Xi'(t) = Int_0^t w tanh w dw in closed form (checked here by differentiation), then F(u) = Int_0^u (u - w) F''(w) dw
    mp.mp.dps = 20
    Xip = lambda u: u ** 2 / 2 + u * mp.log1p(mp.exp(-2 * u)) - (mp.polylog(2, -mp.exp(-2 * u)) + mp.pi ** 2 / 12) / 2
    u0 = mp.mpf('0.83')
    dXi = abs(mp.diff(Xip, u0) - u0 * mp.tanh(u0)) + abs(Xip(mp.mpf(0)))
    check("Xi'(t) = t^2/2 + t ln(1 + e^{-2t}) - [Li_2(-e^{-2t}) + pi^2/12]/2 has derivative t tanh t and vanishes at 0 (numerical, t = 0.83)", dXi < mp.mpf(10) ** (-15), mp.nstr(dXi, 3))
    Xipp = lambda w: w * mp.tanh(w)
    E4pp = lambda w: -288 * mp.tanh(w) * Xip(w) + 32 * w ** 2
    worst = 99.
    mp.mp.dps = 16
    for sv in (mp.mpf('3.3'), mp.mpf(4)):
        Sv = mp.sqrt(mp.pi) * mp.gamma(sv / 2) / mp.gamma((sv + 1) / 2)
        xv = sv / 2
        grid = [0, 1, 2, 4, 8, 16]
        q_t4 = 2 * mp.quad(lambda u: mp.sech(u) ** sv * u ** 4, grid) / Sv
        # M_s[F] = 2 Int_0^inf F''(w) K_s(w) dw,  K_s(w) = Int_w^inf sech^s(u) (u - w) du
        Ks = lambda w: mp.quad(lambda u: mp.sech(u) ** sv * (u - w), [w, w + 1, w + 3, w + 8, w + 20])
        q_Xi = 2 * mp.quad(lambda w: Xipp(w) * Ks(w), grid) / Sv
        q_e4 = 2 * mp.quad(lambda w: E4pp(w) * Ks(w), grid) / Sv
        c_t4 = 3 * mp.polygamma(1, xv) ** 2 / 4 + mp.polygamma(3, xv) / 8
        c_Xi = -mp.polygamma(2, xv) / 16
        c_e4 = 2 * mp.polygamma(1, xv) ** 2 - mp.mpf(8) / 3 * mp.polygamma(3, xv)
        for a_, b_ in ((q_t4, c_t4), (q_Xi, c_Xi), (q_e4, c_e4)):
            worst = min(worst, digits(a_, b_))
    check('closed forms of m_{t^4}, m_{Xi}, m_{eta_4} vs direct quadrature at s = 3.3 and s = 4 (working precision 16 digits)', worst > 10, 'worst agreement %.1f digits' % worst)
    mp.mp.dps = 40


def psi_series(k, m, K):
    """polygamma(k, m - 7 eps) through eps^K, m a positive integer"""
    return sum(PG(k + j, m) * (-7 * e) ** j / sp.factorial(j) for j in range(K + 1))


def S_series(m, K):
    """S_{2m - 14 eps} = sqrt(pi) Gamma(m - 7 eps)/Gamma(m + 1/2 - 7 eps) through eps^K"""
    lead = sp.simplify(sp.sqrt(sp.pi) * sp.gamma(sp.Integer(m)) / sp.gamma(sp.Integer(m) + Q(1, 2)))
    assert lead.is_Rational, lead
    c = {k: (PG(k - 1, m) - PG(k - 1, sp.Integer(m) + Q(1, 2))) * (-7) ** k / sp.factorial(k) for k in range(1, K + 1)}
    return sp.expand(lead * ser_exp(c, e, K))


def ME_series(m, K=KE):
    """Int cosh^(14 eps) sech^(2m) eta_E^2 dt through eps^K"""
    p1 = psi_series(1, m, K); p2 = psi_series(2, m, K); p3 = psi_series(3, m, K)
    mu = 1 - 4 * e ** 2 * p1 - 6 * e ** 3 * p2 + e ** 4 * (16 * p1 ** 2 - Q(10, 3) * p3)
    return trunc(sp.expand(S_series(m, K) * mu), e, 0, K)


def poly_moment(Bz, K=KE):
    """Int cosh^(14 eps) B(z, eps) eta_E^2 dt through eps^K, B a polynomial in z = sech^2 with eps-dependent coefficients"""
    P = sp.Poly(sp.expand(Bz), z)
    tot = 0
    for (mdeg,), coef in P.terms():
        assert mdeg >= 1
        tot += trunc(sp.expand(coef * ME_series(mdeg, K)), e, 0, K)
    return trunc(sp.expand(tot), e, 0, K)


def section_even_higher(B1, B2, PF, cores, comb, a_low, res):
    """I_1^R, I_3^R at eps^2, a_4 and I_2^R at eps^0 from the moments of the even solution through eps^4 ([H], [R]) and the odd
       solution at first order ([A]); the cores j_a^(3)."""
    assert KP >= 3
    say('== [H] even sector from the eta form ==')
    Et1 = poly_moment(B1)            # Int e^{8 eps L} B_1 y_E^2
    Et3 = poly_moment(B2)
    G, CE, DS, eN1, eN3 = PF['G'], PF['CE'], PF['DS'], PF['eN1'], PF['eN3']
    E1 = trunc(sp.expand(G * CE ** 2 * Et1), e, 0, 3)
    E3 = trunc(sp.expand(G * CE ** 2 * Et3), e, 0, 3)
    check('E_1 through eps^2 from the eta form = E_1 of [A] (y form, moments of L)', sp.expand(trunc(E1, e, 0, 2) - cores['E1']) == 0)
    check('E_3 through eps^2 from the eta form = E_3 of [A]', sp.expand(trunc(E3, e, 0, 2) - cores['E3']) == 0)
    say('  E_1[eps^3] =', sp.expand(E1.coeff(e, 3)))
    say('  E_3[eps^3] =', sp.expand(E3.coeff(e, 3)))
    r1h = sp.cancel(PF['r1'] * e ** 3)
    r2h = sp.cancel(PF['r2'] * e ** 3)
    Qz = sp.expand(sp.series(sp.expand(sp.cancel(r1h * (1 - 2 * e) / (32 * (2 - 5 * e))) * B2 - r2h * B1), e, 0, KE + 1).removeO())
    for k in range(3):
        check('q_%d of the combination Q = q_%d of [A2]' % (k, k), sp.expand(Qz.coeff(e, k) - comb['q%d' % k]) == 0)
    Aser = poly_moment(Qz)
    a = {k: sp.expand(Aser.coeff(e, k)) for k in range(KE + 1)}
    for k in range(4):
        check('a_%d from the eta form = a_%d of [A3]' % (k, k), sp.expand(a[k] - a_low[k]) == 0, a[k])
    check('a_4 = 40 + (364/3) ln 2 + (196/3) ln^2 2 - (7/3) pi^2 (tables/appendixC_intermediate_formulas.txt)',
          sp.expand(a[4] - (40 + Q(364, 3) * LN2 + Q(196, 3) * LN2 ** 2 - Q(7, 3) * PI ** 2)) == 0, a[4])
    say('  q_3 =', sp.expand(Qz.coeff(e, 3)))
    say('  q_4 =', sp.expand(Qz.coeff(e, 4)))
    cos2 = 1 - PI ** 2 * e ** 2 + PI ** 4 * e ** 4 / 3        # cos^2(pi eps) through eps^5
    sin2 = PI ** 2 * e ** 2 - PI ** 4 * e ** 4 / 3            # sin^2(pi eps) through eps^5
    xx = sp.Symbol('xx')
    check('cos^2(pi eps), sin^2(pi eps) series through eps^5',
          sp.expand(sp.series(sp.cos(xx) ** 2, xx, 0, 6).removeO() - (1 - xx ** 2 + xx ** 4 / 3)) == 0 and
          sp.expand(sp.series(sp.sin(xx) ** 2, xx, 0, 6).removeO() - (xx ** 2 - xx ** 4 / 3)) == 0)
    O1, O3 = cores['O1'], cores['O3']                          # through eps^1, from [A]
    # retarded cores j_a^(k), k = 0..3 :  I_a = N_a sum_k j_a^(k) eps^k
    j1 = trunc(sp.expand(cos2 * E1 + sin2 * O1), e, 0, 3)
    j3 = trunc(sp.expand(-(cos2 * E3 + sin2 * O3)), e, 0, 3)
    jout = {}
    for nm, ser_, key in (('j_1', j1, 'jR1'), ('j_3', j3, 'jR3')):
        for k in range(4):
            ex = sp.expand(ser_.coeff(e, k))
            if k <= 2:
                check('%s^(%d) from the eta form = core of [A]' % (nm, k), sp.expand(ex - cores[key].coeff(e, k)) == 0)
            jout['%s^(%d)' % (nm, k)] = ex
        say('  %s^(3) =' % nm, jout['%s^(3)' % nm])
    eI1R = trunc(sp.expand(eN1 * (cos2 * E1 + sin2 * O1)), e, 0, 3)
    eI3R = trunc(sp.expand(-eN3 * (cos2 * E3 + sin2 * O3)), e, 0, 3)
    out = {}
    for nm, s_ in (('I1R', eI1R), ('I3R', eI3R)):
        for k in range(4):
            xl, clean = to_ell(s_.coeff(e, k))
            out[(nm, k - 1)] = sp.expand(xl)
            if k <= 2:
                check('%s[eps^%d] from the eta form = value of [A]' % (nm, k - 1), clean and sp.expand(xl - res[(nm, k - 1)]) == 0)
            else:
                check('%s[eps^%d]: ln 2, ln pi, gamma_E combine into l = ln(2 pi) - gamma_E' % (nm, k - 1), clean, xl)
    Aall = sum(a[k] * e ** k for k in range(KE + 1))
    Call = comb['c0'] + comb['c1'] * e + comb['c2'] * e ** 2
    tot = trunc(sp.expand(-eN1 * G * (cos2 * CE ** 2 * Aall + sin2 * DS ** 2 * Call)), e, 0, 4)     # eps^4 I_2^R
    for k in range(5):
        xl, clean = to_ell(tot.coeff(e, k))
        out[('I2R', k - 4)] = sp.expand(xl)
        if k <= 3:
            check('I2R[eps^%d] from the eta form = value of [A], [A3]' % (k - 4), clean and sp.expand(xl - res[('I2R', k - 4)]) == 0)
        else:
            check('I2R[eps^%d] (combined integrand): expressed in l' % (k - 4), clean, xl)
    # all derived orders are e^{4 l eps} times a series free of l
    norm = {'I1R': 61440 * PI ** 4, 'I3R': -1720320 * PI ** 4, 'I2R': -24576 * PI ** 4 / 5}
    stripped = {}
    for nm, kmax in (('I1R', 2), ('I3R', 2), ('I2R', 0)):
        kmin = -1 if nm != 'I2R' else -4
        ser_ = sum(out[(nm, k)] * e ** k for k in range(kmin, kmax + 1))
        st = sp.expand(sp.series(sp.exp(-4 * ELL * e), e, 0, 6).removeO() * ser_ * norm[nm])
        stc = {k: sp.expand(st.coeff(e, k)) for k in range(kmin, kmax + 1)}
        check('%s: the derived orders equal e^{4 l eps} times a series free of l' % nm, all(not stc[k].has(ELL) for k in stc), stc)
        stripped[nm] = {str(k): str(v).replace('PI', 'pi').replace('zeta3', 'zeta(3)') for k, v in stc.items()}
    l = ELL
    check('I_1 = e^{4 l eps}/(61440 pi^4) [1/eps + 232/15 + eps (50944/225 - 7 pi^2) + eps^2 (10774648/3375 - 1624 pi^2/15 - 2284 zeta(3)/3)] + O(eps^3) (Appendix C.5 of the paper, Eq. (C.12))',
          stripped['I1R'] == {'-1': '1', '0': '232/15', '1': str(sp.expand(Q(50944, 225) - 7 * PI ** 2)).replace('PI', 'pi'),
                              '2': str(sp.expand(Q(10774648, 3375) - Q(1624, 15) * PI ** 2 - Q(2284, 3) * Z3)).replace('PI', 'pi').replace('zeta3', 'zeta(3)')}, stripped['I1R'])
    check('I_3 = -e^{4 l eps}/(1720320 pi^4) [1/eps + 182/15 + eps (116782/675 - 7 pi^2) + eps^2 (73302157/30375 - 1274 pi^2/15 - 2284 zeta(3)/3)] + O(eps^3) (Appendix C.5 of the paper, Eq. (C.12))',
          stripped['I3R'] == {'-1': '1', '0': '182/15', '1': str(sp.expand(Q(116782, 675) - 7 * PI ** 2)).replace('PI', 'pi'),
                              '2': str(sp.expand(Q(73302157, 30375) - Q(1274, 15) * PI ** 2 - Q(2284, 3) * Z3)).replace('PI', 'pi').replace('zeta3', 'zeta(3)')}, stripped['I3R'])
    return {'coefficients': {k_: out[k_] for k_ in (('I1R', 2), ('I3R', 2), ('I2R', 0))}, 'a_k': a, 'cores': jout,
            'E1': E1, 'E3': E3, 'q3': sp.expand(Qz.coeff(e, 3)), 'q4': sp.expand(Qz.coeff(e, 4)), 'stripped': stripped}


def section_paper_forms(res, cores):
    """equivalent forms and ratios quoted in the paper and in its ancillary tables, against the derived ones (exact)"""
    say('== forms quoted in the paper and in its ancillary tables ==')
    l = ELL
    check('I_1[eps^0] = [116/225 + (2/15) l]/(2048 pi^4) (the form with the normalization 1/(2048 pi^4))', sp.expand(res[('I1R', 0)] - (Q(116, 225) + Q(2, 15) * l) / (2048 * PI ** 4)) == 0)
    check('I_3[eps^0] = -[1456/1575 + (32/105) l]/(131072 pi^4) (the form with the normalization 1/(131072 pi^4))', sp.expand(res[('I3R', 0)] + (Q(1456, 1575) + Q(32, 105) * l) / (131072 * PI ** 4)) == 0)
    check('Eq. (6.14): I_1[eps^-1] = 1/(15 (8 pi)^4), I_3[eps^-1] = -1/(1720320 pi^4)',
          sp.expand(res[('I1R', -1)] - 1 / (15 * (8 * PI) ** 4)) == 0 and sp.expand(res[('I3R', -1)] + 1 / (1720320 * PI ** 4)) == 0)
    check('Sec. 6.3: I_1^F[eps^-1]/I_1^R[eps^-1] = -1/3 - 10/pi^2', sp.simplify(res[('I1F', -1)] / res[('I1R', -1)] - (-Q(1, 3) - 10 / PI ** 2)) == 0)
    check('Sec. 6.3: I_3^F[eps^-1]/I_3^R[eps^-1] = -1/3 - 35/(6 pi^2)', sp.simplify(res[('I3F', -1)] / res[('I3R', -1)] - (-Q(1, 3) - 35 / (6 * PI ** 2))) == 0)
    check('Sec. 6.3: I_2^F[eps^-4] = 1/(6144 pi^6)', sp.expand(res[('I2F', -4)] - 1 / (6144 * PI ** 6)) == 0)
    # the phase-only substitution changes c_M by -4/5
    Sopp = Q(1, 3) + 2 * PI ** 2 / 45; Topp = Q(4, 9) + 32 * PI ** 2 / 315
    hyb = sp.expand(-Q(6, 5) * (8 * PI) ** 4 * Q(-12, 5) / (2048 * PI ** 4) * (Q(7, 16) * Topp - Sopp))
    check('phase-only substitution: -(6/5)(8 pi)^4 r_2[-3] N_1[-1] [(7/16) T_opp - S_opp] = -4/5 (uses the derived quadrant moments)', hyb == -Q(4, 5), hyb)
    return True


def section_package_values(res):
    """optional: the derived coefficients against the numerical Laurent strings of ../cM_laurent.json (two implementations of the
       expansion-and-quadrature evaluation under the retarded routing; leading terms with Feynman propagators)"""
    pkg = load_package_file()
    if pkg is None:
        say('== ../cM_laurent.json not found: comparison with the numerical values skipped ==')
        return None
    say('== derived coefficients vs the numerical values of cM_laurent.json ==')
    rows = []
    ref = abs(numeric(res[('I2R', -2)]).real)

    def one(label, key, s, part='re', digits_stated=None):
        ex = numeric(res[key])
        ex = ex.real if part == 're' else ex.imag
        if ex == 0:
            rel = abs(mp.mpf(s)) / ref
            ok = rel < mp.mpf(10) ** (-25)
            det = 'closed form 0; |printed value|/|I2R[eps^-2]| = %s' % mp.nstr(rel, 3)
        else:
            n, u = printed_agreement(s, ex)
            if digits_stated is None:
                ok = u <= 1
                det = '%d digits printed, difference %s units of the last printed place' % (n, mp.nstr(u, 3))
            else:
                dg = digits(mp.mpf(s), ex)
                ok = dg >= digits_stated - 0.1
                det = 'agreement %.2f digits (the file states %.1f)' % (dg, digits_stated)
        rows.append({'entry': label, 'coefficient': '%s[eps^%d]' % key, 'printed': s, 'passed': bool(ok), 'detail': det})
        check(f'{key[0]}[eps^{key[1]}] closed form vs {label}', ok, det)
    for impl in ('implementation_A', 'implementation_B'):
        for nm, fld in (('I1R', 'I1_laurent'), ('I3R', 'I3_laurent'), ('I2R', 'I2_laurent')):
            for k_, s_ in pkg['retarded'][impl][fld].items():
                if re.fullmatch(r'-?[0-9]+', k_) and (nm, int(k_)) in res:
                    one(f'retarded.{impl}.{fld}[{k_}]', (nm, int(k_)), s_)
    FP = pkg['feynman_propagators']
    one('feynman_propagators.I1_eps^-1.value', ('I1F', -1), FP['I1_eps^-1']['value'])
    one('feynman_propagators.I2_eps^-4.value_evaluation_1', ('I2F', -4), FP['I2_eps^-4']['value_evaluation_1'])
    one('feynman_propagators.I2_eps^-4.value_evaluation_2', ('I2F', -4), FP['I2_eps^-4']['value_evaluation_2'], digits_stated=float(FP['I2_eps^-4']['agreement_with_closed_form_digits']))
    one('feynman_propagators.I2_eps^-3_real_projection.value_evaluation_1 (real part)', ('I2F', -3), FP['I2_eps^-3_real_projection']['value_evaluation_1'])
    CF = pkg.get('closed_forms', {}).get('derived', {})
    worst = 99.
    for name, ent in CF.items():
        m_ = re.fullmatch(r'(I[123][RF])\[eps\^(-?[0-9]+)\]', name)
        if m_ and (m_.group(1), int(m_.group(2))) in res:
            ex = numeric(res[(m_.group(1), int(m_.group(2)))])
            for part, s in ((ex.real, ent['value_re_50']), (ex.imag, ent['value_im_50'])):
                if part == 0:
                    worst = min(worst, 99. if mp.mpf(s) == 0 else 0.)
                else:
                    worst = min(worst, digits(mp.mpf(s), part))
    if CF:
        check('closed_forms.derived of cM_laurent.json: the 50-digit values equal the coefficients derived here', worst > 49, 'worst agreement %.2f digits over %d entries' % (worst, len(CF)))
    FT = pkg.get('closed_forms', {}).get('integer_relation_fits', {})
    listed = [name for name in FT if re.fullmatch(r'(I[123][RF])\[eps\^(-?[0-9]+)\]', name) and
              (name.split('[')[0], int(name.split('^')[1].rstrip(']'))) in res]
    if listed:      # coefficients derived here that the file lists as fits
        worst = min(min(digits(mp.mpf(FT[name][fld]), part) if part != 0 else (99. if mp.mpf(FT[name][fld]) == 0 else 0.)
                        for fld, part in (('value_re_50', numeric(res[(name.split('[')[0], int(name.split('^')[1].rstrip(']')))]).real),
                                          ('value_im_50', numeric(res[(name.split('[')[0], int(name.split('^')[1].rstrip(']')))]).imag)))
                    for name in listed)
        check('closed_forms.integer_relation_fits of cM_laurent.json: the entries %s are derived here and their 50-digit values equal the derived coefficients' % ', '.join(listed), worst > 49, 'worst agreement %.2f digits' % worst)
    return rows



def printed_closed_forms():
    """the closed forms as printed in Sec. 6 and Appendix C.5 of the paper"""
    l = ELL
    n1, n3, n2 = 1 / (61440 * PI ** 4), -1 / (1720320 * PI ** 4), -5 / (24576 * PI ** 4)
    f1, f3, f2 = -1 / (184320 * PI ** 6), 1 / (10321920 * PI ** 6), 1 / (6144 * PI ** 6)
    ip = sp.I * PI
    return {
        ('I1R', -1): n1, ('I1R', 0): n1 * (4 * l + Q(232, 15)), ('I1R', 1): n1 * (8 * l ** 2 + Q(928, 15) * l + Q(50944, 225) - 7 * PI ** 2),
        ('I3R', -1): n3, ('I3R', 0): n3 * (4 * l + Q(182, 15)), ('I3R', 1): n3 * (8 * l ** 2 + Q(728, 15) * l + Q(116782, 675) - 7 * PI ** 2),
        ('I2R', -4): sp.Integer(0), ('I2R', -3): sp.Integer(0), ('I2R', -2): n2, ('I2R', -1): n2 * 4 * l,
        # e^{4 l eps} [1/eps + c_0 + c_1 eps + c_2 eps^2] at eps^2, with the c_k of Eq. (C.12) of the paper, and I_2 at eps^0
        ('I1R', 2): n1 * (Q(32, 3) * l ** 3 + 8 * l ** 2 * Q(232, 15) + 4 * l * (Q(50944, 225) - 7 * PI ** 2) + Q(10774648, 3375) - Q(1624, 15) * PI ** 2 - Q(2284, 3) * Z3),
        ('I3R', 2): n3 * (Q(32, 3) * l ** 3 + 8 * l ** 2 * Q(182, 15) + 4 * l * (Q(116782, 675) - 7 * PI ** 2) + Q(73302157, 30375) - Q(1274, 15) * PI ** 2 - Q(2284, 3) * Z3),
        ('I2R', 0): n2 * (8 * l ** 2 - Q(3, 5) * PI ** 2),
        ('I2F', -4): f2, ('I2F', -3): f2 * (4 * l + 2 * ip), ('I2F', -2): f2 * (8 * l ** 2 + 8 * ip * l - Q(23, 12) * PI ** 2),
        ('I1F', -1): f1 * (PI ** 2 + 30), ('I1F', 0): f1 * ((4 * l + 2 * ip) * (PI ** 2 + 30) + Q(232, 15) * PI ** 2 + 518 - 24 * Z3),
        ('I3F', -1): f3 * (2 * PI ** 2 + 35), ('I3F', 0): f3 * ((4 * l + 2 * ip) * (2 * PI ** 2 + 35) + Q(364, 15) * PI ** 2 + Q(8543, 18) - 48 * Z3),
    }


def numeric(x, dps=110):
    mp.mp.dps = dps + 10
    l = mp.log(2 * mp.pi) - mp.euler
    f = sp.lambdify([PI, ELL, Z3, LN2], sp.sympify(x), 'mpmath')
    v = f(mp.pi, l, mp.zeta(3), mp.log(2))
    return mp.mpc(v)


def digits(a, b):
    a = mp.mpc(a); b = mp.mpc(b)
    if a == b:
        return 999.0
    s = max(abs(a), abs(b))
    if s == 0:
        return 999.0
    return float(mp.nstr(-mp.log10(abs(a - b) / s), 6))


def main():
    ap = argparse.ArgumentParser(description='symbolic derivation of the closed forms of the memory-region integrals')
    ap.add_argument('--json', default=None, help='write the results to this file (default: print the checks only)')
    args = ap.parse_args()
    out = {'title': 'symbolic derivation of the Laurent coefficients of the memory-region integrals I_1^(M), I_2^(M), I_3^(M)',
           'sympy': sp.__version__, 'mpmath': mp.__version__}
    B1, B2, zsym = section_ode()
    section_pert()
    mom = section_moments()
    PF = section_prefactors()
    B1z, B2z = B1.subs(zsym, z), B2.subs(zsym, z)
    res, cores = section_assembly(B1z, B2z, PF)
    res2, comb = section_feynman_second_order(B1z, B2z, PF, res)
    res[('I2F', -2)] = res2[('I2F', -2)]
    res3 = section_retarded_combination(B1z, B2z, PF, comb, res)
    res[('I2R', -1)] = res3[('I2R', -1)]
    section_eta()
    evh = section_even_higher(B1z, B2z, PF, cores, comb, res3['a_k'], res)
    for key_ in (('I1R', 2), ('I3R', 2), ('I2R', 0)):
        res[key_] = evh['coefficients'][key_]
    out['retarded_combination'] = {'a_k': {str(k_): str(v_) for k_, v_ in evh['a_k'].items()}, 'cM_split': res3['cM_split'],
                                   'definition': 'a_k = coefficient of eps^k in Int e^{8 eps L} Q(z, eps) y_E^2 dt;  c_k (feynman_combination) = the same with y_O'}
    out['even_sector'] = {'E_1': str(evh['E1']).replace('PI', 'pi'), 'E_3': str(evh['E3']).replace('PI', 'pi'), 'q_3': str(evh['q3']), 'q_4': str(evh['q4']),
                          'stripped_series': evh['stripped'],
                          'definition': 'E_1, E_3 through eps^3; q_3, q_4: coefficients of eps^3, eps^4 of Q; stripped_series: coefficients of eps^k of I_a e^{-4 l eps} over its normalization'}
    section_paper_forms(res, cores)
    out['package_comparison'] = section_package_values(res)

    say('== derived closed forms ==')
    printed = printed_closed_forms()
    norm = {'I1R': 61440 * PI ** 4, 'I3R': -1720320 * PI ** 4, 'I2R': -24576 * PI ** 4 / 5, 'I1F': -184320 * PI ** 6, 'I3F': 10321920 * PI ** 6, 'I2F': 6144 * PI ** 6}
    normstr = {'I1R': '1/(61440 pi^4)', 'I3R': '-1/(1720320 pi^4)', 'I2R': '-5/(24576 pi^4)', 'I1F': '-1/(184320 pi^6)', 'I3F': '1/(10321920 pi^6)', 'I2F': '1/(6144 pi^6)'}
    rows = []
    order = [('I1R', -1), ('I1R', 0), ('I1R', 1), ('I3R', -1), ('I3R', 0), ('I3R', 1), ('I2R', -4), ('I2R', -3), ('I2R', -2),
             ('I1F', -1), ('I1F', 0), ('I3F', -1), ('I3F', 0), ('I2F', -4), ('I2F', -3), ('I2F', -2)]
    for key in order + [('I2R', -1), ('I1R', 2), ('I3R', 2), ('I2R', 0)]:
        nm, k = key
        val = sp.expand(res[key])
        br = sp.expand(val * norm[nm])
        same = sp.expand(val - printed[key]) == 0
        check(f'{nm}[eps^{k}] derived = closed form printed in the paper or in its ancillary tables (exact, symbolic)', same, 'bracket = %s' % br)
        num = numeric(val)
        rows.append({'integral': nm, 'order': k, 'bracket': str(br).replace('PI', 'pi').replace('ell', 'l').replace('zeta3', 'zeta(3)'), 'normalization': normstr[nm],
                     'equals_printed_closed_form': bool(same),
                     'value_re_100': mp.nstr(num.real, 100, min_fixed=0, max_fixed=0), 'value_im_100': mp.nstr(num.imag, 100, min_fixed=0, max_fixed=0)})
    # c_M
    cM = sp.expand(-Q(6, 5) * (8 * PI) ** 4 * res[('I2R', -2)])
    check('c_M = -(6 (8 pi)^4/5) I_2^R[eps^-2] = 1 exactly', cM == 1, cM)
    out['c_M'] = str(cM)
    # single-quadrant moments from the eps^0 cores:  E_1(0) = (-2 S_same + 2 S_opp)/(2 pi)^2, O_1(0) = (2 S_same + 2 S_opp)/(2 pi)^2,
    #   E_3(0) = (2 T_same + 2 T_opp)/(2 pi)^2, O_3(0) = (2 T_opp - 2 T_same)/(2 pi)^2
    E10, O10, E30, O30 = [sp.expand(cores[k_].coeff(e, 0)) for k_ in ('E1', 'O1', 'E3', 'O3')]
    Ssame = sp.expand(PI ** 2 * (O10 - E10)); Sopp = sp.expand(PI ** 2 * (O10 + E10))
    Tsame = sp.expand(PI ** 2 * (E30 - O30)); Topp = sp.expand(PI ** 2 * (E30 + O30))
    quad = {'S_same': (Ssame, Q(1, 3) - PI ** 2 / 45), 'S_opp': (Sopp, Q(1, 3) + 2 * PI ** 2 / 45), 'T_same': (Tsame, 16 * PI ** 2 / 315 - Q(4, 9)), 'T_opp': (Topp, Q(4, 9) + 32 * PI ** 2 / 315)}
    out['quadrant_moments'] = {}
    for nm, (got, si) in quad.items():
        check(f'quadrant moment {nm} derived = {si} (tables/appendixC_intermediate_formulas.txt)', sp.expand(got - si) == 0, got)
        out['quadrant_moments'][nm] = {'derived': str(got).replace('PI', 'pi'), 'equals_printed_closed_form': bool(sp.expand(got - si) == 0), 'value_60': mp.nstr(numeric(got).real, 60)}
    check('Eq. (6.13): Int_{R^2} w1 w2 prod K0 = -2 pi^2/15 and Int_{R^2} w1^2 w2^2 prod K0 = 32 pi^2/105',
          sp.expand(2 * Ssame - 2 * Sopp + 2 * PI ** 2 / 15) == 0 and sp.expand(2 * Tsame + 2 * Topp - 32 * PI ** 2 / 105) == 0)
    check('leading cores: j_1^(0) = 1/30, j_3^(0) = -8/105, j_1F^(0) = -1/90 - 1/(3 pi^2), j_3F^(0) = 8/315 + 4/(9 pi^2)',
          sp.expand(E10 - Q(1, 30)) == 0 and sp.expand(-E30 + Q(8, 105)) == 0 and sp.expand(-O10 - (-Q(1, 90) - 1 / (3 * PI ** 2))) == 0 and sp.expand(O30 - (Q(8, 315) + 4 / (9 * PI ** 2))) == 0)
    out['coefficients'] = rows
    out['retarded_cores'] = {}
    for nm_, key_ in (('j_1', 'jR1'), ('j_3', 'jR3')):
        for k_ in range(4):
            ex_ = sp.expand(cores[key_].coeff(e, k_)) if k_ < 3 else evh['cores'][f'{nm_}^(3)']
            mp.mp.dps = 120
            out['retarded_cores'][f'{nm_}^({k_})'] = {'closed_form': str(ex_).replace('PI', 'pi').replace('gammaE', 'gamma_E').replace('lnpi', 'ln(pi)').replace('ln2', 'ln2').replace('**', '^').replace('*', ' '),
                                                      'value_100': mp.nstr(mp.mpf(sp.N(ex_.subs(TRUE), 125)), 100, min_fixed=0, max_fixed=0)}
    out['cores_series'] = {k_: str(v_).replace('PI', 'pi') for k_, v_ in cores.items() if k_ in ('E1', 'E3', 'O1', 'O3')}
    out['moments'] = {'V_2': str(mom['V2']), 'H_0': str(mom['H0']), 'V_n': {str(k_): str(v_) for k_, v_ in mom['V'].items()}, 'W_n': {str(k_): str(v_) for k_, v_ in mom['W'].items()}}
    out['feynman_combination'] = {k_: str(v_) for k_, v_ in comb.items()}
    out['B_1'] = str(sp.collect(B1, zsym)); out['B_2'] = str(sp.collect(B2, zsym))
    out['checks'] = CHECKS
    out['n_checks'] = len(CHECKS); out['n_failed'] = sum(1 for c in CHECKS if not c['passed'])
    if args.json:
        with open(args.json + '.tmp', 'w') as f:
            json.dump(out, f, indent=1)
            f.write('\n')
        os.replace(args.json + '.tmp', args.json)
        say('wrote ' + os.path.basename(args.json))
    say(f"{out['n_checks']} identities checked, {out['n_failed']} failed")
    return 0 if out['n_failed'] == 0 else 1


if __name__ == '__main__':
    sys.exit(main())

